Next-to-leading order evolution of structure functions without PDFs

We formulate and numerically solve the Dokshitzer-Gribov-Lipatov-Altarelli-Parisi~(DGLAP) evolution equations at next-to-leading order in perturbation theory directly for a basis of 6 physical, observable structure functions in deeply inelastic scattering. By expressing the evolution in the physical basis one evades the factorization scale and scheme dependence. Working in terms of observable quantities, rather than parametrizing and fitting unobservable parton distribution functions (PDFs), provides an unambiguous way to confront predictions of perturbative Quantum Chromodynamics with experimental measurements. We compare numerical results for the DGLAP evolution for structure functions in the physical basis to the conventional evolution with PDFs.

==> anc/data_Figs_1_and_2.dat <==
# Structure function data for Figs. (1) and (2) of arxiv.org/abs/2412.09589 corresponding to the DGLAP evolution in the physical basis
# NQ2= 41 Nx= 151
# Here t is a scaling variable defined as t = (-1.0/beta_0)*log(alpha_s/alpha_s0)
# Q^2_0 = 1.69	Q^2_max = 228.234 | t_min=0	 t_max = 0.2 |  x_min = 1e-06	x_max = 1
# Q^2(GeV^2)    	x  	  F2  		     FL  	   xF3   	  DeltaF2W     	  xF3W-   	    F2CW-  	     alpha_s(Q)     t
1.69000000e+00	1.00000000e-06	1.28014352e+00	3.70398077e-02	7.33871343e-04	5.11301217e-04	-1.51123393e+00	1.71717839e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.16591440e-06	1.25696667e+00	3.57229711e-02	8.13979583e-04	5.67094821e-04	-1.48212986e+00	1.68535338e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.35935639e-06	1.22957117e+00	3.45298343e-02	9.02401909e-04	6.28689854e-04	-1.44714448e+00	1.64781339e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.58489319e-06	1.20417395e+00	3.33287591e-02	1.00025024e-03	6.96925265e-04	-1.41468456e+00	1.61293069e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.84784980e-06	1.17881917e+00	3.21603984e-02	1.10850668e-03	7.72538672e-04	-1.38210280e+00	1.57807032e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.15443469e-06	1.15410364e+00	3.10116485e-02	1.22845335e-03	8.56115463e-04	-1.35020072e+00	1.54403192e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.51188643e-06	1.12982470e+00	2.98862216e-02	1.36108929e-03	9.48760710e-04	-1.31870122e+00	1.51054054e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.92864456e-06	1.10603144e+00	2.87825800e-02	1.50777901e-03	1.05123321e-03	-1.28766733e+00	1.47766019e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.41454887e-06	1.08269616e+00	2.77010634e-02	1.67001817e-03	1.16410857e-03	-1.25705754e+00	1.44535077e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.98107171e-06	1.05981557e+00	2.66414301e-02	1.84945358e-03	1.28924503e-03	-1.22686298e+00	1.41360485e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.64158883e-06	1.03737544e+00	2.56036648e-02	2.04773156e-03	1.42749644e-03	-1.19706024e+00	1.38240035e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.41169527e-06	1.01536660e+00	2.45880269e-02	2.26695963e-03	1.58034175e-03	-1.16763226e+00	1.35172144e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.30957344e-06	9.93780864e-01	2.35946354e-02	2.50935699e-03	1.74944377e-03	-1.13856307e+00	1.32155353e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.35642254e-06	9.72612371e-01	2.26239368e-02	2.77668491e-03	1.93568714e-03	-1.10983805e+00	1.29188243e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.57695899e-06	9.51842645e-01	2.16761483e-02	3.07194292e-03	2.14139798e-03	-1.08143727e+00	1.26268980e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.00000000e-05	9.31470678e-01	2.07520272e-02	3.39813864e-03	2.36885655e-03	-1.05334314e+00	1.23395865e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.16591440e-05	9.11485942e-01	1.98526180e-02	3.75834859e-03	2.62015071e-03	-1.02554069e+00	1.20567441e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.35935639e-05	8.91880890e-01	1.89784021e-02	4.15571975e-03	2.89704998e-03	-9.98016922e-01	1.17782420e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.58489319e-05	8.72647603e-01	1.81310132e-02	4.59358451e-03	3.20236017e-03	-9.70754156e-01	1.15039012e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.84784980e-05	8.53776210e-01	1.73116394e-02	5.07684759e-03	3.53919575e-03	-9.43736167e-01	1.12335536e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.15443469e-05	8.35260998e-01	1.65219161e-02	5.61004919e-03	3.91062178e-03	-9.16949757e-01	1.09670564e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.51188643e-05	8.17094907e-01	1.57639972e-02	6.19743695e-03	4.31968249e-03	-8.90382444e-01	1.07042693e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.92864456e-05	7.99271800e-01	1.50399866e-02	6.84388810e-03	4.77032916e-03	-8.64022256e-01	1.04450520e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.41454887e-05	7.81780753e-01	1.43525945e-02	7.55543466e-03	5.26593261e-03	-8.37852632e-01	1.01891944e+00	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.98107171e-05	7.64632798e-01	1.37044787e-02	8.34370795e-03	5.81408488e-03	-8.11873809e-01	9.93670484e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.64158883e-05	7.47785605e-01	1.30994228e-02	9.20384485e-03	6.41311392e-03	-7.86052406e-01	9.68712743e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.41169527e-05	7.31271931e-01	1.25415850e-02	1.01541633e-02	7.07479293e-03	-7.60405288e-01	9.44064652e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.30957344e-05	7.15070301e-01	1.20345683e-02	1.11996634e-02	7.80161724e-03	-7.34912637e-01	9.19697043e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.35642254e-05	6.99175465e-01	1.15836083e-02	1.23478122e-02	8.60024759e-03	-7.09568651e-01	8.95595774e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.57695899e-05	6.83586085e-01	1.11939985e-02	1.36101801e-02	9.47710518e-03	-6.84369704e-01	8.71748842e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.00000000e-04	6.68297943e-01	1.08717493e-02	1.49962615e-02	1.04399107e-02	-6.59312145e-01	8.48142749e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.16591440e-04	6.53308467e-01	1.06234314e-02	1.65181311e-02	1.14967777e-02	-6.34395263e-01	8.24764618e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.35935639e-04	6.38615171e-01	1.04562726e-02	1.81884798e-02	1.26553911e-02	-6.09617849e-01	8.01601796e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.58489319e-04	6.24215351e-01	1.03781398e-02	2.00201446e-02	1.39256837e-02	-5.84984208e-01	7.78642879e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.84784980e-04	6.10110976e-01	1.03975718e-02	2.20284984e-02	1.53169235e-02	-5.60496406e-01	7.55876049e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.15443469e-04	5.96298679e-01	1.05237948e-02	2.42289250e-02	1.68403134e-02	-5.36160748e-01	7.33291484e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.51188643e-04	5.82781359e-01	1.07666684e-02	2.66385585e-02	1.85077842e-02	-5.11985605e-01	7.10879351e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.92864456e-04	5.69558922e-01	1.11366983e-02	2.92756908e-02	2.03302138e-02	-4.87979276e-01	6.88631627e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.41454887e-04	5.56635047e-01	1.16449581e-02	3.21609528e-02	2.23218524e-02	-4.64152241e-01	6.66540760e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.98107171e-04	5.44012214e-01	1.23029950e-02	3.53137829e-02	2.44968217e-02	-4.40516349e-01	6.44601152e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.64158883e-04	5.31696107e-01	1.31227511e-02	3.87589931e-02	2.68698627e-02	-4.17084111e-01	6.22808660e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.41169527e-04	5.19691263e-01	1.41164619e-02	4.25189664e-02	2.94562558e-02	-3.93866224e-01	6.01160372e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.30957344e-04	5.08005966e-01	1.52964015e-02	4.66214860e-02	3.22749244e-02	-3.70873902e-01	5.79656497e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.35642254e-04	4.96646862e-01	1.66746914e-02	5.10923609e-02	3.53419118e-02	-3.48115553e-01	5.58297668e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.57695899e-04	4.85624799e-01	1.82630498e-02	5.59627110e-02	3.86774468e-02	-3.25595812e-01	5.37089052e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.00000000e-03	4.74949165e-01	2.00722846e-02	6.12621032e-02	4.23005896e-02	-3.03314566e-01	5.16035822e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.16591440e-03	4.64632772e-01	2.21122219e-02	6.70244575e-02	4.62321252e-02	-2.81264577e-01	4.95148873e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.35935639e-03	4.54688086e-01	2.43908599e-02	7.32837647e-02	5.04947457e-02	-2.59428934e-01	4.74439414e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.58489319e-03	4.45129237e-01	2.69140239e-02	8.00758671e-02	5.51094303e-02	-2.37780830e-01	4.53923262e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.84784980e-03	4.35971955e-01	2.96847527e-02	8.74397591e-02	6.01011109e-02	-2.16276222e-01	4.33620134e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.15443469e-03	4.27230703e-01	3.27024012e-02	9.54130530e-02	6.54917622e-02	-1.94859766e-01	4.13549970e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.51188643e-03	4.18923783e-01	3.59621377e-02	1.04038733e-01	7.13070601e-02	-1.73449134e-01	3.93740427e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.92864456e-03	4.11065242e-01	3.94538522e-02	1.13356007e-01	7.75699200e-02	-1.51953386e-01	3.74217051e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.41454887e-03	4.03673318e-01	4.31614981e-02	1.23411671e-01	8.43075750e-02	-1.30240863e-01	3.55013851e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.98107171e-03	3.96761708e-01	4.70619971e-02	1.34245711e-01	9.15413945e-02	-1.08182201e-01	3.36162372e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.64158883e-03	3.90346002e-01	5.11246655e-02	1.45907441e-01	9.92976668e-02	-8.55983623e-02	3.17700559e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.41169527e-03	3.84437471e-01	5.53100328e-02	1.58438411e-01	1.07598635e-01	-6.23206962e-02	2.99663950e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.30957344e-03	3.79046588e-01	5.95697048e-02	1.71889283e-01	1.16468760e-01	-3.81420289e-02	2.82092541e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.35642254e-03	3.74179664e-01	6.38455721e-02	1.86302924e-01	1.25928425e-01	-1.28752459e-02	2.65023331e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.57695899e-03	3.69839607e-01	6.80701524e-02	2.01731479e-01	1.36001487e-01	1.36783667e-02	2.48494430e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.00000000e-02	3.66025026e-01	7.21667365e-02	2.18221665e-01	1.46707161e-01	4.16808949e-02	2.32540519e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.16591440e-02	3.62729744e-01	7.60506154e-02	2.35828232e-01	1.58068236e-01	7.12650556e-02	2.17194368e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.35935639e-02	3.59941887e-01	7.96309282e-02	2.54606446e-01	1.70107005e-01	1.02502147e-01	2.02483375e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.58489319e-02	3.57647287e-01	8.28131793e-02	2.74622498e-01	1.82850690e-01	1.35402720e-01	1.88434090e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.84784980e-02	3.55819057e-01	8.55029717e-02	2.95927232e-01	1.96321611e-01	1.69871428e-01	1.75057479e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.15443469e-02	3.54444092e-01	8.76113792e-02	3.18643928e-01	2.10578229e-01	2.05802883e-01	1.62378712e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.51188643e-02	3.53487312e-01	8.90592728e-02	3.42846107e-01	2.25663844e-01	2.42972342e-01	1.50393916e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.92864456e-02	3.52922446e-01	8.97840729e-02	3.68660909e-01	2.41655418e-01	2.81175332e-01	1.39102966e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.41454887e-02	3.52723945e-01	8.97466491e-02	3.96241667e-01	2.58661630e-01	3.20265030e-01	1.28495645e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.98107171e-02	3.52868142e-01	8.89367151e-02	4.25767332e-01	2.76829780e-01	3.60239842e-01	1.18548471e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.64158883e-02	3.53336297e-01	8.73778994e-02	4.57446857e-01	2.96361112e-01	4.01353424e-01	1.09221901e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.41169527e-02	3.54114725e-01	8.51291550e-02	4.91509094e-01	3.17520666e-01	4.44215735e-01	1.00453612e-01	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.30957344e-02	3.55193171e-01	8.22829302e-02	5.28179454e-01	3.40650187e-01	4.89858769e-01	9.21513082e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.35642254e-02	3.56558743e-01	7.89571333e-02	5.67636022e-01	3.66168686e-01	5.39722599e-01	8.41858953e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.57695899e-02	3.58183464e-01	7.52812116e-02	6.09927762e-01	3.94560003e-01	5.95513072e-01	7.63890623e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.00000000e-01	3.60001591e-01	7.13757416e-02	6.54852094e-01	4.26334576e-01	6.58895590e-01	6.85593211e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.12000000e-01	3.61388706e-01	6.83979420e-02	6.89344116e-01	4.52227092e-01	7.11235572e-01	6.26352389e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.24000000e-01	3.62580302e-01	6.56710806e-02	7.20859674e-01	4.77359483e-01	7.62359033e-01	5.71388011e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.36000000e-01	3.63520290e-01	6.31502154e-02	7.49423664e-01	5.01706970e-01	8.11839899e-01	5.19730331e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.48000000e-01	3.64170262e-01	6.07914399e-02	7.75086171e-01	5.25228937e-01	8.59273201e-01	4.70830267e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.60000000e-01	3.64457123e-01	5.85561612e-02	7.97710787e-01	5.47797593e-01	9.04051801e-01	4.24503563e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.72000000e-01	3.64386159e-01	5.64123839e-02	8.17483156e-01	5.69368031e-01	9.45984857e-01	3.80594354e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.84000000e-01	3.63894472e-01	5.43343491e-02	8.34278538e-01	5.89803254e-01	9.84598365e-01	3.39136792e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.96000000e-01	3.62960870e-01	5.23027697e-02	8.48137789e-01	6.09012305e-01	1.01965845e+00	3.00155669e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.08000000e-01	3.61561965e-01	5.03035427e-02	8.59089242e-01	6.26889835e-01	1.05095871e+00	2.63695846e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.20000000e-01	3.59681675e-01	4.83270784e-02	8.67179214e-01	6.43351373e-01	1.07837247e+00	2.29784666e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.32000000e-01	3.57307063e-01	4.63674417e-02	8.72463954e-01	6.58312676e-01	1.10181727e+00	1.98435447e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.44000000e-01	3.54430103e-01	4.44216802e-02	8.75012995e-01	6.71698680e-01	1.12125821e+00	1.69640037e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.56000000e-01	3.51047549e-01	4.24891161e-02	8.74909999e-01	6.83447344e-01	1.13670657e+00	1.43362653e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.68000000e-01	3.47160621e-01	4.05708463e-02	8.72250686e-01	6.93506697e-01	1.14820861e+00	1.19545445e-02	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.80000000e-01	3.42775348e-01	3.86692470e-02	8.67143278e-01	7.01838793e-01	1.15584508e+00	9.81083458e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	2.92000000e-01	3.37900994e-01	3.67875732e-02	8.59702423e-01	7.08418479e-01	1.15972039e+00	7.89539079e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.04000000e-01	3.32549126e-01	3.49297031e-02	8.50051556e-01	7.13217019e-01	1.15995111e+00	6.19720811e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.16000000e-01	3.26737121e-01	3.30997878e-02	8.38322207e-01	7.16239529e-01	1.15668765e+00	4.70381934e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.28000000e-01	3.20482851e-01	3.13021508e-02	8.24650543e-01	7.17479988e-01	1.15008027e+00	3.40208948e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.40000000e-01	3.13808210e-01	2.95410207e-02	8.09174533e-01	7.16961024e-01	1.14029937e+00	2.27845467e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.52000000e-01	3.06737156e-01	2.78204996e-02	7.92042979e-01	7.14696225e-01	1.12752130e+00	1.31870412e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.64000000e-01	2.99294773e-01	2.61443980e-02	7.73393791e-01	7.10726717e-01	1.11192690e+00	5.09225242e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.76000000e-01	2.91508973e-01	2.45162194e-02	7.53376270e-01	7.05090193e-01	1.09370554e+00	-1.63876682e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	3.88000000e-01	2.83409714e-01	2.29390754e-02	7.32142159e-01	6.97833891e-01	1.07305398e+00	-7.14400295e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.00000000e-01	2.75025758e-01	2.14156792e-02	7.09829035e-01	6.89016772e-01	1.05015953e+00	-1.15495352e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.12000000e-01	2.66387899e-01	1.99483289e-02	6.86579771e-01	6.78701447e-01	1.02521603e+00	-1.49798851e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.24000000e-01	2.57527802e-01	1.85388925e-02	6.62535832e-01	6.66954697e-01	9.98416663e-01	-1.75527330e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.36000000e-01	2.48480510e-01	1.71888140e-02	6.37841954e-01	6.53867184e-01	9.69971699e-01	-1.93836934e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.48000000e-01	2.39267816e-01	1.58991506e-02	6.12609627e-01	6.39446877e-01	9.40001475e-01	-2.05523784e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.60000000e-01	2.29941799e-01	1.46705449e-02	5.87009443e-01	6.23912870e-01	9.08824835e-01	-2.11969255e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.72000000e-01	2.20519311e-01	1.35032507e-02	5.61132242e-01	6.07254019e-01	8.76526010e-01	-2.13717467e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.84000000e-01	2.11035044e-01	1.23972229e-02	5.35103955e-01	5.89579571e-01	8.43303407e-01	-2.11623693e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	4.96000000e-01	2.01521385e-01	1.13520748e-02	5.09040144e-01	5.70991948e-01	8.09339537e-01	-2.06427355e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.08000000e-01	1.92008820e-01	1.03671291e-02	4.83048638e-01	5.51585510e-01	7.74802968e-01	-1.98763025e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.20000000e-01	1.82527439e-01	9.44144629e-03	4.57231439e-01	5.31460062e-01	7.39859432e-01	-1.89202394e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.32000000e-01	1.73105823e-01	8.57385084e-03	4.31683055e-01	5.10714032e-01	7.04665951e-01	-1.78246781e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.44000000e-01	1.63772363e-01	7.76294886e-03	4.06493476e-01	4.89449517e-01	6.69376902e-01	-1.66332584e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.56000000e-01	1.54552616e-01	7.00716753e-03	3.81742121e-01	4.67763041e-01	6.34132654e-01	-1.53833959e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.68000000e-01	1.45472178e-01	6.30478288e-03	3.57504906e-01	4.45754831e-01	5.99072073e-01	-1.41070652e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.80000000e-01	1.36556110e-01	5.65393453e-03	3.33853317e-01	4.23527210e-01	5.64330835e-01	-1.28317187e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	5.92000000e-01	1.27826561e-01	5.05264315e-03	3.10847975e-01	4.01176310e-01	5.30030129e-01	-1.15790885e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.04000000e-01	1.19303449e-01	4.49885006e-03	2.88541596e-01	3.78793073e-01	4.96280272e-01	-1.03669119e-03	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.16000000e-01	1.11008614e-01	3.99042971e-03	2.66988361e-01	3.56479532e-01	4.63199600e-01	-9.20983451e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.28000000e-01	1.02957467e-01	3.52520233e-03	2.46224699e-01	3.34316175e-01	4.30876176e-01	-8.11772849e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.40000000e-01	9.51692619e-02	3.10095799e-03	2.26293161e-01	3.12402375e-01	3.99415467e-01	-7.09889249e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.52000000e-01	8.76560586e-02	2.71547227e-03	2.07217984e-01	2.90810908e-01	3.68889014e-01	-6.15762913e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.64000000e-01	8.04335795e-02	2.36651865e-03	1.89028609e-01	2.69634052e-01	3.39385364e-01	-5.29713464e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.76000000e-01	7.35111288e-02	2.05188063e-03	1.71739327e-01	2.48937897e-01	3.10962371e-01	-4.51763799e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	6.88000000e-01	6.69003086e-02	1.76936895e-03	1.55366378e-01	2.28803416e-01	2.83689023e-01	-3.81853399e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.00000000e-01	6.06082900e-02	1.51682372e-03	1.39915684e-01	2.09293030e-01	2.57612958e-01	-3.19736556e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.12000000e-01	5.46416247e-02	1.29213297e-03	1.25390304e-01	1.90468596e-01	2.32778723e-01	-2.65073610e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.24000000e-01	4.90062341e-02	1.09323264e-03	1.11789428e-01	1.72393908e-01	2.09228494e-01	-2.17461482e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.36000000e-01	4.37043644e-02	9.18117720e-04	9.91053673e-02	1.55113883e-01	1.86986061e-01	-1.76402403e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.48000000e-01	3.87382845e-02	7.64849313e-04	8.73286583e-02	1.38676670e-01	1.66075568e-01	-1.41374073e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.60000000e-01	3.41082719e-02	6.31556320e-04	7.64440574e-02	1.23125013e-01	1.46512401e-01	-1.11834482e-04	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.72000000e-01	2.98130117e-02	5.16441842e-04	6.64341512e-02	1.08491255e-01	1.28303253e-01	-8.72201680e-05	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.84000000e-01	2.58497297e-02	4.17786209e-04	5.72779943e-02	9.48021427e-02	1.11447975e-01	-6.69739687e-05	3.68410210e-01	0.00000000e+00
1.69000000e+00	7.96000000e-01	2.22139966e-02	3.33950981e-04	4.89503590e-02	8.20789558e-02	9.59389856e-02	-5.05521728e-05	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.08000000e-01	1.89019147e-02	2.63376131e-04	4.14277725e-02	7.03428838e-02	8.17701135e-02	-3.74273181e-05	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.20000000e-01	1.58974671e-02	2.04599802e-04	3.46593097e-02	5.95712067e-02	6.88824926e-02	-2.71267954e-05	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.32000000e-01	1.32093610e-02	1.56232106e-04	2.86536713e-02	4.98209215e-02	5.73214773e-02	-1.91941451e-05	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.44000000e-01	1.08153030e-02	1.16955824e-04	2.33465855e-02	4.10440369e-02	4.69999348e-02	-1.32107538e-05	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.56000000e-01	8.70666037e-03	8.55683305e-05	1.87074354e-02	3.32350143e-02	3.78878950e-02	-8.80882411e-06	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.68000000e-01	6.87228135e-03	6.09396897e-05	1.47010675e-02	2.63764733e-02	2.99436941e-02	-5.65970574e-06	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.80000000e-01	5.29857284e-03	4.20287342e-05	1.12877906e-02	2.04399401e-02	2.31144433e-02	-3.47984676e-06	3.68410210e-01	0.00000000e+00
1.69000000e+00	8.92000000e-01	3.97086885e-03	2.78803372e-05	8.42684103e-03	1.53899834e-02	1.73417783e-02	-2.02884433e-06	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.04000000e-01	2.87326336e-03	1.76260077e-05	6.07604809e-03	1.11835727e-02	1.25611512e-02	-1.10785831e-06	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.16000000e-01	1.98860859e-03	1.04832611e-05	4.19188478e-03	7.76999289e-03	8.70182433e-03	-5.56821132e-07	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.28000000e-01	1.29839016e-03	5.75564649e-06	2.72921745e-03	5.09036104e-03	5.68633847e-03	-2.51121276e-07	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.40000000e-01	7.82926596e-04	2.83229000e-06	1.64171278e-03	3.07845886e-03	3.43141075e-03	-9.76689830e-08	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.52000000e-01	4.20076716e-04	1.18933439e-06	8.79076567e-04	1.65577110e-03	1.84229880e-03	-3.06694388e-08	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.64000000e-01	1.87998891e-04	3.88826095e-07	3.92800710e-04	7.42437715e-04	8.24934024e-04	-6.87905021e-09	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.76000000e-01	6.01448308e-05	8.01947520e-08	1.25525895e-04	2.37852854e-04	2.64025366e-04	-8.19361312e-10	3.68410210e-01	0.00000000e+00
1.69000000e+00	9.88000000e-01	8.49233312e-06	5.25797333e-09	1.77125999e-05	3.36133515e-05	3.72912643e-05	-1.24160853e-11	3.68410210e-01	0.00000000e+00
1.69000000e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.68410210e-01	0.00000000e+00
1.81791991e+00	1.00000000e-06	1.28923099e+00	4.07786278e-02	7.48968693e-04	5.19123649e-04	-1.52322279e+00	1.73107531e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.16591440e-06	1.26601174e+00	3.95498227e-02	8.30584388e-04	5.75686947e-04	-1.49400157e+00	1.69920726e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.35935639e-06	1.23880824e+00	3.84265386e-02	9.20708504e-04	6.38159277e-04	-1.45924542e+00	1.66194064e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.58489319e-06	1.21356122e+00	3.72995638e-02	1.02042114e-03	7.07354343e-04	-1.42685662e+00	1.62727327e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.84784980e-06	1.18836277e+00	3.62062574e-02	1.13073466e-03	7.84017516e-04	-1.39442432e+00	1.59263704e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.15443469e-06	1.16380318e+00	3.51325886e-02	1.25293466e-03	8.68752878e-04	-1.36263795e+00	1.55882246e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.51188643e-06	1.13967978e+00	3.40834335e-02	1.38804615e-03	9.62664462e-04	-1.33127107e+00	1.52555404e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.92864456e-06	1.11604218e+00	3.30566440e-02	1.53745832e-03	1.06651393e-03	-1.30036583e+00	1.49289665e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.41454887e-06	1.09286192e+00	3.20528977e-02	1.70268735e-03	1.18092480e-03	-1.26988770e+00	1.46080907e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.98107171e-06	1.07013641e+00	3.10718590e-02	1.88539960e-03	1.30773427e-03	-1.23982645e+00	1.42928492e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.64158883e-06	1.04785033e+00	3.01136284e-02	2.08727813e-03	1.44782030e-03	-1.21015825e+00	1.39830041e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.41169527e-06	1.02599488e+00	2.91784478e-02	2.31045715e-03	1.60268140e-03	-1.18086652e+00	1.36784033e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.30957344e-06	1.00456207e+00	2.82665102e-02	2.55716834e-03	1.77396930e-03	-1.15193652e+00	1.33789031e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.35642254e-06	9.83544450e-01	2.73782535e-02	2.82923824e-03	1.96262388e-03	-1.12334957e+00	1.30843407e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.57695899e-06	9.62924991e-01	2.65139485e-02	3.12970154e-03	2.17098746e-03	-1.09508952e+00	1.27945472e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.00000000e-05	9.42701965e-01	2.56744114e-02	3.46159254e-03	2.40133909e-03	-1.06713824e+00	1.25093469e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.16591440e-05	9.22864015e-01	2.48606321e-02	3.82802530e-03	2.65577735e-03	-1.03947942e+00	1.22285802e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.35935639e-05	9.03403975e-01	2.40731830e-02	4.23220153e-03	2.93612344e-03	-1.01210063e+00	1.19521225e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.58489319e-05	8.84313347e-01	2.33136423e-02	4.67753253e-03	3.24520728e-03	-9.84984714e-01	1.16797894e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.84784980e-05	8.65582050e-01	2.25831986e-02	5.16896234e-03	3.58616444e-03	-9.58114737e-01	1.14114074e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.15443469e-05	8.47204103e-01	2.18835135e-02	5.71105917e-03	3.96207245e-03	-9.31477801e-01	1.11468311e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.51188643e-05	8.29172018e-01	2.12166624e-02	6.30816000e-03	4.37603742e-03	-9.05061175e-01	1.08859122e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.92864456e-05	8.11479603e-01	2.05847207e-02	6.96522013e-03	4.83200560e-03	-8.78852553e-01	1.06285022e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.41454887e-05	7.94115779e-01	1.99902879e-02	7.68849369e-03	5.33350090e-03	-8.52836008e-01	1.03743942e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.98107171e-05	7.77089296e-01	1.94359669e-02	8.48919527e-03	5.88787432e-03	-8.27010107e-01	1.01235714e+00	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.64158883e-05	7.60360035e-01	1.89253987e-02	9.36320164e-03	6.49386805e-03	-8.01343503e-01	9.87559210e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.41169527e-05	7.43958857e-01	1.84624978e-02	1.03285645e-02	7.16304025e-03	-7.75851655e-01	9.63062629e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.30957344e-05	7.27863933e-01	1.80507484e-02	1.13903521e-02	7.89799643e-03	-7.50514270e-01	9.38837022e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.35642254e-05	7.12069655e-01	1.76951208e-02	1.25562875e-02	8.70546215e-03	-7.25326058e-01	9.14867766e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.57695899e-05	6.96573925e-01	1.74005926e-02	1.38379607e-02	9.59191643e-03	-7.00282232e-01	8.91141899e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.00000000e-04	6.81372015e-01	1.71728335e-02	1.52450273e-02	1.05651339e-02	-6.75379509e-01	8.67645278e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.16591440e-04	6.66461009e-01	1.70179915e-02	1.67896865e-02	1.16332493e-02	-6.50616242e-01	8.44363758e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.35935639e-04	6.51837468e-01	1.69428208e-02	1.84847319e-02	1.28040562e-02	-6.25990860e-01	8.21283933e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.58489319e-04	6.37498243e-01	1.69546192e-02	2.03431854e-02	1.40875151e-02	-6.01507180e-01	7.98393538e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.84784980e-04	6.23444635e-01	1.70612890e-02	2.23805385e-02	1.54929867e-02	-5.77166578e-01	7.75679649e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.15443469e-04	6.09672651e-01	1.72713117e-02	2.46123403e-02	1.70317429e-02	-5.52974477e-01	7.53131244e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.51188643e-04	5.96184201e-01	1.75937470e-02	2.70558870e-02	1.87157242e-02	-5.28938201e-01	7.30737524e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.92864456e-04	5.82978541e-01	1.80381658e-02	2.97296656e-02	2.05559554e-02	-5.05064807e-01	7.08489250e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.41454887e-04	5.70058542e-01	1.86145816e-02	3.26544019e-02	2.25667311e-02	-4.81363341e-01	6.86377494e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.98107171e-04	5.57426321e-01	1.93333853e-02	3.58498296e-02	2.47622306e-02	-4.57844836e-01	6.64396494e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.64158883e-04	5.45086552e-01	2.02052521e-02	3.93408332e-02	2.71572582e-02	-4.34519806e-01	6.42540375e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.41169527e-04	5.33042996e-01	2.12410238e-02	4.31500793e-02	2.97672424e-02	-4.11396995e-01	6.20805493e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.30957344e-04	5.21303230e-01	2.24514381e-02	4.73054482e-02	3.26110631e-02	-3.88485252e-01	5.99190269e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.35642254e-04	5.09872969e-01	2.38469601e-02	5.18330294e-02	3.57049119e-02	-3.65790623e-01	5.77694800e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.57695899e-04	4.98762539e-01	2.54375344e-02	5.67640476e-02	3.90690330e-02	-3.43315262e-01	5.56323184e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.00000000e-03	4.87980436e-01	2.72321179e-02	6.21283172e-02	4.27225543e-02	-3.21055853e-01	5.35079769e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.16591440e-03	4.77538805e-01	2.92385338e-02	6.79598942e-02	4.66863468e-02	-2.99002086e-01	5.13974543e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.35935639e-03	4.67449783e-01	3.14627380e-02	7.42929357e-02	5.09830659e-02	-2.77133184e-01	4.93017734e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.58489319e-03	4.57726780e-01	3.39084519e-02	8.11634954e-02	5.56338153e-02	-2.55418194e-01	4.72224578e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.84784980e-03	4.48384487e-01	3.65765488e-02	8.86106138e-02	6.06634480e-02	-2.33809584e-01	4.51614102e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.15443469e-03	4.39437592e-01	3.94642990e-02	9.66721441e-02	6.60940369e-02	-2.12247198e-01	4.31205866e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.51188643e-03	4.30903157e-01	4.25648414e-02	1.05391036e-01	7.19511766e-02	-1.90644392e-01	4.11026709e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.92864456e-03	4.22795620e-01	4.58661722e-02	1.14806750e-01	7.82578753e-02	-1.68905840e-01	3.91102795e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.41454887e-03	4.15132477e-01	4.93505367e-02	1.24965927e-01	8.50411811e-02	-1.46895938e-01	3.71467367e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.98107171e-03	4.07927220e-01	5.29935057e-02	1.35908815e-01	9.23225694e-02	-1.24480181e-01	3.52152002e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.64158883e-03	4.01195778e-01	5.67634383e-02	1.47684499e-01	1.00128195e-01	-1.01477504e-01	3.33195508e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.41169527e-03	3.94949367e-01	6.06204283e-02	1.60334730e-01	1.08480343e-01	-7.77151117e-02	3.14633731e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.30957344e-03	3.89198577e-01	6.45162645e-02	1.73909903e-01	1.17403341e-01	-5.29846367e-02	2.96507207e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.35642254e-03	3.83950311e-01	6.83938584e-02	1.88453033e-01	1.26917680e-01	-2.70976113e-02	2.78854189e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.57695899e-03	3.79208097e-01	7.21876735e-02	2.04016003e-01	1.37047128e-01	1.43792737e-04	2.61714014e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.00000000e-02	3.74971426e-01	7.58239586e-02	2.20645576e-01	1.47811072e-01	2.89003352e-02	2.45123031e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.16591440e-02	3.71235065e-01	7.92221647e-02	2.38396296e-01	1.59232427e-01	5.93017855e-02	2.29115668e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.35935639e-02	3.67988833e-01	8.22968777e-02	2.57323480e-01	1.71333842e-01	9.14153265e-02	2.13722046e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.58489319e-02	3.65219828e-01	8.49602540e-02	2.77492457e-01	1.84142682e-01	1.25246431e-01	1.98970803e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.84784980e-02	3.62903847e-01	8.71259510e-02	2.98955557e-01	1.97682662e-01	1.60696631e-01	1.84876780e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.15443469e-02	3.61029324e-01	8.87140140e-02	3.21833714e-01	2.12012229e-01	1.97653957e-01	1.71467574e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.51188643e-02	3.59563956e-01	8.96551946e-02	3.46200373e-01	2.27176002e-01	2.35891833e-01	1.58743235e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.92864456e-02	3.58484405e-01	8.98973120e-02	3.72181597e-01	2.43252374e-01	2.75204420e-01	1.46707704e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.41454887e-02	3.57767970e-01	8.94113788e-02	3.99928038e-01	2.60351229e-01	3.15444579e-01	1.35354756e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.98107171e-02	3.57393957e-01	8.81965114e-02	4.29614720e-01	2.78621122e-01	3.56611371e-01	1.24665094e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.64158883e-02	3.57346370e-01	8.62839382e-02	4.61444000e-01	2.98263930e-01	3.98956713e-01	1.14603383e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.41169527e-02	3.57613984e-01	8.37377465e-02	4.95634506e-01	3.19544267e-01	4.43083233e-01	1.05111787e-01	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.30957344e-02	3.58188166e-01	8.06520705e-02	5.32396065e-01	3.42801149e-01	4.90003647e-01	9.61027651e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.35642254e-02	3.59056431e-01	7.71426738e-02	5.71883939e-01	3.68447068e-01	5.41120700e-01	8.74527081e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.57695899e-02	3.60189374e-01	7.33329327e-02	6.14115277e-01	3.96953546e-01	5.98078461e-01	7.89999367e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.00000000e-01	3.61517287e-01	6.93340866e-02	6.58843946e-01	4.28809473e-01	6.62449787e-01	7.05517207e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.12000000e-01	3.62539306e-01	6.63068777e-02	6.93073950e-01	4.54721678e-01	7.15338320e-01	6.42008854e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.24000000e-01	3.63396740e-01	6.35459234e-02	7.24244512e-01	4.79825174e-01	7.66771140e-01	5.83476009e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.36000000e-01	3.64025500e-01	6.10004686e-02	7.52390245e-01	5.04094272e-01	8.16347174e-01	5.28830219e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.48000000e-01	3.64379614e-01	5.86236178e-02	7.77562877e-01	5.27485276e-01	8.63678576e-01	4.77432886e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.60000000e-01	3.64384609e-01	5.63754387e-02	7.99646613e-01	5.49874195e-01	9.08195046e-01	4.29022425e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.72000000e-01	3.64039774e-01	5.42234605e-02	8.18823002e-01	5.71213724e-01	9.49714942e-01	3.83383819e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.84000000e-01	3.63281702e-01	5.21420146e-02	8.34981833e-01	5.91370363e-01	9.87792852e-01	3.40498295e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.96000000e-01	3.62087937e-01	5.01120766e-02	8.48172510e-01	6.10255079e-01	1.02221395e+00	3.00346237e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.08000000e-01	3.60434409e-01	4.81198648e-02	8.58431493e-01	6.27766014e-01	1.05279140e+00	2.62932852e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.20000000e-01	3.58304795e-01	4.61560548e-02	8.65813180e-01	6.43821815e-01	1.07941529e+00	2.28251855e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.32000000e-01	3.55686301e-01	4.42149202e-02	8.70381588e-01	6.58341959e-01	1.10201864e+00	1.96287374e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.44000000e-01	3.52571383e-01	4.22935919e-02	8.72213811e-01	6.71255773e-01	1.12058121e+00	1.67006111e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.56000000e-01	3.48957342e-01	4.03913576e-02	8.71400480e-01	6.82505490e-01	1.13512716e+00	1.40349542e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.68000000e-01	3.44846174e-01	3.85091770e-02	8.68043854e-01	6.92043778e-01	1.14571435e+00	1.16241205e-02	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.80000000e-01	3.40244668e-01	3.66491875e-02	8.62257957e-01	6.99837357e-01	1.15243398e+00	9.45846339e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	2.92000000e-01	3.35162890e-01	3.48143260e-02	8.54162844e-01	7.05865011e-01	1.15539921e+00	7.52689749e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.04000000e-01	3.29613405e-01	3.30080675e-02	8.43886893e-01	7.10103914e-01	1.15473586e+00	5.81722871e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.16000000e-01	3.23614309e-01	3.12341217e-02	8.31565810e-01	7.12562607e-01	1.15060102e+00	4.31603755e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.28000000e-01	3.17184364e-01	2.94963216e-02	8.17339427e-01	7.13240602e-01	1.14315189e+00	3.00938774e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.40000000e-01	3.10346211e-01	2.77983903e-02	8.01349177e-01	7.12163973e-01	1.13256443e+00	1.88305712e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.52000000e-01	3.03124484e-01	2.61439055e-02	7.83745929e-01	7.09351521e-01	1.11901994e+00	9.22358480e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.64000000e-01	2.95544927e-01	2.45361530e-02	7.64670246e-01	7.04847765e-01	1.10270392e+00	1.13224867e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.76000000e-01	2.87636027e-01	2.29781098e-02	7.44273080e-01	6.98694357e-01	1.08380945e+00	-5.58535249e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	3.88000000e-01	2.79428064e-01	2.14723781e-02	7.22706582e-01	6.90942417e-01	1.06253599e+00	-1.10692944e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.00000000e-01	2.70950264e-01	2.00211842e-02	7.00109531e-01	6.81654127e-01	1.03907379e+00	-1.54474378e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.12000000e-01	2.62233680e-01	1.86263628e-02	6.76625151e-01	6.70894992e-01	1.01361869e+00	-1.88454329e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.24000000e-01	2.53310281e-01	1.72893463e-02	6.52395018e-01	6.58735617e-01	9.86366398e-01	-2.13820590e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.36000000e-01	2.44214585e-01	1.60111748e-02	6.27562031e-01	6.45265569e-01	9.57524579e-01	-2.31722021e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.48000000e-01	2.34969856e-01	1.47925331e-02	6.02239835e-01	6.30504986e-01	9.27223721e-01	-2.42980316e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.60000000e-01	2.25626042e-01	1.36337275e-02	5.76593723e-01	6.14661816e-01	8.95770329e-01	-2.48943348e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.72000000e-01	2.16200920e-01	1.25347138e-02	5.50715505e-01	5.97733527e-01	8.63255555e-01	-2.50170469e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.84000000e-01	2.06728871e-01	1.14951757e-02	5.24729333e-01	5.79830793e-01	8.29877066e-01	-2.47514830e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	4.96000000e-01	1.97241752e-01	1.05144969e-02	4.98748545e-01	5.61055964e-01	7.95815698e-01	-2.41710135e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.08000000e-01	1.87769623e-01	9.59180328e-03	4.72878861e-01	5.41504403e-01	7.61238995e-01	-2.33389932e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.20000000e-01	1.78342037e-01	8.72599071e-03	4.47219911e-01	5.21276187e-01	7.26311055e-01	-2.23116432e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.32000000e-01	1.68987001e-01	7.91574674e-03	4.21863851e-01	5.00470000e-01	6.91187313e-01	-2.11395557e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.44000000e-01	1.59732172e-01	7.15957238e-03	3.96897915e-01	4.79187478e-01	6.56019827e-01	-1.98660698e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.56000000e-01	1.50602498e-01	6.45581996e-03	3.72399088e-01	4.57524968e-01	6.20947023e-01	-1.85284144e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.68000000e-01	1.41622847e-01	5.80271205e-03	3.48440641e-01	4.35582055e-01	5.86105374e-01	-1.71585660e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.80000000e-01	1.32817370e-01	5.19835941e-03	3.25091014e-01	4.13459713e-01	5.51627430e-01	-1.57841698e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	5.92000000e-01	1.24207358e-01	4.64077807e-03	3.02408020e-01	3.91252679e-01	5.17631475e-01	-1.44271629e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.04000000e-01	1.15812059e-01	4.12792349e-03	2.80442025e-01	3.69051099e-01	4.84225538e-01	-1.31054934e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.16000000e-01	1.07652140e-01	3.65770063e-03	2.59243798e-01	3.46954190e-01	4.51523558e-01	-1.18342298e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.28000000e-01	9.97424031e-02	3.22797723e-03	2.38847713e-01	3.25041658e-01	4.19611713e-01	-1.06237036e-03	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.40000000e-01	9.21008592e-02	2.83660555e-03	2.19292949e-01	3.03409386e-01	3.88590611e-01	-9.48275925e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.52000000e-01	8.47389370e-02	2.48143455e-03	2.00601744e-01	2.82129058e-01	3.58529625e-01	-8.41625000e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.64000000e-01	7.76711449e-02	2.16032192e-03	1.82800464e-01	2.61289145e-01	3.29512571e-01	-7.42807851e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.76000000e-01	7.09060798e-02	1.87114467e-03	1.65901367e-01	2.40954099e-01	3.01594749e-01	-6.51912401e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	6.88000000e-01	6.44542522e-02	1.61181376e-03	1.49918057e-01	2.21201227e-01	2.74840749e-01	-5.68953969e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.00000000e-01	5.83219855e-02	1.38027609e-03	1.34854354e-01	2.02090274e-01	2.49294960e-01	-4.93761977e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.12000000e-01	5.25149874e-02	1.17453046e-03	1.20711252e-01	1.83680370e-01	2.24998546e-01	-4.26070028e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.24000000e-01	4.70381673e-02	9.92627319e-04	1.07485802e-01	1.66031310e-01	2.01989524e-01	-3.65558128e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.36000000e-01	4.18930331e-02	8.32678484e-04	9.51686181e-02	1.49185411e-01	1.80288681e-01	-3.11797620e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.48000000e-01	3.70809989e-02	6.92862621e-04	8.37484150e-02	1.33187526e-01	1.59916622e-01	-2.64342640e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.60000000e-01	3.26015361e-02	5.71426824e-04	7.32084577e-02	1.18076760e-01	1.40885250e-01	-2.22723046e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.72000000e-01	2.84525814e-02	4.66691736e-04	6.35298849e-02	1.03882280e-01	1.23198082e-01	-1.86450493e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.84000000e-01	2.46306312e-02	3.77053898e-04	5.46903403e-02	9.06276032e-02	1.06851720e-01	-1.55011049e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	7.96000000e-01	2.11306810e-02	3.00988740e-04	4.66637313e-02	7.83311164e-02	9.18360990e-02	-1.27943450e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.08000000e-01	1.79477317e-02	2.37048638e-04	3.94244967e-02	6.70091618e-02	7.81401705e-02	-1.04771344e-04	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.20000000e-01	1.50666411e-02	1.83878643e-04	3.29242090e-02	5.66407027e-02	6.57081822e-02	-8.50158217e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.32000000e-01	1.24935775e-02	1.40192911e-04	2.71661793e-02	4.72733835e-02	5.45750644e-02	-6.83535031e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.44000000e-01	1.02068950e-02	1.04778565e-04	2.20881249e-02	3.88600256e-02	4.46559191e-02	-5.43441560e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.56000000e-01	8.19754147e-03	7.65271309e-05	1.76589526e-02	3.13924269e-02	3.59183670e-02	-4.26328719e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.68000000e-01	6.45383756e-03	5.44008631e-05	1.38427998e-02	2.48503275e-02	2.83185050e-02	-3.29346270e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.80000000e-01	4.96194027e-03	3.74455687e-05	1.05998460e-02	1.92032153e-02	2.18018255e-02	-2.49600451e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	8.92000000e-01	3.70697033e-03	2.47878351e-05	7.88928041e-03	1.44138367e-02	1.63087431e-02	-1.84738812e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.04000000e-01	2.67289558e-03	1.56355376e-05	5.66903014e-03	1.04376848e-02	1.17737304e-02	-1.32649200e-05	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.16000000e-01	1.84252203e-03	9.27688521e-06	3.89580097e-03	7.22293466e-03	8.12543831e-03	-9.15425454e-06	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.28000000e-01	1.19740692e-03	5.08021856e-06	2.52489253e-03	4.71011338e-03	5.28627381e-03	-5.98756602e-06	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.40000000e-01	7.17999625e-04	2.49337891e-06	1.51047554e-03	2.83271950e-03	3.17305924e-03	-3.63204725e-06	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.52000000e-01	3.82596266e-04	1.04460183e-06	8.03334845e-04	1.51322398e-03	1.69242452e-03	-1.96518401e-06	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.64000000e-01	1.69684786e-04	3.41213012e-07	3.55760922e-04	6.72454130e-04	7.51247750e-04	-8.86246145e-07	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.76000000e-01	5.35827715e-05	7.08143328e-08	1.12219201e-04	2.12641510e-04	2.37357867e-04	-2.79738334e-07	3.60213559e-01	5.00000000e-03
1.81791991e+00	9.88000000e-01	7.40302411e-06	4.81835854e-09	1.54931331e-05	2.94015003e-05	3.27764370e-05	-3.77245446e-08	3.60213559e-01	5.00000000e-03
1.81791991e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.60213559e-01	5.00000000e-03
1.95379676e+00	1.00000000e-06	1.30153970e+00	4.59415427e-02	7.64298641e-04	5.27071841e-04	-1.53949773e+00	1.74981206e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.16591440e-06	1.27824095e+00	4.47751307e-02	8.47445471e-04	5.84418212e-04	-1.51011462e+00	1.71783630e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.35935639e-06	1.25117677e+00	4.36990355e-02	9.39295747e-04	6.47781383e-04	-1.47551510e+00	1.68076321e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.58489319e-06	1.22602712e+00	4.26232289e-02	1.04089926e-03	7.17950545e-04	-1.44314761e+00	1.64623261e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.84784980e-06	1.20093176e+00	4.15814903e-02	1.15329850e-03	7.95679698e-04	-1.41080367e+00	1.61174030e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.15443469e-06	1.17647290e+00	4.05595036e-02	1.27778319e-03	8.81590990e-04	-1.37907485e+00	1.57806889e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.51188643e-06	1.15245332e+00	3.95629292e-02	1.41540458e-03	9.76787703e-04	-1.34778163e+00	1.54493641e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.92864456e-06	1.12891712e+00	3.85891423e-02	1.56757634e-03	1.08203584e-03	-1.31694418e+00	1.51242453e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.41454887e-06	1.10583744e+00	3.76391149e-02	1.73583542e-03	1.19800464e-03	-1.28653895e+00	1.48048060e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.98107171e-06	1.08321183e+00	3.67124047e-02	1.92186850e-03	1.32651177e-03	-1.25655031e+00	1.44909542e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.64158883e-06	1.06102431e+00	3.58092157e-02	2.12739523e-03	1.46845952e-03	-1.22695557e+00	1.41824771e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.41169527e-06	1.03926640e+00	3.49297622e-02	2.35457616e-03	1.62536501e-03	-1.19773853e+00	1.38792269e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.30957344e-06	1.01793014e+00	3.40742976e-02	2.60565758e-03	1.79887117e-03	-1.16888328e+00	1.35810590e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.35642254e-06	9.97006762e-01	3.32432415e-02	2.88253053e-03	1.98997208e-03	-1.14037417e+00	1.32877661e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.57695899e-06	9.76480425e-01	3.24369059e-02	3.18826428e-03	2.20102535e-03	-1.11219175e+00	1.29992501e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.00000000e-05	9.56348649e-01	3.16561350e-02	3.52592074e-03	2.43430995e-03	-1.08431952e+00	1.27153233e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.16591440e-05	9.36599527e-01	3.09018626e-02	3.89865303e-03	2.69193669e-03	-1.05674013e+00	1.24357631e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.35935639e-05	9.17226053e-01	3.01747285e-02	4.30971746e-03	2.97577736e-03	-1.02944158e+00	1.21604741e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.58489319e-05	8.98219435e-01	2.94762448e-02	4.76260382e-03	3.28868634e-03	-1.00240726e+00	1.18892674e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.84784980e-05	8.79569068e-01	2.88075864e-02	5.26229492e-03	3.63381990e-03	-9.75619011e-01	1.16219614e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.15443469e-05	8.61269058e-01	2.81704115e-02	5.81339025e-03	4.01427040e-03	-9.49064943e-01	1.13584124e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.51188643e-05	8.43311306e-01	2.75667038e-02	6.42031457e-03	4.43320293e-03	-9.22731690e-01	1.10984616e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.92864456e-05	8.25689131e-01	2.69984814e-02	7.08810703e-03	4.89456513e-03	-8.96606735e-01	1.08419548e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.41454887e-05	8.08391751e-01	2.64682241e-02	7.82322365e-03	5.40202102e-03	-8.70674580e-01	1.05886844e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.98107171e-05	7.91426072e-01	2.59784635e-02	8.63649935e-03	5.96270153e-03	-8.44932422e-01	1.03386155e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.64158883e-05	7.74753684e-01	2.55326647e-02	9.52451979e-03	6.57574390e-03	-8.19350693e-01	1.00913187e+00	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.41169527e-05	7.58403579e-01	2.51345048e-02	1.05050779e-02	7.25250007e-03	-7.93943431e-01	9.84694426e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.30957344e-05	7.42353733e-01	2.47873209e-02	1.15833201e-02	7.99568684e-03	-7.68689935e-01	9.60518391e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.35642254e-05	7.26598181e-01	2.44958007e-02	1.27672167e-02	8.81209304e-03	-7.43585353e-01	9.36588434e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.57695899e-05	7.11134070e-01	2.42645991e-02	1.40683812e-02	9.70825588e-03	-7.18623786e-01	9.12890548e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.00000000e-04	6.95956511e-01	2.40990274e-02	1.54966300e-02	1.06920030e-02	-6.93802325e-01	8.89410190e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.16591440e-04	6.81061771e-01	2.40048155e-02	1.70642855e-02	1.17714931e-02	-6.69118347e-01	8.66132089e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.35935639e-04	6.66445855e-01	2.39882291e-02	1.87842467e-02	1.29546266e-02	-6.44569945e-01	8.43041993e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.58489319e-04	6.52105303e-01	2.40560130e-02	2.06697179e-02	1.42513928e-02	-6.20160423e-01	8.20126992e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.84784980e-04	6.38040592e-01	2.42154316e-02	2.27363102e-02	1.56712451e-02	-5.95890428e-01	7.97373117e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.15443469e-04	6.24247149e-01	2.44742441e-02	2.49997377e-02	1.72255215e-02	-5.71764511e-01	7.74768299e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.51188643e-04	6.10726232e-01	2.48407259e-02	2.74774584e-02	1.89261776e-02	-5.47789001e-01	7.52300864e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.92864456e-04	5.97476397e-01	2.53235458e-02	3.01881507e-02	2.07843814e-02	-5.23969714e-01	7.29960433e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.41454887e-04	5.84499723e-01	2.59317003e-02	3.31526406e-02	2.28144715e-02	-5.00314419e-01	7.07737051e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.98107171e-04	5.71798001e-01	2.66744813e-02	3.63909486e-02	2.50306851e-02	-4.76833088e-01	6.85623390e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.64158883e-04	5.59375181e-01	2.75613579e-02	3.99280362e-02	2.74478918e-02	-4.53534446e-01	6.63615665e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.41169527e-04	5.47234293e-01	2.86018543e-02	4.37868458e-02	3.00816617e-02	-4.30425256e-01	6.41705941e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.30957344e-04	5.35382125e-01	2.98052713e-02	4.79953602e-02	3.29508364e-02	-4.07512167e-01	6.19892745e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.35642254e-04	5.23823951e-01	3.11805336e-02	5.25799391e-02	3.60717516e-02	-3.84799034e-01	5.98175479e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.57695899e-04	5.12569200e-01	3.27359439e-02	5.75719135e-02	3.94646666e-02	-3.62285073e-01	5.76557065e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.00000000e-03	5.01626135e-01	3.44787509e-02	6.30013389e-02	4.31487775e-02	-3.39964446e-01	5.55041621e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.16591440e-03	4.91006261e-01	3.64149554e-02	6.89024040e-02	4.71450358e-02	-3.17823688e-01	5.33638293e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.35935639e-03	4.80721000e-01	3.85486594e-02	7.53094292e-02	5.14760639e-02	-2.95838163e-01	5.12356466e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.58489319e-03	4.70783254e-01	4.08816903e-02	8.22586691e-02	5.61630828e-02	-2.73973185e-01	4.91210820e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.84784980e-03	4.61207424e-01	4.34130074e-02	8.97892104e-02	6.12308702e-02	-2.52177687e-01	4.70220127e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.15443469e-03	4.52007839e-01	4.61380548e-02	9.79391321e-02	6.67015907e-02	-2.30387033e-01	4.49403703e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.51188643e-03	4.43200973e-01	4.90482192e-02	1.06751352e-01	7.26007599e-02	-2.08510597e-01	4.28787804e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.92864456e-03	4.34801407e-01	5.21299030e-02	1.16265561e-01	7.89514701e-02	-1.86448721e-01	4.08399090e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.41454887e-03	4.26826170e-01	5.53639726e-02	1.26528250e-01	8.57805908e-02	-1.64062172e-01	3.88270456e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.98107171e-03	4.19288758e-01	5.87249781e-02	1.37579901e-01	9.31096950e-02	-1.41211990e-01	3.68433819e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.64158883e-03	4.12205329e-01	6.21806529e-02	1.49469376e-01	1.00964810e-01	-1.17715037e-01	3.48928694e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.41169527e-03	4.05587117e-01	6.56909914e-02	1.62238594e-01	1.09368245e-01	-9.33950161e-02	3.29791347e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.30957344e-03	3.99445032e-01	6.92083028e-02	1.75937683e-01	1.18344212e-01	-6.80427324e-02	3.11063137e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.35642254e-03	3.93786546e-01	7.26768194e-02	1.90609777e-01	1.27913294e-01	-4.14688206e-02	2.92783555e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.57695899e-03	3.88615907e-01	7.60332112e-02	2.06306482e-01	1.38099177e-01	-1.34768548e-02	2.74993316e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.00000000e-02	3.83933446e-01	7.92069036e-02	2.23074571e-01	1.48921413e-01	1.60922416e-02	2.57730363e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.16591440e-02	3.79734943e-01	8.21216502e-02	2.40968359e-01	1.60403043e-01	4.73647073e-02	2.41030892e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.35935639e-02	3.76011844e-01	8.46975122e-02	2.60043145e-01	1.72567054e-01	8.04032087e-02	2.24927642e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.58489319e-02	3.72752538e-01	8.68532452e-02	2.80363412e-01	1.85440979e-01	1.15207792e-01	2.09451385e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.84784980e-02	3.69935342e-01	8.85103209e-02	3.01982789e-01	1.99049858e-01	1.51676249e-01	1.94620594e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.15443469e-02	3.67550218e-01	8.95973965e-02	3.25019848e-01	2.13452130e-01	1.89689933e-01	1.80465285e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.51188643e-02	3.65567528e-01	9.00545726e-02	3.49547835e-01	2.28693694e-01	2.29019944e-01	1.66989276e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.92864456e-02	3.63966714e-01	8.98393410e-02	3.75691538e-01	2.44854287e-01	2.69458666e-01	1.54200384e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.41454887e-02	3.62727766e-01	8.89320070e-02	4.03598737e-01	2.62044905e-01	3.10858320e-01	1.42096178e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.98107171e-02	3.61832745e-01	8.73400841e-02	4.33440263e-01	2.80415201e-01	3.53218121e-01	1.30661293e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.64158883e-02	3.61268255e-01	8.51013658e-02	4.65411569e-01	3.00167482e-01	3.96787797e-01	1.19864490e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.41169527e-02	3.61025285e-01	8.22840284e-02	4.99720700e-01	3.21565644e-01	4.42162012e-01	1.09652200e-01	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.30957344e-02	3.61096603e-01	7.89830223e-02	5.36561526e-01	3.44945594e-01	4.90333888e-01	9.99414939e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.35642254e-02	3.61469879e-01	7.53113238e-02	5.76066166e-01	3.70712846e-01	5.42668701e-01	9.06140943e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.57695899e-02	3.62114044e-01	7.13859888e-02	6.18219741e-01	3.99326044e-01	6.00749106e-01	8.15148369e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.00000000e-01	3.62955187e-01	6.73091303e-02	6.62732739e-01	4.31251997e-01	6.66056946e-01	7.24595414e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.12000000e-01	3.63614824e-01	6.42424291e-02	6.96684521e-01	4.57173365e-01	7.19451750e-01	6.56914741e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.24000000e-01	3.64140654e-01	6.14556207e-02	7.27495098e-01	4.82236906e-01	7.71154394e-01	5.94905427e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.36000000e-01	3.64460533e-01	5.88928068e-02	7.55208819e-01	5.06416182e-01	8.20789804e-01	5.37358864e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.48000000e-01	3.64521179e-01	5.65045147e-02	7.79880067e-01	5.29664923e-01	8.67987654e-01	4.83546260e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.60000000e-01	3.64246511e-01	5.42496996e-02	8.01412853e-01	5.51862910e-01	9.12213716e-01	4.33127639e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.72000000e-01	3.63630134e-01	5.20955414e-02	8.19985599e-01	5.72960904e-01	9.53296498e-01	3.85829151e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.84000000e-01	3.62608117e-01	5.00164940e-02	8.35502524e-01	5.92829043e-01	9.90818548e-01	3.41578794e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.96000000e-01	3.61156788e-01	4.79937818e-02	8.48021557e-01	6.11380454e-01	1.02458414e+00	3.00312621e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.08000000e-01	3.59251444e-01	4.60139047e-02	8.57587339e-01	6.28516911e-01	1.05442570e+00	2.61996399e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.20000000e-01	3.56875575e-01	4.40677583e-02	8.64262318e-01	6.44160342e-01	1.08024990e+00	2.26590757e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.32000000e-01	3.54016568e-01	4.21497637e-02	8.68118235e-01	6.58234101e-01	1.10200501e+00	1.94050980e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.44000000e-01	3.50667365e-01	4.02570770e-02	8.69239641e-01	6.70671979e-01	1.11968534e+00	1.64318832e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.56000000e-01	3.46825848e-01	3.83889076e-02	8.67724019e-01	6.81420574e-01	1.13332763e+00	1.37313843e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.68000000e-01	3.42494786e-01	3.65460359e-02	8.63680013e-01	6.90437241e-01	1.14300120e+00	1.12941312e-02	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.80000000e-01	3.37681712e-01	3.47303309e-02	8.57227301e-01	6.97693363e-01	1.14880748e+00	9.10886742e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	2.92000000e-01	3.32397504e-01	3.29443897e-02	8.48491177e-01	7.03171773e-01	1.15086832e+00	7.16321864e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.04000000e-01	3.26655695e-01	3.11912780e-02	8.37604763e-01	7.06855407e-01	1.14931855e+00	5.44385312e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.16000000e-01	3.20475081e-01	2.94742645e-02	8.24707760e-01	7.08756322e-01	1.14432179e+00	3.93642896e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.28000000e-01	3.13875283e-01	2.77967025e-02	8.09943476e-01	7.08879404e-01	1.13604203e+00	2.62624359e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.40000000e-01	3.06879651e-01	2.61618256e-02	7.93456579e-01	7.07254210e-01	1.12466072e+00	1.49844709e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.52000000e-01	2.99513462e-01	2.45727092e-02	7.75399861e-01	7.03904581e-01	1.11036390e+00	5.37896398e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.64000000e-01	2.91803081e-01	2.30321427e-02	7.55916311e-01	6.98878381e-01	1.09334156e+00	-2.69897741e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.76000000e-01	2.83777515e-01	2.15426120e-02	7.35158312e-01	6.92221121e-01	1.07379038e+00	-9.39411874e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	3.88000000e-01	2.75467333e-01	2.01062480e-02	7.13278322e-01	6.83987658e-01	1.05191238e+00	-1.48484979e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.00000000e-01	2.66902170e-01	1.87248293e-02	6.90416110e-01	6.74243266e-01	1.02790062e+00	-1.91916441e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.12000000e-01	2.58113303e-01	1.73997675e-02	6.66715090e-01	6.63056278e-01	1.00195277e+00	-2.25502573e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.24000000e-01	2.49132918e-01	1.61321016e-02	6.42316726e-01	6.50500762e-01	9.74266743e-01	-2.50440804e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.36000000e-01	2.39995074e-01	1.49225102e-02	6.17362143e-01	6.36665674e-01	9.45048047e-01	-2.67873311e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.48000000e-01	2.30724258e-01	1.37713472e-02	5.91966636e-01	6.21581936e-01	9.14436016e-01	-2.78645429e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.60000000e-01	2.21368447e-01	1.26786228e-02	5.66290482e-01	6.05447436e-01	8.82725887e-01	-2.84074446e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.72000000e-01	2.11946226e-01	1.16440363e-02	5.40426193e-01	5.88267662e-01	8.50014936e-01	-2.84732914e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.84000000e-01	2.02491612e-01	1.06670366e-02	5.14496016e-01	5.70154425e-01	8.16500097e-01	-2.81472248e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	4.96000000e-01	1.93035908e-01	9.74681313e-03	4.88611019e-01	5.51209976e-01	7.82360349e-01	-2.75021779e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.08000000e-01	1.83608719e-01	8.88232858e-03	4.62874745e-01	5.31530508e-01	7.47762073e-01	-2.66012043e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.20000000e-01	1.74239030e-01	8.07234413e-03	4.37384408e-01	5.11216245e-01	7.12867617e-01	-2.55000535e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.32000000e-01	1.64954249e-01	7.31543899e-03	4.12229758e-01	4.90365969e-01	6.77830710e-01	-2.42494060e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.44000000e-01	1.55781286e-01	6.61003597e-03	3.87495270e-01	4.69080754e-01	6.42800965e-01	-2.28924515e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.56000000e-01	1.46744457e-01	5.95443383e-03	3.63255465e-01	4.47456632e-01	6.07914732e-01	-2.14662737e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.68000000e-01	1.37867879e-01	5.34682265e-03	3.39580948e-01	4.25592404e-01	5.73305993e-01	-2.00029114e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.80000000e-01	1.29174792e-01	4.78530247e-03	3.16537140e-01	4.03587613e-01	5.39104097e-01	-1.85301825e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	5.92000000e-01	1.20685634e-01	4.26789946e-03	2.94179090e-01	3.81535547e-01	5.05424362e-01	-1.70702404e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.04000000e-01	1.12418951e-01	3.79259564e-03	2.72554774e-01	3.59525367e-01	4.72372358e-01	-1.56412775e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.16000000e-01	1.04394274e-01	3.35733706e-03	2.51711663e-01	3.37653527e-01	4.40057731e-01	-1.42587730e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.28000000e-01	9.66257669e-02	2.96004727e-03	2.31682043e-01	3.15998748e-01	4.08564541e-01	-1.29335121e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.40000000e-01	8.91302410e-02	2.59864642e-03	2.12501847e-01	2.94653523e-01	3.77988720e-01	-1.16748557e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.52000000e-01	8.19184709e-02	2.27106102e-03	1.94191308e-01	2.73688256e-01	3.48397166e-01	-1.04882083e-03	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.64000000e-01	7.50037984e-02	1.97523522e-03	1.76773836e-01	2.53187727e-01	3.19869226e-01	-9.37812437e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.76000000e-01	6.83941073e-02	1.70914024e-03	1.60259683e-01	2.33214626e-01	2.92457491e-01	-8.34610828e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	6.88000000e-01	6.20988533e-02	1.47078622e-03	1.44659920e-01	2.13842668e-01	2.66222255e-01	-7.39302063e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.00000000e-01	5.61235346e-02	1.25822460e-03	1.29976334e-01	1.95128934e-01	2.41204658e-01	-6.51785091e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.12000000e-01	5.04730304e-02	1.06956153e-03	1.16207925e-01	1.77129791e-01	2.17442491e-01	-5.71861620e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.24000000e-01	4.51512853e-02	9.02957917e-04	1.03349710e-01	1.59901179e-01	1.94969734e-01	-4.99286900e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.36000000e-01	4.01590894e-02	7.56635332e-04	9.13906702e-02	1.43482822e-01	1.73804205e-01	-4.33697359e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.48000000e-01	3.54970377e-02	6.28885376e-04	8.03177993e-02	1.27916331e-01	1.53963035e-01	-3.74716009e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.60000000e-01	3.11638341e-02	5.18065842e-04	7.01129511e-02	1.13237301e-01	1.35454768e-01	-3.21936289e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.72000000e-01	2.71567067e-02	4.22607420e-04	6.07558970e-02	9.94718170e-02	1.18279821e-01	-2.74929894e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.84000000e-01	2.34714573e-02	3.41014910e-04	5.22229865e-02	8.66402924e-02	1.02431724e-01	-2.33239488e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	7.96000000e-01	2.01025306e-02	2.71869441e-04	4.44872766e-02	7.47582503e-02	8.78979048e-02	-1.96456020e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.08000000e-01	1.70439627e-02	2.13827074e-04	3.75214261e-02	6.38376573e-02	7.46629594e-02	-1.64151108e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.20000000e-01	1.42813124e-02	1.65631256e-04	3.12791001e-02	5.38586304e-02	6.26736077e-02	-1.35847366e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.32000000e-01	1.18184869e-02	1.26091898e-04	2.57588272e-02	4.48603482e-02	5.19553535e-02	-1.11325774e-04	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.44000000e-01	9.63444155e-03	9.40908044e-05	2.09001895e-02	3.67963308e-02	4.24253032e-02	-9.01240837e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.56000000e-01	7.71972490e-03	6.86055118e-05	1.66716483e-02	2.96558345e-02	3.40488594e-02	-7.19009775e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.68000000e-01	6.06220262e-03	4.86818661e-05	1.30367606e-02	2.34159791e-02	2.67800495e-02	-5.63997863e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.80000000e-01	4.64782319e-03	3.34442270e-05	9.95564856e-03	1.80444067e-02	2.05629606e-02	-4.33229759e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	8.92000000e-01	3.46154118e-03	2.20928052e-05	7.38752965e-03	1.35022460e-02	1.53369531e-02	-3.24331609e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.04000000e-01	2.48724351e-03	1.39039853e-05	5.29050209e-03	9.74372088e-03	1.10357122e-02	-2.35023613e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.16000000e-01	1.70773651e-03	8.22911302e-06	3.62157976e-03	6.71611052e-03	7.58746984e-03	-1.63282791e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.28000000e-01	1.10469039e-03	4.49444400e-06	2.33656081e-03	4.35954804e-03	4.91467538e-03	-1.07233102e-05	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.40000000e-01	6.58736635e-04	2.19964204e-06	1.39020776e-03	2.60748494e-03	2.93448455e-03	-6.51238461e-06	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.52000000e-01	3.48629704e-04	9.18994888e-07	7.34413722e-04	1.38350102e-03	1.55501027e-03	-3.51663538e-06	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.64000000e-01	1.53242014e-04	2.99604380e-07	3.22367579e-04	6.09357244e-04	6.84323492e-04	-1.57647261e-06	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.76000000e-01	4.77701068e-05	6.23463181e-08	1.00383687e-04	1.90217174e-04	2.13481862e-04	-4.92029440e-07	3.52199233e-01	1.00000000e-02
1.95379676e+00	9.88000000e-01	6.45789831e-06	4.32936727e-09	1.35601646e-05	2.57333212e-05	2.88342161e-05	-6.52216381e-08	3.52199233e-01	1.00000000e-02
1.95379676e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.52199233e-01	1.00000000e-02
2.10535218e+00	1.00000000e-06	1.31736374e+00	5.26050144e-02	7.79864058e-04	5.35147569e-04	-1.56050184e+00	1.77381623e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.16591440e-06	1.29392905e+00	5.14709655e-02	8.64565861e-04	5.93290486e-04	-1.53089447e+00	1.74165173e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.35935639e-06	1.26693859e+00	5.04146204e-02	9.58166898e-04	6.57558121e-04	-1.49636524e+00	1.70467450e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.58489319e-06	1.24182238e+00	4.93622846e-02	1.06168814e-03	7.28716061e-04	-1.46395227e+00	1.67018450e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.84784980e-06	1.21676532e+00	4.83440616e-02	1.17620200e-03	8.07527578e-04	-1.43161987e+00	1.63573908e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.15443469e-06	1.19234356e+00	4.73458338e-02	1.30300305e-03	8.94632348e-04	-1.39987513e+00	1.60211513e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.51188643e-06	1.16836266e+00	4.63737339e-02	1.44316899e-03	9.91133228e-04	-1.36858117e+00	1.56902864e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.92864456e-06	1.14486316e+00	4.54247751e-02	1.59813782e-03	1.09780191e-03	-1.33773722e+00	1.53656126e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.41454887e-06	1.12181893e+00	4.45001705e-02	1.76946748e-03	1.21535129e-03	-1.30732987e+00	1.50465961e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.98107171e-06	1.09922796e+00	4.35993786e-02	1.95886575e-03	1.34558099e-03	-1.27733874e+00	1.47331550e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.64158883e-06	1.07707369e+00	4.27226872e-02	2.16808869e-03	1.48941781e-03	-1.24774236e+00	1.44250658e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.41169527e-06	1.05534783e+00	4.18702782e-02	2.39932298e-03	1.64839658e-03	-1.21852454e+00	1.41221834e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.30957344e-06	1.03404237e+00	4.10424509e-02	2.65483143e-03	1.82415370e-03	-1.18966927e+00	1.38243610e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.35642254e-06	1.01314744e+00	4.02395988e-02	2.93656891e-03	2.01773631e-03	-1.16116124e+00	1.35313805e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.57695899e-06	9.92648194e-01	3.94620604e-02	3.24763870e-03	2.23151655e-03	-1.13298030e+00	1.32431501e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.00000000e-05	9.72541385e-01	3.87106868e-02	3.59113000e-03	2.46777441e-03	-1.10511033e+00	1.29594730e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.16591440e-05	9.52814805e-01	3.79863544e-02	3.97024042e-03	2.72863435e-03	-1.07753395e+00	1.26801245e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.35935639e-05	9.33461411e-01	3.72897473e-02	4.38827677e-03	3.01601773e-03	-1.05023869e+00	1.24050062e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.58489319e-05	9.14472108e-01	3.66223013e-02	4.84880797e-03	3.33280370e-03	-1.02320830e+00	1.21339254e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.84784980e-05	8.95835925e-01	3.59851633e-02	5.35685553e-03	3.68216891e-03	-9.96424451e-01	1.18666938e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.15443469e-05	8.77546955e-01	3.53799657e-02	5.91705310e-03	4.06722276e-03	-9.69875339e-01	1.16031679e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.51188643e-05	8.59596591e-01	3.48085915e-02	6.53391232e-03	4.49118695e-03	-9.43547155e-01	1.13431805e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.92864456e-05	8.41977652e-01	3.42729790e-02	7.21256018e-03	4.95801559e-03	-9.17427227e-01	1.10865702e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.41454887e-05	8.24679582e-01	3.37754881e-02	7.95963713e-03	5.47150163e-03	-8.91500418e-01	1.08331299e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.98107171e-05	8.07707618e-01	3.33185347e-02	8.78563290e-03	6.03857533e-03	-8.65762707e-01	1.05828075e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.64158883e-05	7.91024968e-01	3.29054215e-02	9.68781226e-03	6.65875071e-03	-8.40186132e-01	1.03351853e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.41169527e-05	7.74658779e-01	3.25395725e-02	1.06837170e-02	7.34318215e-03	-8.14783229e-01	1.00903940e+00	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.30957344e-05	7.58586949e-01	3.22241613e-02	1.17785814e-02	8.09469864e-03	-7.89533150e-01	9.84812273e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.35642254e-05	7.42803142e-01	3.19635792e-02	1.29806139e-02	8.92015080e-03	-7.64431229e-01	9.60821050e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.57695899e-05	7.27303895e-01	3.17621569e-02	1.43014560e-02	9.82613438e-03	-7.39470654e-01	9.37050889e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.00000000e-04	7.12083997e-01	3.16248430e-02	1.57510838e-02	1.08205291e-02	-7.14648640e-01	9.13486690e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.16591440e-04	6.97139129e-01	3.15569417e-02	1.73419422e-02	1.19115208e-02	-6.89961791e-01	8.90112321e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.35935639e-04	6.82464754e-01	3.15642407e-02	1.90870380e-02	1.31071139e-02	-6.65407826e-01	8.66912724e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.58489319e-04	6.68057129e-01	3.16529393e-02	2.09997555e-02	1.44173286e-02	-6.40989458e-01	8.43874358e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.84784980e-04	6.53915949e-01	3.18296702e-02	2.30958264e-02	1.58517104e-02	-6.16706650e-01	8.20982354e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.15443469e-04	6.40036168e-01	3.21015025e-02	2.53911289e-02	1.74216615e-02	-5.92563105e-01	7.98223713e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.51188643e-04	6.26418406e-01	3.24759474e-02	2.79032833e-02	1.91391565e-02	-5.68564142e-01	7.75585935e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.92864456e-04	6.13060659e-01	3.29608044e-02	3.06511553e-02	2.10155034e-02	-5.44714403e-01	7.53057706e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.41454887e-04	5.99964401e-01	3.35641071e-02	3.36556760e-02	2.30650848e-02	-5.21020511e-01	7.30628252e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.98107171e-04	5.87130957e-01	3.42941028e-02	3.69371447e-02	2.53021960e-02	-4.97491084e-01	7.08289599e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.64158883e-04	5.74563771e-01	3.51591239e-02	4.05206039e-02	2.77417735e-02	-4.74133339e-01	6.86037145e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.41169527e-04	5.62265217e-01	3.61674566e-02	4.44292660e-02	3.03995229e-02	-4.50952106e-01	6.63862052e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.30957344e-04	5.50241366e-01	3.73270643e-02	4.86912160e-02	3.32942524e-02	-4.27951782e-01	6.41761936e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.35642254e-04	5.38497119e-01	3.86454468e-02	5.33330793e-02	3.64424375e-02	-4.05133991e-01	6.19735633e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.57695899e-04	5.27041350e-01	4.01293957e-02	5.83862922e-02	3.98643528e-02	-3.82495711e-01	5.97785399e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.00000000e-03	5.15881914e-01	4.17845894e-02	6.38811454e-02	4.35792622e-02	-3.60028007e-01	5.75914858e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.16591440e-03	5.05029856e-01	4.36153843e-02	6.98519566e-02	4.76081928e-02	-3.37714549e-01	5.54132592e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.35935639e-03	4.94496086e-01	4.56242134e-02	7.63332064e-02	5.19737377e-02	-3.15527154e-01	5.32447447e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.58489319e-03	4.84293002e-01	4.78112066e-02	8.33613395e-02	5.66972278e-02	-2.93427421e-01	5.10873557e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.84784980e-03	4.74434897e-01	5.01736484e-02	9.09754894e-02	6.18033691e-02	-2.71360887e-01	4.89429713e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.15443469e-03	4.64935786e-01	5.27054005e-02	9.92139475e-02	6.73144112e-02	-2.49258776e-01	4.68135058e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.51188643e-03	4.55811731e-01	5.53963559e-02	1.08119595e-01	7.32557934e-02	-2.27026586e-01	4.47015532e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.92864456e-03	4.47077456e-01	5.82316052e-02	1.17732340e-01	7.96506826e-02	-2.04560739e-01	4.26098293e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.41454887e-03	4.38749672e-01	6.11909367e-02	1.28098520e-01	8.65257772e-02	-1.81718524e-01	4.05416109e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.98107171e-03	4.30841985e-01	6.42481792e-02	1.39258833e-01	9.39027382e-02	-1.58356965e-01	3.85001405e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.64158883e-03	4.23370801e-01	6.73707350e-02	1.51261911e-01	1.01807469e-01	-1.34291118e-01	3.64894428e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.41169527e-03	4.16347489e-01	7.05188063e-02	1.64149821e-01	1.10262294e-01	-1.09341663e-01	3.45132041e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.30957344e-03	4.09783323e-01	7.36455110e-02	1.77972414e-01	1.19291314e-01	-8.32989291e-02	3.25756486e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.35642254e-03	4.03686361e-01	7.66966619e-02	1.92772915e-01	1.28915199e-01	-5.59731120e-02	3.06808523e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.57695899e-03	3.98061628e-01	7.96113496e-02	2.08602638e-01	1.39157554e-01	-2.71696318e-02	2.88330330e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.00000000e-02	3.92910266e-01	8.23223433e-02	2.25508335e-01	1.50038090e-01	3.26852335e-03	2.70361398e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.16591440e-02	3.88229130e-01	8.47577929e-02	2.43544061e-01	1.61579974e-01	3.54635198e-02	2.52939783e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.35935639e-02	3.84011184e-01	8.68432182e-02	2.62765031e-01	1.73806514e-01	6.94732019e-02	2.36100690e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.58489319e-02	3.80246133e-01	8.85038728e-02	2.83234896e-01	1.86745429e-01	1.05291821e-01	2.19877041e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.84784980e-02	3.76914665e-01	8.96687728e-02	3.05008399e-01	2.00423018e-01	1.42812902e-01	2.04290745e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.15443469e-02	3.74008248e-01	9.02748002e-02	3.28201729e-01	2.14897716e-01	1.81911036e-01	1.89374206e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.51188643e-02	3.71499763e-01	9.02708567e-02	3.52887810e-01	2.30216656e-01	2.22354599e-01	1.75134809e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.92864456e-02	3.69371314e-01	8.96233899e-02	3.79189959e-01	2.46460838e-01	2.63933825e-01	1.61584097e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.41454887e-02	3.67605388e-01	8.83211697e-02	4.07252896e-01	2.63742268e-01	3.06500073e-01	1.48723192e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.98107171e-02	3.66186673e-01	8.63791514e-02	4.37242997e-01	2.82211545e-01	3.50052172e-01	1.36540545e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.64158883e-02	3.65104151e-01	8.38407271e-02	4.69348510e-01	3.02071196e-01	3.94837354e-01	1.25008778e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.41169527e-02	3.64350820e-01	8.07772248e-02	5.03766551e-01	3.23584111e-01	4.41441789e-01	1.14078425e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.30957344e-02	3.63920637e-01	7.72836187e-02	5.40674681e-01	3.47082714e-01	4.90838693e-01	1.03671042e-01	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.35642254e-02	3.63801178e-01	7.34695678e-02	5.80181584e-01	3.72965089e-01	5.44355789e-01	9.36735211e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.57695899e-02	3.63959481e-01	6.94456453e-02	6.22240177e-01	4.01676465e-01	6.03514691e-01	8.39371001e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.00000000e-01	3.64317206e-01	6.53051002e-02	6.66517791e-01	4.33661064e-01	6.69707734e-01	7.42859266e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.12000000e-01	3.64617109e-01	6.22081703e-02	7.00175502e-01	4.59581094e-01	7.23567488e-01	6.71099565e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.24000000e-01	3.64813830e-01	5.94032201e-02	7.30611526e-01	4.84593703e-01	7.75501612e-01	6.05703626e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.36000000e-01	3.64827131e-01	5.68298219e-02	7.57879994e-01	5.08671880e-01	8.25161408e-01	5.45341322e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.48000000e-01	3.64596637e-01	5.44362951e-02	7.82038869e-01	5.31767262e-01	8.72194943e-01	4.89192709e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.60000000e-01	3.64044504e-01	5.21806801e-02	8.03011230e-01	5.53763395e-01	9.16103200e-01	4.36839240e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.72000000e-01	3.63158898e-01	5.00299194e-02	8.20973280e-01	5.74609551e-01	9.56725626e-01	3.87947839e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.84000000e-01	3.61875371e-01	4.79586071e-02	8.35843548e-01	5.94179650e-01	9.93672324e-01	3.42393238e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.96000000e-01	3.60169066e-01	4.59482038e-02	8.47688473e-01	6.12389195e-01	1.02676655e+00	3.00067150e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.08000000e-01	3.58014732e-01	4.39854529e-02	8.56560903e-01	6.29143736e-01	1.05585976e+00	2.60896632e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.20000000e-01	3.55395689e-01	4.20614277e-02	8.62531307e-01	6.44368635e-01	1.08087504e+00	2.24809218e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.32000000e-01	3.52299554e-01	4.01706434e-02	8.65679085e-01	6.57991267e-01	1.10177587e+00	1.91732010e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.44000000e-01	3.48719754e-01	3.83102328e-02	8.66096136e-01	6.69949957e-01	1.11857050e+00	1.61582052e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.56000000e-01	3.44654784e-01	3.64792895e-02	8.63886667e-01	6.80195747e-01	1.13130844e+00	1.34257644e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.68000000e-01	3.40108173e-01	3.46783816e-02	8.59165555e-01	6.88690720e-01	1.14007020e+00	1.09646111e-02	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.80000000e-01	3.35088210e-01	3.29090895e-02	8.52057973e-01	6.95410913e-01	1.14496721e+00	8.76195088e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	2.92000000e-01	3.29606565e-01	3.11736575e-02	8.42694286e-01	7.00343304e-01	1.14612993e+00	6.80414364e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.04000000e-01	3.23677705e-01	2.94747403e-02	8.31212157e-01	7.03476444e-01	1.14370199e+00	5.07675900e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.16000000e-01	3.17321122e-01	2.78151714e-02	8.17755096e-01	7.04825984e-01	1.13785339e+00	3.56457749e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.28000000e-01	3.10557252e-01	2.61978406e-02	8.02469707e-01	7.04402029e-01	1.12875475e+00	2.25216028e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.40000000e-01	3.03410118e-01	2.46255110e-02	7.85503658e-01	7.02237640e-01	1.11659287e+00	1.12405450e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.52000000e-01	2.95905605e-01	2.31007809e-02	7.67011523e-01	6.98361526e-01	1.10155838e+00	1.64686152e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.64000000e-01	2.88070666e-01	2.16259739e-02	7.47138497e-01	6.92824845e-01	1.08384560e+00	-6.40823777e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.76000000e-01	2.79934764e-01	2.02031203e-02	7.26038180e-01	6.85676858e-01	1.06365464e+00	-1.30723553e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	3.88000000e-01	2.71528725e-01	1.88339171e-02	7.03863227e-01	6.76976018e-01	1.04118998e+00	-1.84893371e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.00000000e-01	2.62882548e-01	1.75197337e-02	6.80754205e-01	6.66790558e-01	1.01664724e+00	-2.27902134e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.12000000e-01	2.54027683e-01	1.62615977e-02	6.56854551e-01	6.55191564e-01	9.90225898e-01	-2.61027426e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.24000000e-01	2.44996468e-01	1.50601947e-02	6.32305411e-01	6.42256242e-01	9.62125668e-01	-2.85474964e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.36000000e-01	2.35822540e-01	1.39158822e-02	6.07246184e-01	6.28073327e-01	9.32550289e-01	-3.02380545e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.48000000e-01	2.26531398e-01	1.28287215e-02	5.81793357e-01	6.12683290e-01	9.01646772e-01	-3.12612000e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.60000000e-01	2.17169184e-01	1.17984650e-02	5.56102439e-01	5.96274932e-01	8.69699938e-01	-3.17457653e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.72000000e-01	2.07755186e-01	1.08245899e-02	5.30266397e-01	5.78861193e-01	8.36812720e-01	-3.17502351e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.84000000e-01	1.98322997e-01	9.90634699e-03	5.04405456e-01	5.60554759e-01	8.03181020e-01	-3.13596865e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	4.96000000e-01	1.88903359e-01	9.04276199e-03	4.78628375e-01	5.41457746e-01	7.68981891e-01	-3.06465124e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.08000000e-01	1.79525385e-01	8.23266374e-03	4.53036456e-01	5.21667014e-01	7.34380403e-01	-2.96735572e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.20000000e-01	1.70217461e-01	7.47470634e-03	4.27724456e-01	5.01282806e-01	6.99537051e-01	-2.84962411e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.32000000e-01	1.61006377e-01	6.76738538e-03	4.02779677e-01	4.80403853e-01	6.64603728e-01	-2.71652295e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.44000000e-01	1.51918286e-01	6.10906782e-03	3.78283832e-01	4.59130577e-01	6.29727479e-01	-2.57236312e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.56000000e-01	1.42976847e-01	5.49801803e-03	3.54308955e-01	4.37558554e-01	5.95042473e-01	-2.42084182e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.68000000e-01	1.34205406e-01	4.93241124e-03	3.30922969e-01	4.15785677e-01	5.60680085e-01	-2.26517320e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.80000000e-01	1.25626296e-01	4.41035167e-03	3.08188311e-01	3.93909977e-01	5.26766402e-01	-2.10815561e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	5.92000000e-01	1.17259106e-01	3.92988790e-03	2.86157302e-01	3.72023242e-01	4.93413718e-01	-1.95202665e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.04000000e-01	1.09121656e-01	3.48903845e-03	2.64875504e-01	3.50213475e-01	4.60724999e-01	-1.79863243e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.16000000e-01	1.01232372e-01	3.08579878e-03	2.44387201e-01	3.28574419e-01	4.28805682e-01	-1.64956035e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.28000000e-01	9.36047537e-02	2.71815438e-03	2.24722563e-01	3.07183624e-01	3.97737511e-01	-1.50593348e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.40000000e-01	8.62544582e-02	2.38409730e-03	2.05914404e-01	2.86130286e-01	3.67611772e-01	-1.36873671e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.52000000e-01	7.91915878e-02	2.08163414e-03	1.87980947e-01	2.65483366e-01	3.38493037e-01	-1.23856463e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.64000000e-01	7.24283614e-02	1.80879651e-03	1.70942763e-01	2.45324060e-01	3.10456005e-01	-1.11593276e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.76000000e-01	6.59719481e-02	1.56364914e-03	1.54808135e-01	2.25713187e-01	2.83550574e-01	-1.00105112e-03	3.44363255e-01	1.50000000e-02
2.10535218e+00	6.88000000e-01	5.98307850e-02	1.34429960e-03	1.39585694e-01	2.06720948e-01	2.57832834e-01	-8.94071134e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.00000000e-01	5.40095673e-02	1.14890087e-03	1.25275269e-01	1.88401775e-01	2.33340705e-01	-7.94956406e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.12000000e-01	4.85123648e-02	9.75662506e-04	1.11873935e-01	1.70809249e-01	2.10108600e-01	-7.03570817e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.24000000e-01	4.33422020e-02	8.22850584e-04	9.93747746e-02	1.53995596e-01	1.88166607e-01	-6.19737730e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.36000000e-01	3.84991717e-02	6.88791554e-04	8.77652080e-02	1.37997957e-01	1.67529621e-01	-5.43154436e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.48000000e-01	3.39830874e-02	5.71883012e-04	7.70306003e-02	1.22854768e-01	1.48211341e-01	-4.73501714e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.60000000e-01	2.97919217e-02	4.70586765e-04	6.71514734e-02	1.08598238e-01	1.30217114e-01	-4.10434659e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.72000000e-01	2.59222300e-02	3.83436336e-04	5.81063127e-02	9.52514635e-02	1.13544324e-01	-3.53573844e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.84000000e-01	2.23691655e-02	3.09037154e-04	4.98702805e-02	8.28318823e-02	9.81835929e-02	-3.02512213e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	7.96000000e-01	1.91266379e-02	2.46068314e-04	4.24156115e-02	7.13522007e-02	8.41198559e-02	-2.56887321e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.08000000e-01	1.61878405e-02	1.93281404e-04	3.57134491e-02	6.08204234e-02	7.13338160e-02	-2.16304940e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.20000000e-01	1.35388887e-02	1.49510436e-04	2.97192110e-02	5.12173835e-02	5.97741195e-02	-1.80297072e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.32000000e-01	1.11816787e-02	1.13653235e-04	2.44271892e-02	4.25745969e-02	4.94577518e-02	-1.48722850e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.44000000e-01	9.09572438e-03	8.46776532e-05	1.97787157e-02	3.48461833e-02	4.03036333e-02	-1.21099395e-04	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.56000000e-01	7.27119893e-03	6.16397551e-05	1.57418437e-02	2.80189865e-02	3.22751194e-02	-9.70968117e-05	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.68000000e-01	5.69557922e-03	4.36611975e-05	1.22796677e-02	2.20677495e-02	2.53243476e-02	-7.64749175e-05	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.80000000e-01	4.35464448e-03	2.99373562e-05	9.35232058e-03	1.69584519e-02	1.93941976e-02	-5.89257549e-05	3.44363255e-01	1.50000000e-02
2.10535218e+00	8.92000000e-01	3.23322696e-03	1.97348324e-05	6.91911744e-03	1.26507984e-02	1.44231371e-02	-4.42035454e-05	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.04000000e-01	2.31517428e-03	1.23915547e-05	4.93839547e-03	9.09793775e-03	1.03442474e-02	-3.20597884e-05	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.16000000e-01	1.58333555e-03	7.31544265e-06	3.36754497e-03	6.24645135e-03	7.08551971e-03	-2.22650854e-05	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.28000000e-01	1.01953146e-03	3.98436048e-06	2.16292174e-03	4.03625957e-03	4.56961082e-03	-1.45960079e-05	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.40000000e-01	6.04620025e-04	1.94408038e-06	1.27995626e-03	2.40097723e-03	2.71421805e-03	-8.83393827e-06	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.52000000e-01	3.17832291e-04	8.09641706e-07	6.71674595e-04	1.26540291e-03	1.42903359e-03	-4.74456730e-06	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.64000000e-01	1.38470830e-04	2.63199062e-07	2.92247698e-04	5.52442998e-04	6.23538702e-04	-2.10939907e-06	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.76000000e-01	4.26175869e-05	5.47623849e-08	8.98502846e-05	1.70259606e-04	1.92096907e-04	-6.50033428e-07	3.44363255e-01	1.50000000e-02
2.10535218e+00	9.88000000e-01	5.63732059e-06	3.83322656e-09	1.18755724e-05	2.25364741e-05	2.53867395e-05	-8.45363746e-08	3.44363255e-01	1.50000000e-02
2.10535218e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.44363255e-01	1.50000000e-02
2.27480413e+00	1.00000000e-06	1.33699384e+00	6.08422723e-02	7.95667793e-04	5.43352662e-04	-1.58669235e+00	1.80352941e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.16591440e-06	1.31335647e+00	5.97059497e-02	8.81948563e-04	6.02305693e-04	-1.55677975e+00	1.77107478e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.35935639e-06	1.28636228e+00	5.86370043e-02	9.77325193e-04	6.67491566e-04	-1.52221909e+00	1.73407729e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.58489319e-06	1.26120304e+00	5.75755954e-02	1.08279125e-03	7.39653152e-04	-1.48967575e+00	1.69951310e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.84784980e-06	1.23610780e+00	5.65481842e-02	1.19944893e-03	8.19563595e-04	-1.45726132e+00	1.66499950e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.15443469e-06	1.21164866e+00	5.55412020e-02	1.32859831e-03	9.07879598e-04	-1.42541079e+00	1.63130956e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.51188643e-06	1.18762876e+00	5.45609939e-02	1.47134373e-03	1.00570392e-03	-1.39402538e+00	1.59815460e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.92864456e-06	1.16408995e+00	5.36043208e-02	1.62914742e-03	1.11381520e-03	-1.36308443e+00	1.56561768e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.41454887e-06	1.14100536e+00	5.26725833e-02	1.80358856e-03	1.23296807e-03	-1.33258473e+00	1.53364457e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.98107171e-06	1.11837321e+00	5.17651487e-02	1.99639674e-03	1.36494552e-03	-1.30250031e+00	1.50222777e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.64158883e-06	1.09617657e+00	5.08823717e-02	2.20936427e-03	1.51069898e-03	-1.27281328e+00	1.47134417e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.41169527e-06	1.07440721e+00	5.00243985e-02	2.44470379e-03	1.67178029e-03	-1.24350411e+00	1.44097934e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.30957344e-06	1.05305707e+00	4.91915565e-02	2.70469652e-03	1.84982135e-03	-1.21455902e+00	1.41111841e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.35642254e-06	1.03211528e+00	4.83842073e-02	2.99136039e-03	2.04592129e-03	-1.18596208e+00	1.38173857e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.57695899e-06	1.01156791e+00	4.76027072e-02	3.30783227e-03	2.26246613e-03	-1.15769285e+00	1.35283121e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.00000000e-05	9.91410920e-01	4.68478908e-02	3.65722981e-03	2.50173795e-03	-1.12973529e+00	1.32437571e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.16591440e-05	9.71631954e-01	4.61205767e-02	4.04279593e-03	2.76587618e-03	-1.10207234e+00	1.29634958e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.35935639e-05	9.52223820e-01	4.54214709e-02	4.46788834e-03	3.05685077e-03	-1.07469061e+00	1.26874254e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.58489319e-05	9.33177133e-01	4.47519298e-02	4.93615437e-03	3.37756595e-03	-1.04757463e+00	1.24153492e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.84784980e-05	9.14480666e-01	4.41130613e-02	5.45265411e-03	3.73121855e-03	-1.02070565e+00	1.21470745e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.15443469e-05	8.96128463e-01	4.35064470e-02	6.02205791e-03	4.12093698e-03	-9.94071672e-01	1.18824569e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.51188643e-05	8.78111273e-01	4.29338602e-02	6.64896633e-03	4.54999754e-03	-9.67659213e-01	1.16213190e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.92864456e-05	8.60421679e-01	4.23971459e-02	7.33859060e-03	5.02236515e-03	-9.41454658e-01	1.13634959e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.41454887e-05	8.43049204e-01	4.18985319e-02	8.09774632e-03	5.54195174e-03	-9.15443669e-01	1.11087794e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.98107171e-05	8.25997535e-01	4.14403228e-02	8.93660817e-03	6.11550493e-03	-8.89620810e-01	1.08571011e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.64158883e-05	8.09231520e-01	4.10256253e-02	9.85309150e-03	6.74289815e-03	-8.63959813e-01	1.06080562e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.41169527e-05	7.92776431e-01	4.06576173e-02	1.08644950e-02	7.43509669e-03	-8.38471631e-01	1.03617549e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.30957344e-05	7.76610153e-01	4.03392945e-02	1.19761492e-02	8.19504244e-03	-8.13135139e-01	1.01178848e+00	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.35642254e-05	7.60725885e-01	4.00747407e-02	1.31964925e-02	9.02964646e-03	-7.87945927e-01	9.87627592e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.57695899e-05	7.45119868e-01	3.98679693e-02	1.45371983e-02	9.94556332e-03	-7.62896487e-01	9.63677611e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.00000000e-04	7.29786411e-01	3.97235610e-02	1.60084020e-02	1.09507240e-02	-7.37983953e-01	9.39922648e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.16591440e-04	7.14720774e-01	3.96463959e-02	1.76226699e-02	1.20533444e-02	-7.13204326e-01	9.16345953e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.35935639e-04	6.99917850e-01	3.96417985e-02	1.93931187e-02	1.32615305e-02	-6.88554699e-01	8.92931621e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.58489319e-04	6.85373649e-01	3.97154240e-02	2.13333106e-02	1.45853352e-02	-6.64037392e-01	8.69665543e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.84784980e-04	6.71087207e-01	3.98733010e-02	2.34590984e-02	1.60343952e-02	-6.39651623e-01	8.46532127e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.15443469e-04	6.57053065e-01	4.01218344e-02	2.57865243e-02	1.76201754e-02	-6.15400282e-01	8.23517544e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.51188643e-04	6.43271211e-01	4.04677938e-02	2.83333704e-02	1.93546735e-02	-5.91287649e-01	8.00608469e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.92864456e-04	6.29739226e-01	4.09181519e-02	3.11186864e-02	2.12493339e-02	-5.67317285e-01	7.77792879e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.41454887e-04	6.16458043e-01	4.14800318e-02	3.41635128e-02	2.33185833e-02	-5.43494715e-01	7.55059274e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.98107171e-04	6.03428588e-01	4.21606956e-02	3.74884199e-02	2.55767750e-02	-5.19827083e-01	7.32399134e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.64158883e-04	5.90653856e-01	4.29674096e-02	4.11185352e-02	2.80389143e-02	-4.96320291e-01	7.09807135e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.41169527e-04	5.78135658e-01	4.39073024e-02	4.50773343e-02	3.07208362e-02	-4.72977147e-01	6.87273677e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.30957344e-04	5.65879502e-01	4.49871015e-02	4.93930064e-02	3.36413201e-02	-4.49800027e-01	6.64795692e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.35642254e-04	5.53889944e-01	4.62129950e-02	5.40924353e-02	3.68169772e-02	-4.26788357e-01	6.42371503e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.57695899e-04	5.42175424e-01	4.75903891e-02	5.92071633e-02	4.02680976e-02	-4.03936776e-01	6.20002876e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.00000000e-03	5.30743452e-01	4.91235293e-02	6.47677093e-02	4.40140124e-02	-3.81233541e-01	5.97693041e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.16591440e-03	5.19604758e-01	5.08152980e-02	7.08085168e-02	4.80758199e-02	-3.58659526e-01	5.75450238e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.35935639e-03	5.08769791e-01	5.26666305e-02	7.73642229e-02	5.24760867e-02	-3.36183114e-01	5.53282854e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.58489319e-03	4.98250602e-01	5.46761556e-02	8.44714524e-02	5.72362468e-02	-3.13762360e-01	5.31204709e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.84784980e-03	4.88061387e-01	5.68397041e-02	9.21693847e-02	6.23809380e-02	-2.91339487e-01	5.09234640e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.15443469e-03	4.78215977e-01	5.91497817e-02	1.00496509e-01	6.79324873e-02	-2.68842043e-01	4.87391811e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.51188643e-03	4.68730133e-01	6.15950303e-02	1.09495672e-01	7.39162617e-02	-2.46171683e-01	4.65702016e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.92864456e-03	4.59618756e-01	6.41594861e-02	1.19206976e-01	8.03554930e-02	-2.23221017e-01	4.44192961e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.41454887e-03	4.50898364e-01	6.68221337e-02	1.29676610e-01	8.72767144e-02	-1.99844371e-01	4.22897479e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.98107171e-03	4.42582736e-01	6.95563477e-02	1.40945462e-01	9.47016671e-02	-1.75895075e-01	4.01848599e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.64158883e-03	4.34688546e-01	7.23294736e-02	1.53061933e-01	1.02656131e-01	-1.51186589e-01	3.81087326e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.41169527e-03	4.27227387e-01	7.51021821e-02	1.66068212e-01	1.11162442e-01	-1.25537049e-01	3.60651261e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.30957344e-03	4.20210916e-01	7.78286509e-02	1.80013869e-01	1.20244593e-01	-9.87366231e-02	3.40583552e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.35642254e-03	4.13647806e-01	8.04564932e-02	1.94942189e-01	1.29923330e-01	-7.05955304e-02	3.20926273e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.57695899e-03	4.07543889e-01	8.29273876e-02	2.10904180e-01	1.40222182e-01	-4.09214296e-02	3.01723110e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.00000000e-02	4.01901081e-01	8.51775688e-02	2.27946534e-01	1.51161012e-01	-9.55974456e-03	2.83015045e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.16591440e-02	3.96717337e-01	8.71396318e-02	2.46123024e-01	1.62763112e-01	2.36071584e-02	2.64842030e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.35935639e-02	3.91987051e-01	8.87445069e-02	2.65488712e-01	1.75052093e-01	5.86319860e-02	2.47241607e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.58489319e-02	3.87701240e-01	8.99237947e-02	2.86106422e-01	1.88055878e-01	9.55028744e-02	2.30248843e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.84784980e-02	3.83842834e-01	9.06137597e-02	3.08031836e-01	2.01801958e-01	1.34108639e-01	2.13888901e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.15443469e-02	3.80404739e-01	9.07591001e-02	3.31378735e-01	2.16348766e-01	1.74317036e-01	1.98196476e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.51188643e-02	3.77362252e-01	9.03169664e-02	3.56219594e-01	2.31744624e-01	2.15893361e-01	1.83182381e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.92864456e-02	3.74699982e-01	8.92620553e-02	3.82676068e-01	2.48071704e-01	2.58625429e-01	1.68861691e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.41454887e-02	3.72402766e-01	8.75907995e-02	4.10889630e-01	2.65442925e-01	3.02363495e-01	1.55238896e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.98107171e-02	3.70457744e-01	8.53246948e-02	4.41021942e-01	2.84009677e-01	3.47105639e-01	1.42306080e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.64158883e-02	3.68856101e-01	8.25118376e-02	4.73253758e-01	3.03974498e-01	3.93096241e-01	1.30039562e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.41169527e-02	3.67592637e-01	7.92258460e-02	5.07770927e-01	3.25598981e-01	4.40912553e-01	1.18393818e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.30957344e-02	3.66662283e-01	7.55610278e-02	5.44734372e-01	3.49211704e-01	4.91507611e-01	1.07294744e-01	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.35642254e-02	3.66052290e-01	7.16232899e-02	5.84229078e-01	3.75202874e-01	5.46171534e-01	9.66342640e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.57695899e-02	3.65727584e-01	6.75166286e-02	6.26175622e-01	4.04003791e-01	6.06365301e-01	8.62698897e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.00000000e-01	3.65605164e-01	6.33257383e-02	6.70198442e-01	4.36035616e-01	6.73393180e-01	7.60338598e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.12000000e-01	3.65547919e-01	6.02072141e-02	7.03546593e-01	4.61943839e-01	7.27677494e-01	6.84591332e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.24000000e-01	3.65417973e-01	5.73913235e-02	7.33593919e-01	4.86894630e-01	7.79805737e-01	6.15896537e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.36000000e-01	3.65126961e-01	5.48136669e-02	7.60404408e-01	5.10860591e-01	8.29455847e-01	5.52801276e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.48000000e-01	3.64607620e-01	5.24206867e-02	7.84040443e-01	5.33791729e-01	8.76295168e-01	4.94393606e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.60000000e-01	3.63780201e-01	5.01696863e-02	8.04443491e-01	5.55575363e-01	9.19859066e-01	4.40176149e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.72000000e-01	3.62627666e-01	4.80274587e-02	8.21788389e-01	5.76159706e-01	9.59998671e-01	3.89756297e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.84000000e-01	3.61085060e-01	4.59687558e-02	8.36007845e-01	5.95422593e-01	9.96351247e-01	3.42955602e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.96000000e-01	3.59126381e-01	4.39752593e-02	8.47176783e-01	6.13282121e-01	1.02875891e+00	2.99621538e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.08000000e-01	3.56725891e-01	4.20339205e-02	8.55356279e-01	6.29647748e-01	1.05709197e+00	2.59642967e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.20000000e-01	3.53866774e-01	4.01359514e-02	8.60624774e-01	6.44448418e-01	1.08128971e+00	2.22914616e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.32000000e-01	3.50536912e-01	3.82759144e-02	8.63069256e-01	6.57615657e-01	1.10133065e+00	1.89335870e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.44000000e-01	3.46730228e-01	3.64508813e-02	8.62788852e-01	6.69092388e-01	1.11723689e+00	1.58799432e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.56000000e-01	3.42445847e-01	3.46597980e-02	8.59894363e-01	6.78834166e-01	1.12907042e+00	1.31183009e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.68000000e-01	3.37688049e-01	3.29029970e-02	8.54506738e-01	6.86807836e-01	1.13692279e+00	1.06356305e-02	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.80000000e-01	3.32465877e-01	3.11817550e-02	8.46756483e-01	6.92994079e-01	1.14091523e+00	8.41765307e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	2.92000000e-01	3.26791785e-01	2.94979570e-02	8.36778855e-01	6.97384091e-01	1.14118673e+00	6.44950214e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.04000000e-01	3.20681141e-01	2.78538524e-02	8.24715864e-01	6.99971906e-01	1.13788947e+00	4.71568182e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.16000000e-01	3.14154107e-01	2.62518501e-02	8.10714643e-01	7.00776816e-01	1.13119974e+00	3.20013393e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.28000000e-01	3.07231907e-01	2.46943937e-02	7.94924900e-01	6.99814003e-01	1.12129457e+00	1.88671511e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.40000000e-01	2.99939196e-01	2.31837985e-02	7.77497084e-01	6.97120035e-01	1.10836598e+00	7.59398880e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.52000000e-01	2.92302430e-01	2.17222138e-02	7.58587406e-01	6.92728326e-01	1.09260906e+00	-1.97803382e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.64000000e-01	2.84349107e-01	2.03115285e-02	7.38343045e-01	6.86693260e-01	1.07422223e+00	-1.00013638e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.76000000e-01	2.76109094e-01	1.89533525e-02	7.16918616e-01	6.79067747e-01	1.05340888e+00	-1.66263077e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	3.88000000e-01	2.67613445e-01	1.76489856e-02	6.94466867e-01	6.69913686e-01	1.03037576e+00	-2.19983985e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.00000000e-01	2.58892463e-01	1.63994252e-02	6.71128963e-01	6.59302141e-01	1.00532116e+00	-2.62500515e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.12000000e-01	2.49977735e-01	1.52053527e-02	6.47048211e-01	6.47306861e-01	9.78445891e-01	-2.95100876e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.24000000e-01	2.40901683e-01	1.40671382e-02	6.22365252e-01	6.34007905e-01	9.49951275e-01	-3.18997618e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.36000000e-01	2.31697551e-01	1.29848551e-02	5.97217778e-01	6.19494090e-01	9.20039563e-01	-3.35321008e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.48000000e-01	2.22391659e-01	1.19583084e-02	5.71723060e-01	6.03814333e-01	8.88864391e-01	-3.44960110e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.60000000e-01	2.13028437e-01	1.09870272e-02	5.46032064e-01	5.87149222e-01	8.56700949e-01	-3.49175531e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.72000000e-01	2.03627768e-01	1.00702986e-02	5.20237972e-01	5.69518605e-01	8.23657311e-01	-3.48564218e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.84000000e-01	1.94222782e-01	9.20720727e-03	4.94458889e-01	5.51035801e-01	7.89928113e-01	-3.43976040e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	4.96000000e-01	1.84843633e-01	8.39664368e-03	4.68801224e-01	5.31802755e-01	7.55688410e-01	-3.36130539e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.08000000e-01	1.75518921e-01	7.63732858e-03	4.43363979e-01	5.11916829e-01	7.21101806e-01	-3.25653680e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.20000000e-01	1.66276404e-01	6.92783236e-03	4.18239427e-01	4.91478168e-01	6.86326841e-01	-3.13097535e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.32000000e-01	1.57142234e-01	6.26658973e-03	3.93512377e-01	4.70585312e-01	6.51513438e-01	-2.98968279e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.44000000e-01	1.48141794e-01	5.65193034e-03	3.69261786e-01	4.49337938e-01	6.16805973e-01	-2.83696385e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.56000000e-01	1.39298069e-01	5.08210083e-03	3.45557182e-01	4.27831038e-01	5.82336321e-01	-2.67651032e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.68000000e-01	1.30633620e-01	4.55527611e-03	3.22463794e-01	4.06161475e-01	5.48233145e-01	-2.51154866e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.80000000e-01	1.22169872e-01	4.06957718e-03	3.00041115e-01	3.84425700e-01	5.14619215e-01	-2.34489306e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	5.92000000e-01	1.13925571e-01	3.62308463e-03	2.78338774e-01	3.62713945e-01	4.81603755e-01	-2.17880417e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.04000000e-01	1.05917789e-01	3.21386157e-03	2.57399909e-01	3.41112906e-01	4.49286993e-01	-2.01515618e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.16000000e-01	9.81638807e-02	2.83995909e-03	2.37265713e-01	3.19713658e-01	4.17770230e-01	-1.85557434e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.28000000e-01	9.06766612e-02	2.49942903e-03	2.17964232e-01	2.98592417e-01	3.87132729e-01	-1.70122507e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.40000000e-01	8.34706733e-02	2.19033787e-03	1.99525275e-01	2.77835162e-01	3.57461266e-01	-1.55313914e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.52000000e-01	7.65553345e-02	1.91077359e-03	1.81965062e-01	2.57509274e-01	3.28817912e-01	-1.41196348e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.64000000e-01	6.99417829e-02	1.65885506e-03	1.65301441e-01	2.37692462e-01	3.01272881e-01	-1.27826884e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.76000000e-01	6.36364743e-02	1.43273899e-03	1.49540756e-01	2.18443587e-01	2.74873297e-01	-1.15232150e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	6.88000000e-01	5.76468628e-02	1.23062795e-03	1.34689301e-01	1.99829410e-01	2.49671143e-01	-1.03433313e-03	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.00000000e-01	5.19768639e-02	1.05077287e-03	1.20745016e-01	1.81901732e-01	2.25701139e-01	-9.24326087e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.12000000e-01	4.66297573e-02	8.91482350e-04	1.07703120e-01	1.64711341e-01	2.02994361e-01	-8.22222001e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.24000000e-01	4.16076909e-02	7.51122068e-04	9.55548622e-02	1.48306879e-01	1.81577124e-01	-7.27904950e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.36000000e-01	3.69100837e-02	6.28119101e-04	8.42861685e-02	1.32722930e-01	1.61461435e-01	-6.41126768e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.48000000e-01	3.25360020e-02	5.20969290e-04	7.38808682e-02	1.17994819e-01	1.42657671e-01	-5.61620272e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.60000000e-01	2.84827245e-02	4.28232342e-04	6.43182286e-02	1.04151498e-01	1.25168084e-01	-4.89094079e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.72000000e-01	2.47461692e-02	3.48537618e-04	5.55755289e-02	9.12131693e-02	1.08987137e-01	-4.23211285e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.84000000e-01	2.13208837e-02	2.80583992e-04	4.76268443e-02	7.91944156e-02	9.41026814e-02	-3.63607777e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	7.96000000e-01	1.82002631e-02	2.23141214e-04	4.04436241e-02	6.81051940e-02	8.04972087e-02	-3.09959931e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.08000000e-01	1.53767635e-02	1.75048857e-04	3.39957251e-02	5.79499101e-02	6.81479338e-02	-2.61899907e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.20000000e-01	1.28369384e-02	1.35224196e-04	2.82400330e-02	4.87097551e-02	5.70049705e-02	-2.18972730e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.32000000e-01	1.05808971e-02	1.02645741e-04	2.31670937e-02	4.04093095e-02	4.70776156e-02	-1.81093907e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.44000000e-01	8.58867305e-03	7.63596310e-05	1.87198839e-02	3.30032074e-02	3.82864420e-02	-1.47761426e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.56000000e-01	6.85009110e-03	5.54935988e-05	1.48660908e-02	2.64760144e-02	3.05929168e-02	-1.18651844e-04	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.68000000e-01	5.35229949e-03	3.92380992e-05	1.15684548e-02	2.08003252e-02	2.39474711e-02	-9.35320792e-05	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.80000000e-01	4.08094540e-03	2.68527828e-05	8.78718213e-03	1.59406312e-02	1.82919609e-02	-7.20828807e-05	3.36701584e-01	2.00000000e-02
2.27480413e+00	8.92000000e-01	3.02077929e-03	1.76641841e-05	6.48175068e-03	1.18553954e-02	1.35641169e-02	-5.40447393e-05	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.04000000e-01	2.15564796e-03	1.10656097e-05	4.61079876e-03	8.49687366e-03	9.69658860e-03	-3.91458518e-05	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.16000000e-01	1.46848170e-03	6.51575641e-06	3.13215465e-03	5.81113230e-03	6.61729356e-03	-2.71258094e-05	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.28000000e-01	9.41285390e-04	3.53857933e-06	2.00278517e-03	3.73804579e-03	4.24925075e-03	-1.77244508e-05	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.40000000e-01	5.55182185e-04	1.72098803e-06	1.17885426e-03	2.21157918e-03	2.51088189e-03	-1.06786570e-05	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.52000000e-01	2.89894887e-04	7.14184804e-07	6.14541186e-04	1.15784723e-03	1.31354739e-03	-5.69976951e-06	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.64000000e-01	1.25193847e-04	2.31318302e-07	2.65067979e-04	5.01082195e-04	5.68324985e-04	-2.51182463e-06	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.76000000e-01	3.80470641e-05	4.80120571e-08	8.04701397e-05	1.52486848e-04	1.72935220e-04	-7.63973220e-07	3.36701584e-01	2.00000000e-02
2.27480413e+00	9.88000000e-01	4.92439382e-06	3.35544669e-09	1.04064774e-05	1.97485673e-05	2.23679403e-05	-9.73653791e-08	3.36701584e-01	2.00000000e-02
2.27480413e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.36701584e-01	2.00000000e-02
2.46289218e+00	1.00000000e-06	1.36073553e+00	7.07229802e-02	8.11712729e-04	5.51688963e-04	-1.61854581e+00	1.83940982e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.16591440e-06	1.33681180e+00	6.95449632e-02	8.99596622e-04	6.11465764e-04	-1.58822306e+00	1.80653832e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.35935639e-06	1.30972319e+00	6.84261129e-02	9.96773914e-04	6.77583799e-04	-1.55351229e+00	1.76938459e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.58489319e-06	1.28443168e+00	6.73181150e-02	1.10421211e-03	7.50764084e-04	-1.52073487e+00	1.73461241e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.84784980e-06	1.25921088e+00	6.62440886e-02	1.22304310e-03	8.31790192e-04	-1.48812946e+00	1.69989952e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.15443469e-06	1.23462414e+00	6.51911962e-02	1.35457307e-03	9.21335380e-04	-1.45606297e+00	1.66600821e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.51188643e-06	1.21047703e+00	6.41657913e-02	1.49993324e-03	1.02050267e-03	-1.42447805e+00	1.63265244e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.92864456e-06	1.18681149e+00	6.31644837e-02	1.66060991e-03	1.13007879e-03	-1.39333296e+00	1.59991480e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.41454887e-06	1.16359912e+00	6.21888019e-02	1.83820378e-03	1.25085830e-03	-1.36263420e+00	1.56773909e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.98107171e-06	1.14083899e+00	6.12380340e-02	2.03446695e-03	1.38460894e-03	-1.33235020e+00	1.53611934e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.64158883e-06	1.11851370e+00	6.03125830e-02	2.25122781e-03	1.53230688e-03	-1.30246613e+00	1.50503161e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.41169527e-06	1.09661476e+00	5.94125548e-02	2.49072489e-03	1.69552030e-03	-1.27296070e+00	1.47446104e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.30957344e-06	1.07513457e+00	5.85382894e-02	2.75525954e-03	1.87587857e-03	-1.24382124e+00	1.44439331e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.35642254e-06	1.05406057e+00	5.76901122e-02	3.04691208e-03	2.07453176e-03	-1.21503072e+00	1.41480361e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.57695899e-06	1.03338049e+00	5.68683865e-02	3.36885254e-03	2.29387917e-03	-1.18656927e+00	1.38568501e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.00000000e-05	1.01308898e+00	5.60739135e-02	3.72422836e-03	2.53620602e-03	-1.15842066e+00	1.35701514e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.16591440e-05	9.93173992e-01	5.53074522e-02	4.11632810e-03	2.80366797e-03	-1.13056813e+00	1.32877223e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.35935639e-05	9.73627670e-01	5.45697116e-02	4.54856114e-03	3.09828267e-03	-1.10299722e+00	1.30094475e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.58489319e-05	9.54440680e-01	5.38619631e-02	5.02465248e-03	3.42297963e-03	-1.07569330e+00	1.27351316e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.84784980e-05	9.35601583e-01	5.31852637e-02	5.54970071e-03	3.78097583e-03	-1.04863724e+00	1.24645777e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.15443469e-05	9.17104170e-01	5.25411286e-02	6.12841547e-03	4.17542043e-03	-1.02181698e+00	1.21976381e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.51188643e-05	8.98938744e-01	5.19312105e-02	6.76548468e-03	4.60964262e-03	-9.95218968e-01	1.19341278e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.92864456e-05	8.81097597e-01	5.13572547e-02	7.46620945e-03	5.08762191e-03	-9.68829020e-01	1.16738778e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.41454887e-05	8.63570335e-01	5.08213446e-02	8.23756349e-03	5.61338024e-03	-9.42633246e-01	1.14166786e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.98107171e-05	8.46359249e-01	5.03256672e-02	9.08943751e-03	6.19349941e-03	-9.16625195e-01	1.11624478e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.64158883e-05	8.29430648e-01	4.98731226e-02	1.00203701e-02	6.82819574e-03	-8.90780044e-01	1.09107910e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.41169527e-05	8.12808094e-01	4.94666378e-02	1.10474250e-02	7.52825374e-03	-8.65107060e-01	1.06618004e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.30957344e-05	7.96469459e-01	4.91090282e-02	1.21760367e-02	8.29672870e-03	-8.39585235e-01	1.04151620e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.35642254e-05	7.80407502e-01	4.88040613e-02	1.34148660e-02	9.14059087e-03	-8.14209923e-01	1.01706970e+00	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.57695899e-05	7.64618208e-01	4.85554385e-02	1.47756220e-02	1.00665539e-02	-7.88973299e-01	9.92825045e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.00000000e-04	7.49095478e-01	4.83673686e-02	1.62685982e-02	1.10825995e-02	-7.63872076e-01	9.68765651e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.16591440e-04	7.33834125e-01	4.82443298e-02	1.79064819e-02	1.21969757e-02	-7.38901785e-01	9.44874116e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.35935639e-04	7.18828647e-01	4.81911734e-02	1.97025016e-02	1.34178886e-02	-7.14059167e-01	9.21133943e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.58489319e-04	7.04074744e-01	4.82130391e-02	2.16703953e-02	1.47554248e-02	-6.89345788e-01	8.97530377e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.84784980e-04	6.89570876e-01	4.83153738e-02	2.38261378e-02	1.62193118e-02	-6.64760249e-01	8.74047212e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.15443469e-04	6.75311211e-01	4.85039388e-02	2.61859343e-02	1.78210770e-02	-6.40304645e-01	8.50669859e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.51188643e-04	6.61295226e-01	4.87848031e-02	2.87677286e-02	1.95727408e-02	-6.15982272e-01	8.27384349e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.92864456e-04	6.47520125e-01	4.91641474e-02	3.15907513e-02	2.14858849e-02	-5.91795634e-01	8.04178003e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.41454887e-04	6.33986357e-01	4.96482372e-02	3.46761559e-02	2.35749784e-02	-5.67749047e-01	7.81038696e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.98107171e-04	6.20694619e-01	5.02434138e-02	3.80447766e-02	2.58544332e-02	-5.43848586e-01	7.57957603e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.64158883e-04	6.07647321e-01	5.09559490e-02	4.17218292e-02	2.83393245e-02	-5.20098355e-01	7.34928487e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.41169527e-04	5.94845963e-01	5.17918995e-02	4.57310460e-02	3.10456109e-02	-4.96499567e-01	7.11941363e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.30957344e-04	5.82295516e-01	5.27568442e-02	5.01007223e-02	3.39920479e-02	-4.73052487e-01	6.88992519e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.35642254e-04	5.70000297e-01	5.38557714e-02	5.48579931e-02	3.71953776e-02	-4.49754470e-01	6.66079927e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.57695899e-04	5.57968372e-01	5.50928285e-02	6.00345066e-02	4.06759062e-02	-4.26597834e-01	6.43204957e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.00000000e-03	5.46207003e-01	5.64709700e-02	6.56610036e-02	4.44530314e-02	-4.03568228e-01	6.20370592e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.16591440e-03	5.34726655e-01	5.79917512e-02	7.17720497e-02	4.85479179e-02	-3.80643683e-01	5.97584810e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.35935639e-03	5.23537431e-01	5.96547778e-02	7.84024348e-02	5.29831089e-02	-3.57789408e-01	5.74855711e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.58489319e-03	5.12651132e-01	6.14573672e-02	8.55889536e-02	5.77801347e-02	-3.34960021e-01	5.52196949e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.84784980e-03	5.02081915e-01	6.33940951e-02	9.33708308e-02	6.29635664e-02	-3.12094677e-01	5.29627499e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.15443469e-03	4.91843493e-01	6.54563224e-02	1.01786739e-01	6.85558068e-02	-2.89117183e-01	5.07166652e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.51188643e-03	4.81951442e-01	6.76316660e-02	1.10879489e-01	7.45821477e-02	-2.65925880e-01	4.84840218e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.92864456e-03	4.72420838e-01	6.99033460e-02	1.20689361e-01	8.10658793e-02	-2.42409652e-01	4.62676467e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.41454887e-03	4.63268124e-01	7.22497859e-02	1.31262392e-01	8.80333748e-02	-2.18420158e-01	4.40708464e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.98107171e-03	4.54507305e-01	7.46441496e-02	1.42639640e-01	9.55064476e-02	-1.93807393e-01	4.18969925e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.64158883e-03	4.46155327e-01	7.70539647e-02	1.54869272e-01	1.03510756e-01	-1.68383445e-01	3.97502624e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.41169527e-03	4.38224072e-01	7.94405997e-02	1.67993575e-01	1.12068641e-01	-1.41964339e-01	3.76344991e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.30957344e-03	4.30725591e-01	8.17595052e-02	1.82061827e-01	1.21203990e-01	-1.14340392e-01	3.55541105e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.35642254e-03	4.23669198e-01	8.39602735e-02	1.97117347e-01	1.30937618e-01	-8.53222944e-02	3.35134384e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.57695899e-03	4.17061524e-01	8.59872991e-02	2.13210818e-01	1.41292979e-01	-5.47202682e-02	3.15170013e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.00000000e-02	4.10905230e-01	8.77803666e-02	2.30388843e-01	1.52290085e-01	-2.23825509e-02	2.95690425e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.16591440e-02	4.05199370e-01	8.92765251e-02	2.48704877e-01	1.63952344e-01	1.18035556e-02	2.76737462e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.35935639e-02	3.99939688e-01	9.04120163e-02	2.68213768e-01	1.76303661e-01	4.78853287e-02	2.58350886e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.58489319e-02	3.95118491e-01	9.11246181e-02	2.88977513e-01	1.89372170e-01	8.58445048e-02	2.40567871e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.84784980e-02	3.90720815e-01	9.13575216e-02	3.11052558e-01	2.03186492e-01	1.25564831e-01	2.23416651e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.15443469e-02	3.86740939e-01	9.10628159e-02	3.34550256e-01	2.17805056e-01	1.66907159e-01	2.06934118e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.51188643e-02	3.83156468e-01	9.02053452e-02	3.59542498e-01	2.33277327e-01	2.09633408e-01	1.91134367e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.92864456e-02	3.79954364e-01	8.87673654e-02	3.86149093e-01	2.49686559e-01	2.53528773e-01	1.76035810e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.41454887e-02	3.77121666e-01	8.67522033e-02	4.14508078e-01	2.67146484e-01	2.98442192e-01	1.61646138e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.98107171e-02	3.74647800e-01	8.41870429e-02	4.44776150e-01	2.85809122e-01	3.44370706e-01	1.47960883e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.64158883e-02	3.72525983e-01	8.11238546e-02	4.77126283e-01	3.05876815e-01	3.91555523e-01	1.34959911e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.41169527e-02	3.70752617e-01	7.76377717e-02	5.11732742e-01	3.27609574e-01	4.40564620e-01	1.22601481e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.30957344e-02	3.69323398e-01	7.38218379e-02	5.48739501e-01	3.51331767e-01	4.92330619e-01	1.10815690e-01	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.35642254e-02	3.68225031e-01	6.97778500e-02	5.88207605e-01	3.77425295e-01	5.48106001e-01	9.94993559e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.57695899e-02	3.67420106e-01	6.56031981e-02	6.30025204e-01	4.06307034e-01	6.09291546e-01	8.85161295e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.00000000e-01	3.66820742e-01	6.13743638e-02	6.73774136e-01	4.38374634e-01	6.77104827e-01	7.77060929e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.12000000e-01	3.66408885e-01	5.82422763e-02	7.06797607e-01	4.64260625e-01	7.31774214e-01	6.97415803e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.24000000e-01	3.65954663e-01	5.54221480e-02	7.36442521e-01	4.89138813e-01	7.84060140e-01	6.25507905e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.36000000e-01	3.65361573e-01	5.28461168e-02	7.62782815e-01	5.12981612e-01	8.33667413e-01	5.59760309e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.48000000e-01	3.64555651e-01	5.04590439e-02	7.85886059e-01	5.35737840e-01	8.80283468e-01	4.99168278e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.60000000e-01	3.63455111e-01	4.82176538e-02	8.05711488e-01	5.57298613e-01	9.23477283e-01	4.43155337e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.72000000e-01	3.62037942e-01	4.60886615e-02	8.22433362e-01	5.77611495e-01	9.63112379e-01	3.91269160e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.84000000e-01	3.60238688e-01	4.40469924e-02	8.35998433e-01	5.96558372e-01	9.98852781e-01	3.43278189e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.96000000e-01	3.58030256e-01	4.20745318e-02	8.46490078e-01	6.14060140e-01	1.03055940e+00	2.98985997e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.08000000e-01	3.55386460e-01	4.01584077e-02	8.53977603e-01	6.30030290e-01	1.05812116e+00	2.58243488e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.20000000e-01	3.52290393e-01	3.82899357e-02	8.58547365e-01	6.44401489e-01	1.08149340e+00	2.20913102e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.32000000e-01	3.48730230e-01	3.64636853e-02	8.60293861e-01	6.57109535e-01	1.10066947e+00	1.86866931e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.44000000e-01	3.44700398e-01	3.46766377e-02	8.59323317e-01	6.68102004e-01	1.11568528e+00	1.55973761e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.56000000e-01	3.40200669e-01	3.29275655e-02	8.55752989e-01	6.77339028e-01	1.12661494e+00	1.28091275e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.68000000e-01	3.35236064e-01	3.12165496e-02	8.49709734e-01	6.84792234e-01	1.13356097e+00	1.03071975e-02	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.80000000e-01	3.29816372e-01	2.95445541e-02	8.41329223e-01	6.90446936e-01	1.13665417e+00	8.07587079e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	2.92000000e-01	3.23954822e-01	2.79131041e-02	8.30751431e-01	6.94298605e-01	1.13604198e+00	6.09909136e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.04000000e-01	3.17667645e-01	2.63240542e-02	8.18122512e-01	6.96346627e-01	1.13188489e+00	4.36033784e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.16000000e-01	3.10975656e-01	2.47794021e-02	8.03593035e-01	6.96613975e-01	1.12436532e+00	2.84274315e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.28000000e-01	3.03900827e-01	2.32811656e-02	7.87315628e-01	6.95120761e-01	1.11366657e+00	1.52949213e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.40000000e-01	2.96468410e-01	2.18312370e-02	7.69443300e-01	6.91907053e-01	1.09998568e+00	4.04012640e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.52000000e-01	2.88705393e-01	2.04313459e-02	7.50133750e-01	6.87010806e-01	1.08352206e+00	-5.50083668e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.64000000e-01	2.80639770e-01	1.90829783e-02	7.29535934e-01	6.80489568e-01	1.06447808e+00	-1.34838631e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.76000000e-01	2.72301771e-01	1.77873579e-02	7.07805281e-01	6.72399778e-01	1.04306033e+00	-2.00618082e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	3.88000000e-01	2.63722638e-01	1.65454234e-02	6.85094524e-01	6.62806639e-01	1.01947745e+00	-2.53817991e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.00000000e-01	2.54932927e-01	1.53578351e-02	6.61545241e-01	6.51783922e-01	9.93930163e-01	-2.95775760e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.12000000e-01	2.45964319e-01	1.42249650e-02	6.37300456e-01	6.39407932e-01	9.66620766e-01	-3.27789548e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.24000000e-01	2.36849262e-01	1.31469028e-02	6.12500132e-01	6.25761326e-01	9.37751782e-01	-3.51077791e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.36000000e-01	2.27620621e-01	1.21234719e-02	5.87280259e-01	6.10933242e-01	9.07524167e-01	-3.66766396e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.48000000e-01	2.18305369e-01	1.11542548e-02	5.61758525e-01	5.94980053e-01	8.76097233e-01	-3.75763655e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.60000000e-01	2.08946335e-01	1.02385891e-02	5.36081549e-01	5.78074917e-01	8.43737254e-01	-3.79304338e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.72000000e-01	1.99563896e-01	9.37560035e-03	5.10342509e-01	5.60244067e-01	8.10556913e-01	-3.77997152e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.84000000e-01	1.90190674e-01	8.56423551e-03	4.84657300e-01	5.41601243e-01	7.76749386e-01	-3.72691017e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	4.96000000e-01	1.80856224e-01	7.80327549e-03	4.59129940e-01	5.22248165e-01	7.42487643e-01	-3.64101589e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.08000000e-01	1.71588598e-01	7.09135555e-03	4.33857088e-01	5.02282552e-01	7.07933687e-01	-3.52852481e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.20000000e-01	1.62414911e-01	6.42698301e-03	4.08928497e-01	4.81804330e-01	6.73243994e-01	-3.39494358e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.32000000e-01	1.53360650e-01	5.80855103e-03	3.84426456e-01	4.60911715e-01	6.38566377e-01	-3.24532795e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.44000000e-01	1.44450428e-01	5.23436817e-03	3.60427169e-01	4.39703550e-01	6.04042461e-01	-3.08397844e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.56000000e-01	1.35706530e-01	4.70267716e-03	3.36997643e-01	4.18274123e-01	5.69801720e-01	-2.91458562e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.68000000e-01	1.27150723e-01	4.21166495e-03	3.14200416e-01	3.96719157e-01	5.35970002e-01	-2.74038977e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.80000000e-01	1.18803528e-01	3.75947887e-03	2.92092069e-01	3.75133458e-01	5.02666719e-01	-2.56422056e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	5.92000000e-01	1.10682853e-01	3.34423995e-03	2.70719582e-01	3.53605646e-01	4.69997970e-01	-2.38836162e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.04000000e-01	1.02805005e-01	2.96406175e-03	2.50123660e-01	3.32220983e-01	4.38061143e-01	-2.21471631e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.16000000e-01	9.51862977e-02	2.61705573e-03	2.30342508e-01	3.11067903e-01	4.06953465e-01	-2.04494543e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.28000000e-01	8.78388472e-02	2.30134284e-03	2.11402041e-01	2.90221155e-01	3.76751574e-01	-1.88025725e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.40000000e-01	8.07761191e-02	2.01506544e-03	1.93329173e-01	2.69763574e-01	3.47537859e-01	-1.72172554e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.52000000e-01	7.40068381e-02	1.75639303e-03	1.76138139e-01	2.49760839e-01	3.19371767e-01	-1.57004710e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.64000000e-01	6.75411022e-02	1.52353071e-03	1.59844167e-01	2.30287264e-01	2.92319153e-01	-1.42584320e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.76000000e-01	6.13846573e-02	1.31472495e-03	1.44451709e-01	2.11399679e-01	2.66424315e-01	-1.28943278e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	6.88000000e-01	5.55440101e-02	1.12827033e-03	1.29964811e-01	1.93161480e-01	2.41735229e-01	-1.16108254e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.00000000e-01	5.00223199e-02	9.62511809e-04	1.16379597e-01	1.75621859e-01	2.18283441e-01	-1.04086778e-03	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.12000000e-01	4.48220972e-02	8.15852393e-04	1.03689504e-01	1.58828818e-01	1.96096739e-01	-9.28763487e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.24000000e-01	3.99446553e-02	6.86752343e-04	9.18840372e-02	1.42827539e-01	1.75197786e-01	-8.24707131e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.36000000e-01	3.53887635e-02	5.73733390e-04	8.09477002e-02	1.27650075e-01	1.55595742e-01	-7.28498772e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.48000000e-01	3.11527745e-02	4.75383739e-04	7.08628755e-02	1.13328719e-01	1.37297785e-01	-6.39918209e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.60000000e-01	2.72333109e-02	3.90354553e-04	6.16076507e-02	9.98892860e-02	1.20303166e-01	-5.58719171e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.72000000e-01	2.36256869e-02	3.17364385e-04	5.31581783e-02	8.73491832e-02	1.04603545e-01	-4.84601674e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.84000000e-01	2.03238854e-02	2.55198780e-04	4.54875390e-02	7.57202554e-02	9.01841385e-02	-4.17237843e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	7.96000000e-01	1.73208114e-02	2.02711296e-04	3.85664411e-02	6.50097909e-02	7.70250602e-02	-3.56335522e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.08000000e-01	1.46082747e-02	1.58822523e-04	3.23636529e-02	5.52189166e-02	6.51003974e-02	-3.01546315e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.20000000e-01	1.21731706e-02	1.22526256e-04	2.68372910e-02	4.63288913e-02	5.43613492e-02	-2.52429378e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.32000000e-01	1.00140222e-02	9.28750371e-05	2.19745958e-02	3.83580199e-02	4.48102777e-02	-2.08938375e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.44000000e-01	8.11134756e-03	6.89862877e-05	1.77200929e-02	3.12613784e-02	3.63692739e-02	-1.70551198e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.56000000e-01	6.45465207e-03	5.00531856e-05	1.40411484e-02	2.50213914e-02	2.89980655e-02	-1.36952652e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.68000000e-01	5.03081024e-03	3.53286513e-05	1.09002483e-02	1.96087197e-02	2.26455616e-02	-1.07906523e-04	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.80000000e-01	3.82537219e-03	2.41305869e-05	8.25773072e-03	1.49865316e-02	1.72527633e-02	-8.30783802e-05	3.29210403e-01	2.50000000e-02
2.46289218e+00	8.92000000e-01	2.82304406e-03	1.58397013e-05	6.07329624e-03	1.11122205e-02	1.27568155e-02	-6.21910385e-05	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.04000000e-01	2.00770717e-03	9.89921838e-06	4.30594118e-03	7.93731930e-03	9.09009666e-03	-4.49471332e-05	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.16000000e-01	1.36240759e-03	5.81348922e-06	2.91398718e-03	5.40754741e-03	6.18060497e-03	-3.10541493e-05	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.28000000e-01	8.69364576e-04	3.14774082e-06	1.85505967e-03	3.46288642e-03	3.95186639e-03	-2.02133986e-05	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.40000000e-01	5.09999654e-04	1.52567105e-06	1.08611201e-03	2.03781687e-03	2.32318706e-03	-1.21175790e-05	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.52000000e-01	2.64539682e-04	6.30669968e-07	5.62492491e-04	1.05985523e-03	1.20767573e-03	-6.42566575e-06	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.64000000e-01	1.13253215e-04	2.03381341e-07	2.40530072e-04	4.54711578e-04	5.18164109e-04	-2.80632946e-06	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.76000000e-01	3.39899820e-05	4.20327923e-08	7.21119778e-05	1.36650239e-04	1.55758110e-04	-8.42321389e-07	3.29210403e-01	2.50000000e-02
2.46289218e+00	9.88000000e-01	4.30456251e-06	2.91044451e-09	9.12447633e-06	1.73157025e-05	1.97214349e-05	-1.05112444e-07	3.29210403e-01	2.50000000e-02
2.46289218e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.29210403e-01	2.50000000e-02
2.67177314e+00	1.00000000e-06	1.38889422e+00	8.23129727e-02	8.28001769e-04	5.60158314e-04	-1.65654118e+00	1.88191553e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.16591440e-06	1.36459111e+00	8.10489370e-02	9.17513110e-04	6.20772649e-04	-1.62569065e+00	1.84848646e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.35935639e-06	1.33730348e+00	7.98376939e-02	1.01651637e-03	6.87836922e-04	-1.59069268e+00	1.81101965e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.58489319e-06	1.31177629e+00	7.86407227e-02	1.12595430e-03	7.62051142e-04	-1.55755632e+00	1.77588436e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.84784980e-06	1.28632613e+00	7.74778972e-02	1.24698835e-03	8.44209833e-04	-1.52462721e+00	1.74081683e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.15443469e-06	1.26151228e+00	7.63372785e-02	1.38093149e-03	9.35002360e-04	-1.49222171e+00	1.70657452e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.51188643e-06	1.23713718e+00	7.52250865e-02	1.52894195e-03	1.03553239e-03	-1.46031084e+00	1.67286668e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.92864456e-06	1.21324455e+00	7.41378513e-02	1.69253004e-03	1.14659578e-03	-1.42883687e+00	1.63977776e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.41454887e-06	1.18980597e+00	7.30771813e-02	1.87331830e-03	1.26902532e-03	-1.39781488e+00	1.60725178e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.98107171e-06	1.16681949e+00	7.20422951e-02	2.07308188e-03	1.40457486e-03	-1.36720817e+00	1.57528151e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.64158883e-06	1.14426800e+00	7.10336240e-02	2.29368517e-03	1.55424536e-03	-1.33700482e+00	1.54384328e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.41169527e-06	1.12214278e+00	7.00512325e-02	2.53739259e-03	1.71962079e-03	-1.30718185e+00	1.51292187e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.30957344e-06	1.10043598e+00	6.90954565e-02	2.80652725e-03	1.90232985e-03	-1.27772739e+00	1.48250248e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.35642254e-06	1.07913539e+00	6.81665815e-02	3.10323109e-03	2.10357246e-03	-1.24862413e+00	1.45256129e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.57695899e-06	1.05822789e+00	6.72649663e-02	3.43070712e-03	2.32576090e-03	-1.21985144e+00	1.42308933e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.00000000e-05	1.03770825e+00	6.63913611e-02	3.79213372e-03	2.57118411e-03	-1.19139400e+00	1.39406466e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.16591440e-05	1.01756429e+00	6.55464725e-02	4.19084551e-03	2.84201556e-03	-1.16323465e+00	1.36546546e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.35935639e-05	9.97787817e-01	6.47309800e-02	4.63030420e-03	3.14031963e-03	-1.13535858e+00	1.33727953e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.58489319e-05	9.78369277e-01	6.39460754e-02	5.11431182e-03	3.46905134e-03	-1.10775132e+00	1.30948703e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.84784980e-05	9.59297083e-01	6.31927517e-02	5.64800538e-03	3.83144777e-03	-1.08039359e+00	1.28206798e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.15443469e-05	9.40564741e-01	6.24724432e-02	6.23613636e-03	4.23068052e-03	-1.05327331e+00	1.25500716e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.51188643e-05	9.22162351e-01	6.17866741e-02	6.88347923e-03	4.67013011e-03	-1.02637666e+00	1.22828573e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.92864456e-05	9.04081723e-01	6.11370824e-02	7.59542794e-03	5.15379401e-03	-9.99689213e-01	1.20188605e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.41454887e-05	8.86312582e-01	6.05256060e-02	8.37910090e-03	5.68579603e-03	-9.73197220e-01	1.17578717e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.98107171e-05	8.68855926e-01	5.99542934e-02	9.24413324e-03	6.27256790e-03	-9.46893368e-01	1.14997949e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.64158883e-05	8.51679452e-01	5.94258336e-02	1.01896606e-02	6.91465305e-03	-9.20753999e-01	1.12442462e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.41169527e-05	8.34805206e-01	5.89429119e-02	1.12325201e-02	7.62266337e-03	-8.94787018e-01	1.09913020e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.30957344e-05	8.18210730e-01	5.85081471e-02	1.23782571e-02	8.39976787e-03	-8.68971325e-01	1.07406421e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.35642254e-05	8.01888805e-01	5.81249944e-02	1.36357478e-02	9.25299485e-03	-8.43302251e-01	1.04920860e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.57695899e-05	7.85834927e-01	5.77968453e-02	1.50167402e-02	1.01891172e-02	-8.17771358e-01	1.02454721e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.00000000e-04	7.70042697e-01	5.75275481e-02	1.65316857e-02	1.12161668e-02	-7.92375225e-01	1.00006295e+00	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.16591440e-04	7.54506549e-01	5.73211751e-02	1.81933913e-02	1.23424265e-02	-7.67108768e-01	9.75737867e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.35935639e-04	7.39220540e-01	5.71821291e-02	2.00151994e-02	1.35762002e-02	-7.41968278e-01	9.51554791e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.58489319e-04	7.24180181e-01	5.71150530e-02	2.20110218e-02	1.49276096e-02	-7.16954714e-01	9.27498519e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.84784980e-04	7.09383395e-01	5.71248271e-02	2.41969556e-02	1.64064724e-02	-6.92066031e-01	9.03552277e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.15443469e-04	6.94824026e-01	5.72166035e-02	2.65893689e-02	1.80243761e-02	-6.67303567e-01	8.79700799e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.51188643e-04	6.80501089e-01	5.73957806e-02	2.92063665e-02	1.97933706e-02	-6.42669604e-01	8.55929540e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.92864456e-04	6.66411479e-01	5.76677950e-02	3.20673567e-02	2.17251681e-02	-6.18165616e-01	8.32225282e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.41454887e-04	6.52555248e-01	5.80381125e-02	3.51936098e-02	2.38342816e-02	-5.93794864e-01	8.08575391e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.98107171e-04	6.38932841e-01	5.85122045e-02	3.86062166e-02	2.61351816e-02	-5.69562034e-01	7.84970715e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.64158883e-04	6.25546282e-01	5.90954145e-02	4.23304843e-02	2.86430141e-02	-5.45469986e-01	7.61404396e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.41169527e-04	6.12396705e-01	5.97928172e-02	4.63903958e-02	3.13738563e-02	-5.21517914e-01	7.37865996e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.30957344e-04	5.99488699e-01	6.06089421e-02	5.08143537e-02	3.43464430e-02	-4.97704256e-01	7.14351384e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.35642254e-04	5.86826373e-01	6.15476758e-02	5.56297375e-02	3.75776452e-02	-4.74024415e-01	6.90858232e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.57695899e-04	5.74417490e-01	6.26120231e-02	6.08683009e-02	4.10877834e-02	-4.50468284e-01	6.67387626e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.00000000e-03	5.62269175e-01	6.38037848e-02	6.65610000e-02	4.48963218e-02	-4.27019122e-01	6.43942466e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.16591440e-03	5.50391648e-01	6.51233313e-02	7.27425193e-02	4.90244872e-02	-4.03652189e-01	6.20530505e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.35935639e-03	5.38794749e-01	6.65690949e-02	7.94477970e-02	5.34948019e-02	-3.80329607e-01	5.97159683e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.58489319e-03	5.27490137e-01	6.81372569e-02	8.67137881e-02	5.83288861e-02	-3.57002801e-01	5.73843652e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.84784980e-03	5.16491945e-01	6.98213257e-02	9.45797611e-02	6.35512473e-02	-3.33607906e-01	5.50601549e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.15443469e-03	5.05813852e-01	7.16117101e-02	1.03084558e-01	6.91843564e-02	-3.10065225e-01	5.27452920e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.51188643e-03	4.95471319e-01	7.34952114e-02	1.12270952e-01	7.52534335e-02	-2.86269981e-01	5.04423703e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.92864456e-03	4.85479620e-01	7.54544435e-02	1.22179384e-01	8.17818187e-02	-2.62107562e-01	4.81542759e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.41454887e-03	4.75855194e-01	7.74674909e-02	1.32855739e-01	8.87957296e-02	-2.37427214e-01	4.58843505e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.98107171e-03	4.66612313e-01	7.95075219e-02	1.44341219e-01	9.63170446e-02	-2.12075936e-01	4.36360399e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.64158883e-03	4.57768190e-01	8.15424548e-02	1.56683759e-01	1.04371302e-01	-1.85864651e-01	4.14135979e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.41169527e-03	4.49335046e-01	8.35345521e-02	1.69925713e-01	1.12980840e-01	-1.58607691e-01	3.92209583e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.30957344e-03	4.41325338e-01	8.54407172e-02	1.84116065e-01	1.22169445e-01	-1.30095825e-01	3.70626227e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.35642254e-03	4.33749014e-01	8.72126572e-02	1.99298134e-01	1.31957992e-01	-1.00140610e-01	3.49430674e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.57695899e-03	4.26613479e-01	8.87975820e-02	2.15522265e-01	1.42369863e-01	-6.85551241e-02	3.28669571e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.00000000e-02	4.19922122e-01	9.01388700e-02	2.32834932e-01	1.53425210e-01	-3.51907948e-02	3.08386767e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.16591440e-02	4.13675067e-01	9.11779913e-02	2.51289247e-01	1.65147556e-01	5.97926415e-05	2.88625954e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.35935639e-02	4.07869330e-01	9.18563820e-02	2.70939779e-01	1.77561083e-01	3.72382368e-02	2.69429003e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.58489319e-02	4.02498469e-01	9.21177845e-02	2.91847691e-01	1.90694144e-01	7.63196031e-02	2.50835132e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.84784980e-02	3.97549495e-01	9.19119838e-02	3.14070029e-01	2.04576429e-01	1.17182296e-01	2.32875466e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.15443469e-02	3.93017987e-01	9.11980239e-02	3.37715684e-01	2.19266360e-01	1.59680201e-01	2.15588990e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.51188643e-02	3.88883761e-01	8.99478887e-02	3.62855839e-01	2.34814492e-01	2.03571614e-01	1.98992954e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.92864456e-02	3.85135964e-01	8.81507257e-02	3.89608268e-01	2.51305074e-01	2.48638979e-01	1.83108891e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.41454887e-02	3.81763703e-01	8.58160122e-02	4.18107386e-01	2.68852546e-01	2.94729733e-01	1.67947537e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.98107171e-02	3.78758528e-01	8.29758322e-02	4.48504688e-01	2.87609402e-01	3.41839656e-01	1.53507705e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.64158883e-02	3.76115523e-01	7.96852548e-02	4.80965082e-01	3.07777575e-01	3.90206486e-01	1.39772658e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.41169527e-02	3.73832495e-01	7.60202398e-02	5.15650946e-01	3.29615212e-01	4.40388634e-01	1.26704285e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.30957344e-02	3.71905699e-01	7.20720424e-02	5.52689014e-01	3.53442118e-01	4.93298094e-01	1.14236744e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.35642254e-02	3.70321083e-01	6.79380711e-02	5.92116178e-01	3.79631466e-01	5.50149707e-01	1.02271619e-01	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.57695899e-02	3.69038677e-01	6.37091342e-02	6.33788114e-01	4.08585231e-01	6.12284500e-01	9.06785423e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.00000000e-01	3.67965511e-01	5.94538631e-02	6.77244397e-01	4.40677141e-01	6.80834667e-01	7.93051862e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.12000000e-01	3.67201531e-01	5.63156648e-02	7.09928439e-01	4.66530525e-01	7.35850519e-01	7.09596891e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.24000000e-01	3.66425386e-01	5.34975187e-02	7.39157661e-01	4.91325436e-01	7.88258587e-01	6.34559702e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.36000000e-01	3.65532427e-01	5.09285651e-02	7.65016055e-01	5.15034306e-01	8.37790763e-01	5.66238318e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.48000000e-01	3.64442161e-01	4.85523482e-02	7.87577075e-01	5.37605184e-01	8.84155328e-01	5.03534398e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.60000000e-01	3.63070662e-01	4.63251528e-02	8.06817153e-01	5.58933020e-01	9.26954161e-01	4.45792271e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.72000000e-01	3.61391157e-01	4.42136777e-02	8.22910706e-01	5.78965125e-01	9.66063829e-01	3.92499684e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.84000000e-01	3.59337699e-01	4.21930322e-02	8.35818382e-01	5.97587568e-01	1.00117474e+00	3.43372127e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.96000000e-01	3.56882149e-01	4.02452889e-02	8.45631979e-01	6.14724235e-01	1.03216652e+00	2.98169565e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.08000000e-01	3.53997919e-01	3.83577250e-02	8.52429023e-01	6.30292775e-01	1.05894652e+00	2.56705291e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.20000000e-01	3.50668057e-01	3.65217282e-02	8.56303721e-01	6.44229709e-01	1.08148596e+00	2.18810016e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.32000000e-01	3.46881046e-01	3.47318427e-02	8.57357983e-01	6.56475216e-01	1.09979288e+00	1.84328900e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.44000000e-01	3.42631833e-01	3.29849354e-02	8.55705003e-01	6.66981576e-01	1.11391684e+00	1.53107320e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.56000000e-01	3.37920840e-01	3.12795868e-02	8.51468346e-01	6.75713550e-01	1.12394386e+00	1.24983419e-02	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.68000000e-01	3.32753825e-01	2.96156160e-02	8.44780608e-01	6.82647561e-01	1.12998723e+00	9.97929677e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.80000000e-01	3.27141314e-01	2.79936711e-02	8.35782460e-01	6.87773543e-01	1.13218716e+00	7.73649024e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	2.92000000e-01	3.21097294e-01	2.64149225e-02	8.24618408e-01	6.91091282e-01	1.13069944e+00	5.75271270e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.04000000e-01	3.14638825e-01	2.48808425e-02	8.11438552e-01	6.92605387e-01	1.12569260e+00	4.01045576e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.16000000e-01	3.07787352e-01	2.33930351e-02	7.96396712e-01	6.92342537e-01	1.11735508e+00	2.49207290e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.28000000e-01	3.00565555e-01	2.19531143e-02	7.79648246e-01	6.90327636e-01	1.10587625e+00	1.18010771e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.40000000e-01	2.92999248e-01	2.05625757e-02	7.61348514e-01	6.86604227e-01	1.09145800e+00	5.74673946e-05	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.52000000e-01	2.85115910e-01	1.92227589e-02	7.41656551e-01	6.81214649e-01	1.07430393e+00	-8.92619877e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.64000000e-01	2.76943986e-01	1.79347787e-02	7.20722882e-01	6.74219538e-01	1.05462011e+00	-1.68607190e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.76000000e-01	2.68514019e-01	1.66995066e-02	6.98703567e-01	6.65678751e-01	1.03261613e+00	-2.33841319e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	3.88000000e-01	2.59857409e-01	1.55175536e-02	6.75751208e-01	6.55660645e-01	1.00850255e+00	-2.86450609e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.00000000e-01	2.51004907e-01	1.43892777e-02	6.52007620e-01	6.44241577e-01	9.82482156e-01	-3.27785636e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.12000000e-01	2.41988254e-01	1.33147746e-02	6.27615395e-01	6.31500295e-01	9.54758632e-01	-3.59153556e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.24000000e-01	2.32839860e-01	1.22938874e-02	6.02713658e-01	6.17521821e-01	9.25535422e-01	-3.81777755e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.36000000e-01	2.23592227e-01	1.13262209e-02	5.77436691e-01	6.02395792e-01	8.95012351e-01	-3.96781197e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.48000000e-01	2.14272825e-01	1.04111657e-02	5.51902267e-01	5.86185157e-01	8.63353537e-01	-4.05089457e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.60000000e-01	2.04922977e-01	9.54789661e-03	5.26252835e-01	5.69056338e-01	8.30816982e-01	-4.07912728e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.72000000e-01	1.95563463e-01	8.73540380e-03	5.00581361e-01	5.51041461e-01	7.97519468e-01	-4.05872608e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.84000000e-01	1.86226358e-01	7.97252175e-03	4.75001448e-01	5.32254485e-01	7.63652520e-01	-3.99815764e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	4.96000000e-01	1.76940602e-01	7.25794429e-03	4.49614694e-01	5.12796855e-01	7.29386942e-01	-3.90454574e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.08000000e-01	1.67733674e-01	6.59024120e-03	4.24515367e-01	4.92766500e-01	6.94883005e-01	-3.78410775e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.20000000e-01	1.58632023e-01	5.96787478e-03	3.99790678e-01	4.72263015e-01	6.60295016e-01	-3.64234067e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.32000000e-01	1.49660457e-01	5.38921313e-03	3.75520368e-01	4.51384167e-01	6.25768538e-01	-3.48429376e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.44000000e-01	1.40842806e-01	4.85255737e-03	3.51777898e-01	4.30227880e-01	5.91442376e-01	-3.31426517e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.56000000e-01	1.32200647e-01	4.35615805e-03	3.28627743e-01	4.08887623e-01	5.57443498e-01	-3.13594765e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.68000000e-01	1.23754939e-01	3.89822407e-03	3.06129754e-01	3.87457876e-01	5.23894845e-01	-2.95259595e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.80000000e-01	1.15525304e-01	3.47693730e-03	2.84337644e-01	3.66031743e-01	4.90912432e-01	-2.76705503e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	5.92000000e-01	1.07528816e-01	3.09046522e-03	2.63295778e-01	3.44696180e-01	4.58599193e-01	-2.58163096e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.04000000e-01	9.97810078e-02	2.73697650e-03	2.43042437e-01	3.23534895e-01	4.27049582e-01	-2.39825682e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.16000000e-01	9.22971790e-02	2.41464611e-03	2.23612926e-01	3.02633718e-01	3.96356814e-01	-2.21862631e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.28000000e-01	8.50887364e-02	2.12166582e-03	2.05031036e-01	2.82065803e-01	3.66594769e-01	-2.04398780e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.40000000e-01	7.81681046e-02	1.85625423e-03	1.87320892e-01	2.61910911e-01	3.37841577e-01	-1.87545501e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.52000000e-01	7.15433113e-02	1.61666168e-03	1.70494764e-01	2.42232918e-01	3.10153962e-01	-1.71377169e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.64000000e-01	6.52234522e-02	1.40117773e-03	1.54565367e-01	2.23102830e-01	2.83593534e-01	-1.55960499e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.76000000e-01	5.92135708e-02	1.20813597e-03	1.39535300e-01	2.04575383e-01	2.58201734e-01	-1.41332270e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	6.88000000e-01	5.35192606e-02	1.03591955e-03	1.25406458e-01	1.86710689e-01	2.34022623e-01	-1.27524121e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.00000000e-01	4.81429480e-02	8.82963305e-04	1.12173216e-01	1.69555352e-01	2.11084618e-01	-1.14548326e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.12000000e-01	4.30863973e-02	7.47759949e-04	9.98273016e-02	1.53154601e-01	1.89412273e-01	-1.02407248e-03	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.24000000e-01	3.83501277e-02	6.28859242e-04	8.83565695e-02	1.37550285e-01	1.69024713e-01	-9.10992728e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.36000000e-01	3.39322828e-02	5.24871777e-04	7.77441676e-02	1.22771959e-01	1.49928311e-01	-8.06086470e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.48000000e-01	2.98305355e-02	4.34472403e-04	6.79711187e-02	1.08848961e-01	1.32127160e-01	-7.09175001e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.60000000e-01	2.60408886e-02	3.56397593e-04	5.90144043e-02	9.58040902e-02	1.15617614e-01	-6.20049670e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.72000000e-01	2.25580864e-02	2.89448808e-04	5.08491275e-02	8.36520578e-02	1.00388648e-01	-5.38441861e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.84000000e-01	1.93755856e-02	2.32491911e-04	4.34474616e-02	7.24020856e-02	8.64229772e-02	-4.64053702e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	7.96000000e-01	1.64858276e-02	1.84457903e-04	3.67794236e-02	6.20588838e-02	7.36984157e-02	-3.96617616e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.08000000e-01	1.38800558e-02	1.44341950e-04	3.08128644e-02	5.26205852e-02	6.21862447e-02	-3.35798745e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.20000000e-01	1.15454283e-02	1.11208207e-04	2.55069361e-02	4.40682833e-02	5.18384325e-02	-2.81170014e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.32000000e-01	9.47906302e-03	8.41770933e-05	2.08459690e-02	3.64146057e-02	4.26510951e-02	-2.32708071e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.44000000e-01	7.66193128e-03	6.24310376e-05	1.67759502e-02	2.96150099e-02	3.45477261e-02	-1.89871743e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.56000000e-01	6.08324855e-03	4.52229784e-05	1.32639723e-02	2.36499182e-02	2.74864574e-02	-1.52350390e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.68000000e-01	4.72966587e-03	3.18626368e-05	1.02723579e-02	1.84882579e-02	2.14148570e-02	-1.19898233e-04	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.80000000e-01	3.58666915e-03	2.17207713e-05	7.76163139e-03	1.40920309e-02	1.62732275e-02	-9.21636258e-05	3.21885868e-01	3.00000000e-02
2.67177314e+00	8.92000000e-01	2.63895471e-03	1.42271323e-05	5.69177113e-03	1.04177228e-02	1.19982728e-02	-6.88483366e-05	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.04000000e-01	1.87047074e-03	8.87002051e-06	4.02218333e-03	7.41630142e-03	8.52224990e-03	-4.96272631e-05	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.16000000e-01	1.26441020e-03	5.19491443e-06	2.71173249e-03	5.03329400e-03	5.77338103e-03	-3.41747776e-05	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.28000000e-01	8.03233518e-04	2.80409411e-06	1.71874476e-03	3.20892876e-03	3.67583160e-03	-2.21532622e-05	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.40000000e-01	4.68688948e-04	1.35423519e-06	1.00101014e-03	1.87834747e-03	2.14993242e-03	-1.32117478e-05	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.52000000e-01	2.41516987e-04	5.57462561e-07	5.15057564e-04	9.70542058e-04	1.11061118e-03	-6.95934655e-06	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.64000000e-01	1.02508427e-04	1.78887685e-07	2.18366922e-04	4.12826936e-04	4.72584765e-04	-3.01195818e-06	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.76000000e-01	3.03861731e-05	3.67567614e-08	6.46600005e-05	1.22530424e-04	1.40353024e-04	-8.92090767e-07	3.21885868e-01	3.00000000e-02
2.67177314e+00	9.88000000e-01	3.76528866e-06	2.50538431e-09	8.00502171e-06	1.51912978e-05	1.73989118e-05	-1.08929128e-07	3.21885868e-01	3.00000000e-02
2.67177314e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.21885868e-01	3.00000000e-02
2.90514224e+00	1.00000000e-06	1.42179236e+00	9.56741945e-02	8.44537843e-04	5.68762566e-04	-1.70118540e+00	1.93153014e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.16591440e-06	1.39699820e+00	9.42747959e-02	9.35701127e-04	6.30228314e-04	-1.66966244e+00	1.89737487e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.35935639e-06	1.36939234e+00	9.29232854e-02	1.03655590e-03	6.98253054e-04	-1.63422024e+00	1.85941621e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.58489319e-06	1.34351197e+00	9.15901711e-02	1.14802141e-03	7.73516633e-04	-1.60057944e+00	1.82374161e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.84784980e-06	1.31771657e+00	9.02915383e-02	1.27128858e-03	8.56825004e-04	-1.56717620e+00	1.78814591e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.15443469e-06	1.29256053e+00	8.90167425e-02	1.40767775e-03	9.48883225e-04	-1.53428614e+00	1.75337963e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.51188643e-06	1.26784395e+00	8.77716696e-02	1.55837436e-03	1.05079599e-03	-1.50190422e+00	1.71914948e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.92864456e-06	1.24361166e+00	8.65528878e-02	1.72491264e-03	1.16336927e-03	-1.46995735e+00	1.68554038e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.41454887e-06	1.21983519e+00	8.53619861e-02	1.90893729e-03	1.28747249e-03	-1.43846983e+00	1.65249658e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.98107171e-06	1.19651203e+00	8.41981600e-02	2.11224707e-03	1.42484691e-03	-1.40739955e+00	1.62001025e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.64158883e-06	1.17362532e+00	8.30618405e-02	2.33674228e-03	1.57651830e-03	-1.37673740e+00	1.58805796e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.41169527e-06	1.15116599e+00	8.19530433e-02	2.58471323e-03	1.74408597e-03	-1.34645884e+00	1.55662392e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.30957344e-06	1.12912591e+00	8.08720802e-02	2.85850639e-03	1.92917968e-03	-1.31655261e+00	1.52569283e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.35642254e-06	1.10749292e+00	7.98192150e-02	3.16032460e-03	2.13304818e-03	-1.28700119e+00	1.49524139e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.57695899e-06	1.08625352e+00	7.87947603e-02	3.49340365e-03	2.35811626e-03	-1.25778333e+00	1.46525929e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.00000000e-05	1.06540256e+00	7.77994157e-02	3.86095402e-03	2.60667773e-03	-1.22888444e+00	1.43572496e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.16591440e-05	1.04492744e+00	7.68338303e-02	4.26635676e-03	2.88092481e-03	-1.20028686e+00	1.40661615e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.35935639e-05	1.02481987e+00	7.58986491e-02	4.71312660e-03	3.18296789e-03	-1.17197555e+00	1.37792030e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.58489319e-05	1.00506988e+00	7.49949550e-02	5.20514192e-03	3.51578767e-03	-1.14393611e+00	1.34961698e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.84784980e-05	9.85665822e-01	7.41236840e-02	5.74757821e-03	3.88264143e-03	-1.11614915e+00	1.32168603e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.15443469e-05	9.66601292e-01	7.32861683e-02	6.34523112e-03	4.28672469e-03	-1.08860254e+00	1.29411240e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.51188643e-05	9.47865601e-01	7.24838014e-02	7.00296119e-03	4.73146793e-03	-1.06128215e+00	1.26687599e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.92864456e-05	9.29450442e-01	7.17181055e-02	7.72625728e-03	5.22088959e-03	-1.03417336e+00	1.23995899e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.41454887e-05	9.11345544e-01	7.09908724e-02	8.52237077e-03	5.75920801e-03	-1.00726248e+00	1.21334025e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.98107171e-05	8.93550727e-01	7.03039948e-02	9.40070766e-03	6.35271947e-03	-9.80541410e-01	1.18700901e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.64158883e-05	8.76035010e-01	6.96599441e-02	1.03609755e-02	7.00227960e-03	-9.53987534e-01	1.16092780e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.41169527e-05	8.58818882e-01	6.90611803e-02	1.14197934e-02	7.71833559e-03	-9.27607429e-01	1.13510266e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.30957344e-05	8.41879810e-01	6.85101049e-02	1.25828238e-02	8.50417035e-03	-9.01379893e-01	1.10950129e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.35642254e-05	8.25210473e-01	6.80098648e-02	1.38591512e-02	9.36686917e-03	-8.75300342e-01	1.08410531e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.57695899e-05	8.08805912e-01	6.75635476e-02	1.52605666e-02	1.03132644e-02	-8.49359581e-01	1.05889795e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.00000000e-04	7.92659462e-01	6.71746461e-02	1.67976778e-02	1.13514376e-02	-8.23554014e-01	1.03386165e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.16591440e-04	7.76765197e-01	6.68468474e-02	1.84834111e-02	1.24897086e-02	-7.97878098e-01	1.00897794e+00	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.35935639e-04	7.61116859e-01	6.65841121e-02	2.03312247e-02	1.37364770e-02	-7.72327699e-01	9.84229164e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.58489319e-04	7.45709717e-01	6.63905985e-02	2.23552020e-02	1.51019017e-02	-7.46902863e-01	9.59599613e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.84784980e-04	7.30541222e-01	6.62706562e-02	2.45715629e-02	1.65958891e-02	-7.21601254e-01	9.35072017e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.15443469e-04	7.15604954e-01	6.62288532e-02	2.69968379e-02	1.82300854e-02	-6.96423105e-01	9.10630542e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.51188643e-04	7.00899517e-01	6.62699501e-02	2.96492923e-02	2.00165747e-02	-6.71370211e-01	8.86260134e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.92864456e-04	6.86421543e-01	6.63986827e-02	3.25485092e-02	2.19671951e-02	-6.46440391e-01	8.61947111e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.41454887e-04	6.72170765e-01	6.66197680e-02	3.57158787e-02	2.40965041e-02	-6.21642421e-01	8.37678454e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.98107171e-04	6.58147396e-01	6.69378759e-02	3.91727413e-02	2.64190308e-02	-5.96973388e-01	8.13444701e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.64158883e-04	6.44353126e-01	6.73574919e-02	4.29444986e-02	2.89499928e-02	-5.72436846e-01	7.89238469e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.41169527e-04	6.30788798e-01	6.78827764e-02	4.70553780e-02	3.17055810e-02	-5.48030268e-01	7.65048976e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.30957344e-04	6.17458691e-01	6.85173007e-02	5.15338904e-02	3.47045132e-02	-5.23750196e-01	7.40871777e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.35642254e-04	6.04366763e-01	6.92639535e-02	5.64076530e-02	3.79637860e-02	-4.99590051e-01	7.16704339e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.57695899e-04	5.91520542e-01	7.01247092e-02	6.17085245e-02	4.15037335e-02	-4.75537520e-01	6.92547566e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.00000000e-03	5.78927022e-01	7.11003372e-02	6.74676702e-02	4.53438856e-02	-4.51573465e-01	6.68404286e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.16591440e-03	5.66596275e-01	7.21901589e-02	7.37198891e-02	4.95055275e-02	-4.27670475e-01	6.44282178e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.35935639e-03	5.54537929e-01	7.33915820e-02	8.05002639e-02	5.40111625e-02	-4.03787718e-01	6.20189098e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.58489319e-03	5.42763588e-01	7.46998115e-02	8.78459002e-02	5.88824946e-02	-3.79873590e-01	5.96138826e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.84784980e-03	5.31287372e-01	7.61074600e-02	9.57961080e-02	6.41439703e-02	-3.55861308e-01	5.72150693e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.15443469e-03	5.20122982e-01	7.76041625e-02	1.04389885e-01	6.98181221e-02	-3.31667866e-01	5.48244572e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.51188643e-03	5.09285831e-01	7.91760909e-02	1.13669968e-01	7.59301003e-02	-3.07185564e-01	5.24446640e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.92864456e-03	4.98791388e-01	8.08054456e-02	1.23676935e-01	8.25032871e-02	-2.82296506e-01	5.00786345e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.41454887e-03	4.88656150e-01	8.24701665e-02	1.34456522e-01	8.95637490e-02	-2.56847763e-01	4.77297547e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.98107171e-03	4.78894680e-01	8.41436156e-02	1.46050051e-01	9.71334218e-02	-2.30683653e-01	4.54015486e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.64158883e-03	4.69524454e-01	8.57942825e-02	1.58505220e-01	1.05237723e-01	-2.03614147e-01	4.30983462e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.41169527e-03	4.60558050e-01	8.73854903e-02	1.71864430e-01	1.13898987e-01	-1.75452253e-01	4.08241738e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.30957344e-03	4.52008330e-01	8.88757356e-02	1.86176358e-01	1.23140895e-01	-1.45989485e-01	3.85836279e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.35642254e-03	4.43885868e-01	9.02189514e-02	2.01484296e-01	1.32984380e-01	-1.15038632e-01	3.63813172e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.57695899e-03	4.36198802e-01	9.13652217e-02	2.17838230e-01	1.43452749e-01	-8.24158938e-02	3.42220464e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.00000000e-02	4.28951222e-01	9.22615311e-02	2.35284476e-01	1.54566287e-01	-4.79762395e-02	3.21103380e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.16591440e-02	4.22144281e-01	9.28537061e-02	2.53875765e-01	1.66348631e-01	-1.16178392e-02	3.00507406e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.35935639e-02	4.15776189e-01	9.30882312e-02	2.73666328e-01	1.78824221e-01	2.66950002e-02	2.80476401e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.58489319e-02	4.09841700e-01	9.29145800e-02	2.94716482e-01	1.92021636e-01	6.69304540e-02	2.61051547e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.84784980e-02	4.04329676e-01	9.22887814e-02	3.17083713e-01	2.05971576e-01	1.08961346e-01	2.42266691e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.15443469e-02	3.99236904e-01	9.11763952e-02	3.40874420e-01	2.20732447e-01	1.52634595e-01	2.24162772e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.51188643e-02	3.94545354e-01	8.95559957e-02	3.66158943e-01	2.36355842e-01	1.97704602e-01	2.06760137e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.92864456e-02	3.90246147e-01	8.74229744e-02	3.93052842e-01	2.52926918e-01	2.43951047e-01	1.90083157e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.41454887e-02	3.86330346e-01	8.47922546e-02	4.21686729e-01	2.70560711e-01	2.91219701e-01	1.74145491e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.98107171e-02	3.82791471e-01	8.17000822e-02	4.52206647e-01	2.89410036e-01	3.39504893e-01	1.58949074e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.64158883e-02	3.79626299e-01	7.82039154e-02	4.84769180e-01	3.09676208e-01	3.89040657e-01	1.44480413e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.41169527e-02	3.76833862e-01	7.43799217e-02	5.19524525e-01	3.31615226e-01	4.40375567e-01	1.30704882e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.30957344e-02	3.74410769e-01	7.03171190e-02	5.56581904e-01	3.55541982e-01	4.94400816e-01	1.17560565e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.35642254e-02	3.72342003e-01	6.61083156e-02	5.95953874e-01	3.81820514e-01	5.52293614e-01	1.04953675e-01	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.57695899e-02	3.70584815e-01	6.18378087e-02	6.37463620e-01	4.10837447e-01	6.15335693e-01	9.27596587e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.00000000e-01	3.69040935e-01	5.75667563e-02	6.80608829e-01	4.42942195e-01	6.84575131e-01	8.08335171e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.12000000e-01	3.67927285e-01	5.44293439e-02	7.12939076e-01	4.68752663e-01	7.39899696e-01	7.21156738e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.24000000e-01	3.66831533e-01	5.16189324e-02	7.41739763e-01	4.93453742e-01	7.92395231e-01	6.43072221e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.36000000e-01	3.65640896e-01	4.90620866e-02	7.67105058e-01	5.17018099e-01	8.41820925e-01	5.72253597e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.48000000e-01	3.64268504e-01	4.67012712e-02	7.89114933e-01	5.39393418e-01	8.87906593e-01	5.07508122e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.60000000e-01	3.62628209e-01	4.44924540e-02	8.07762489e-01	5.60478534e-01	9.30286362e-01	4.48101019e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.72000000e-01	3.60688671e-01	4.24023702e-02	8.23222986e-01	5.80220880e-01	9.68850452e-01	3.93459801e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.84000000e-01	3.58383469e-01	4.04063202e-02	8.35470813e-01	5.98510833e-01	1.00331529e+00	3.43247363e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.96000000e-01	3.55683462e-01	3.84865494e-02	8.44606145e-01	6.15275461e-01	1.03357918e+00	2.97180262e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.08000000e-01	3.52561701e-01	3.66304596e-02	8.50714704e-01	6.30436682e-01	1.05956766e+00	2.55034635e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.20000000e-01	3.49001227e-01	3.48294838e-02	8.53898471e-01	6.43934998e-01	1.08126768e+00	2.16609979e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.32000000e-01	3.44990852e-01	3.30781156e-02	8.54266671e-01	6.55715062e-01	1.09870187e+00	1.81724884e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.44000000e-01	3.40526057e-01	3.13730885e-02	8.51939325e-01	6.65733910e-01	1.11193321e+00	1.50201931e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.56000000e-01	3.35607911e-01	2.97127786e-02	8.47046156e-01	6.73960970e-01	1.12105945e+00	1.21860109e-02	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.68000000e-01	3.30242904e-01	2.80967379e-02	8.39725326e-01	6.80377469e-01	1.12620450e+00	9.65189484e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.80000000e-01	3.24442285e-01	2.65253003e-02	8.30122332e-01	6.84977945e-01	1.12751779e+00	7.39939135e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	2.92000000e-01	3.18220784e-01	2.49992903e-02	8.18386029e-01	6.87766520e-01	1.12516332e+00	5.41017205e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.04000000e-01	3.11596251e-01	2.35198139e-02	8.04670264e-01	6.88752909e-01	1.11931740e+00	3.66577871e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.16000000e-01	3.04590737e-01	2.20880998e-02	7.89131922e-01	6.87967503e-01	1.11017438e+00	2.14781442e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.28000000e-01	2.97227594e-01	2.07053829e-02	7.71928903e-01	6.85439857e-01	1.09792952e+00	8.38208498e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.40000000e-01	2.89533158e-01	1.93727885e-02	7.53218708e-01	6.81216966e-01	1.08278934e+00	-2.80628367e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.52000000e-01	2.81535354e-01	1.80912968e-02	7.33161565e-01	6.75345387e-01	1.06496149e+00	-1.22583605e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.64000000e-01	2.73263039e-01	1.68616820e-02	7.11909360e-01	6.67888774e-01	1.04465555e+00	-2.01364456e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.76000000e-01	2.64747019e-01	1.56844957e-02	6.89618606e-01	6.58910276e-01	1.02208388e+00	-2.65980649e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	3.88000000e-01	2.56018816e-01	1.45600543e-02	6.66441663e-01	6.48481266e-01	9.97458873e-01	-3.17931853e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.00000000e-01	2.47109328e-01	1.34884448e-02	6.42520411e-01	6.36680558e-01	9.70985154e-01	-3.58582155e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.12000000e-01	2.38050312e-01	1.24695196e-02	6.17996868e-01	6.23589228e-01	9.42867613e-01	-3.89246873e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.24000000e-01	2.28874092e-01	1.15029047e-02	5.93009172e-01	6.09294449e-01	9.13310381e-01	-4.11153837e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.36000000e-01	2.19612802e-01	1.05880161e-02	5.67689880e-01	5.93886491e-01	8.82512253e-01	-4.25423867e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.48000000e-01	2.10294278e-01	9.72408011e-03	5.42156551e-01	5.77434081e-01	8.50641363e-01	-4.32998174e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.60000000e-01	2.00958424e-01	8.91013457e-03	5.16547621e-01	5.60097531e-01	8.17948018e-01	-4.35064039e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.72000000e-01	1.91626329e-01	8.14505804e-03	4.90955652e-01	5.41914387e-01	7.84552611e-01	-4.32255884e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.84000000e-01	1.82329489e-01	7.42759470e-03	4.65491881e-01	5.22998645e-01	7.50644831e-01	-4.25417951e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	4.96000000e-01	1.73096213e-01	6.75637099e-03	4.40255460e-01	5.03451424e-01	7.16393240e-01	-4.15259628e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.08000000e-01	1.63953384e-01	6.12990877e-03	4.15338225e-01	4.83370717e-01	6.81956253e-01	-4.02401173e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.20000000e-01	1.54926768e-01	5.54664108e-03	3.90824823e-01	4.62855683e-01	6.47485903e-01	-3.87391657e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.32000000e-01	1.46040476e-01	5.00492476e-03	3.66792432e-01	4.42003525e-01	6.13125368e-01	-3.70735364e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.44000000e-01	1.37317552e-01	4.50306505e-03	3.43311777e-01	4.20911161e-01	5.79010573e-01	-3.52862033e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.56000000e-01	1.28778848e-01	4.03933007e-03	3.20444799e-01	3.99671135e-01	5.45265882e-01	-3.34141411e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.68000000e-01	1.20444507e-01	3.61195872e-03	2.98248667e-01	3.78376591e-01	5.12011245e-01	-3.14900418e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.80000000e-01	1.12333263e-01	3.21917385e-03	2.76774272e-01	3.57118878e-01	4.79359248e-01	-2.95425059e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	5.92000000e-01	1.04461358e-01	2.85919392e-03	2.56063404e-01	3.35983235e-01	4.47409622e-01	-2.75948110e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.04000000e-01	9.68435438e-02	2.53024605e-03	2.36151928e-01	3.15051719e-01	4.16253812e-01	-2.56665818e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.16000000e-01	8.94941330e-02	2.23057073e-03	2.17072341e-01	2.94407577e-01	3.85981041e-01	-2.37750582e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.28000000e-01	8.24238157e-02	1.95843118e-03	1.98846321e-01	2.74122268e-01	3.56662434e-01	-2.19331036e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.40000000e-01	7.56440100e-02	1.71212185e-03	1.81495306e-01	2.54272540e-01	3.28371867e-01	-2.01522220e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.52000000e-01	6.91620461e-02	1.48997256e-03	1.65029627e-01	2.34920381e-01	3.01163302e-01	-1.84402882e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.64000000e-01	6.29860543e-02	1.29035506e-03	1.49459585e-01	2.16133567e-01	2.75094216e-01	-1.68043864e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.76000000e-01	5.71203843e-02	1.11168696e-03	1.34785976e-01	1.97964699e-01	2.50203170e-01	-1.52486432e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	6.88000000e-01	5.15697510e-02	9.52436373e-04	1.21008631e-01	1.80470675e-01	2.26530413e-01	-1.37766654e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.00000000e-01	4.63358713e-02	8.11123698e-04	1.08120247e-01	1.63695543e-01	2.04101275e-01	-1.23901030e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.12000000e-01	4.14197869e-02	6.86326640e-04	9.61109160e-02	1.47681784e-01	1.82937140e-01	-1.10896282e-03	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.24000000e-01	3.68212618e-02	5.76679398e-04	8.49669275e-02	1.32468030e-01	1.63053713e-01	-9.87547747e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.36000000e-01	3.25378388e-02	4.80875892e-04	7.46701432e-02	1.18081378e-01	1.44454643e-01	-8.74644500e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.48000000e-01	2.85665445e-02	3.97672094e-04	6.52003100e-02	1.04548291e-01	1.27141054e-01	-7.70110210e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.60000000e-01	2.49027966e-02	3.25883948e-04	5.65333747e-02	9.18886720e-02	1.11106509e-01	-6.73767078e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.72000000e-01	2.15408033e-02	2.64389921e-04	4.86434668e-02	8.01146376e-02	9.63374205e-02	-5.85372485e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.84000000e-01	1.84735318e-02	2.12130291e-04	4.15019342e-02	6.92328977e-02	8.28141260e-02	-5.04652689e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	7.96000000e-01	1.56929874e-02	1.68107564e-04	3.50781549e-02	5.92456828e-02	7.05122352e-02	-4.31358374e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.08000000e-01	1.31899176e-02	1.31385577e-04	2.93392128e-02	5.01483852e-02	5.94005078e-02	-3.65163116e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.20000000e-01	1.09516798e-02	1.01093184e-04	2.42451332e-02	4.19217494e-02	4.94314234e-02	-3.05652206e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.32000000e-01	8.97414927e-03	7.64130601e-05	1.97776926e-02	3.45732696e-02	4.05954797e-02	-2.52812639e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.44000000e-01	7.23872230e-03	5.65869884e-05	1.58842601e-02	2.80587344e-02	3.28174752e-02	-2.06085077e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.56000000e-01	5.73435480e-03	4.09225101e-05	1.25317033e-02	2.23567026e-02	2.60540841e-02	-1.65159682e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.68000000e-01	4.44752020e-03	2.87810600e-05	9.68226459e-03	1.74345559e-02	2.02517082e-02	-1.29775958e-04	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.80000000e-01	3.36367089e-03	1.95814270e-05	7.29670508e-03	1.32532779e-02	1.53500981e-02	-9.95631586e-05	3.14724312e-01	3.50000000e-02
2.90514224e+00	8.92000000e-01	2.46752505e-03	1.27978282e-05	5.33533159e-03	9.76859761e-03	1.12856538e-02	-7.41994471e-05	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.04000000e-01	1.74312727e-03	7.95934933e-06	3.75800714e-03	6.93106479e-03	7.99064888e-03	-5.33305941e-05	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.16000000e-01	1.17384516e-03	4.64862587e-06	2.52418305e-03	4.68615621e-03	5.39366297e-03	-3.65971241e-05	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.28000000e-01	7.42403919e-04	2.50117618e-06	1.59292304e-03	2.97447343e-03	3.41962194e-03	-2.36228094e-05	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.40000000e-01	4.30902581e-04	1.20342646e-06	9.22893192e-04	1.73194709e-03	1.99000145e-03	-1.40138917e-05	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.52000000e-01	2.20602245e-04	4.93184726e-07	4.71810535e-04	8.89107464e-04	1.02161101e-03	-7.33249899e-06	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.64000000e-01	9.28343376e-05	1.57404009e-07	1.98339380e-04	3.74976713e-04	4.31158919e-04	-3.14474257e-06	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.76000000e-01	2.71827916e-05	3.21153740e-08	5.80119970e-05	1.09933788e-04	1.26530738e-04	-9.19080777e-07	3.14724312e-01	3.50000000e-02
2.90514224e+00	9.88000000e-01	3.29576810e-06	2.14280480e-09	7.02688210e-06	1.33350638e-05	1.53588168e-05	-1.09751082e-07	3.14724312e-01	3.50000000e-02
2.90514224e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.14724312e-01	3.50000000e-02
3.16524796e+00	1.00000000e-06	1.45975826e+00	1.10864332e-01	8.61323903e-04	5.77503588e-04	-1.75299613e+00	1.98874604e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.16591440e-06	1.43434486e+00	1.09274950e-01	9.54163802e-04	6.39834737e-04	-1.72063228e+00	1.95367128e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.35935639e-06	1.40628618e+00	1.07730750e-01	1.05689586e-03	7.08834142e-04	-1.68456761e+00	1.91501892e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.58489319e-06	1.37992013e+00	1.06208863e-01	1.17041707e-03	7.85162881e-04	-1.65025416e+00	1.87860629e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.84784980e-06	1.35364896e+00	1.04722691e-01	1.29594768e-03	8.69638209e-04	-1.61620531e+00	1.84228670e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.15443469e-06	1.32802157e+00	1.03262601e-01	1.43481606e-03	9.62980681e-04	-1.58266436e+00	1.80680258e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.51188643e-06	1.30283643e+00	1.01834125e-01	1.58823499e-03	1.06629644e-03	-1.54964611e+00	1.77185944e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.92864456e-06	1.27813830e+00	1.00433854e-01	1.75776255e-03	1.18040242e-03	-1.51706270e+00	1.73754086e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.41454887e-06	1.25389973e+00	9.90633787e-02	1.94506560e-03	1.30620320e-03	-1.48494816e+00	1.70379289e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.98107171e-06	1.23011723e+00	9.77218313e-02	2.15196810e-03	1.44542875e-03	-1.45325497e+00	1.67060650e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.64158883e-06	1.20677418e+00	9.64096373e-02	2.38040509e-03	1.59912962e-03	-1.42197670e+00	1.63795843e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.41169527e-06	1.18386127e+00	9.51267571e-02	2.63269323e-03	1.76892007e-03	-1.39108694e+00	1.60583251e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.30957344e-06	1.16137014e+00	9.38734753e-02	2.91120335e-03	1.95643255e-03	-1.36057528e+00	1.57421304e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.35642254e-06	1.13928815e+00	9.26499965e-02	3.21819983e-03	2.16296372e-03	-1.33042377e+00	1.54307638e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.57695899e-06	1.11760243e+00	9.14566034e-02	3.55694980e-03	2.39095039e-03	-1.30061077e+00	1.51241245e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.00000000e-05	1.09630683e+00	9.02939278e-02	3.93069741e-03	2.64269240e-03	-1.27112265e+00	1.48219845e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.16591440e-05	1.07538895e+00	8.91625432e-02	4.34287050e-03	2.92040160e-03	-1.24194096e+00	1.45241256e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.35935639e-05	1.05484014e+00	8.80630479e-02	4.79703747e-03	3.22623370e-03	-1.21304982e+00	1.42304151e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.58489319e-05	1.03465018e+00	8.69964219e-02	5.29715234e-03	3.56319525e-03	-1.18443533e+00	1.39406454e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.84784980e-05	1.01480741e+00	8.59635182e-02	5.84842932e-03	3.93456386e-03	-1.15607828e+00	1.36546136e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.15443469e-05	9.95305115e-01	8.49655629e-02	6.45571037e-03	4.34356036e-03	-1.12796619e+00	1.33721648e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.51188643e-05	9.76132251e-01	8.40038140e-02	7.12394172e-03	4.79366401e-03	-1.10008474e+00	1.30930921e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.92864456e-05	9.57280249e-01	8.30796605e-02	7.85870872e-03	5.28891683e-03	-1.07241878e+00	1.28172133e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.41454887e-05	9.38738854e-01	8.21947489e-02	8.66738534e-03	5.83362508e-03	-1.04495488e+00	1.25443157e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.98107171e-05	9.20506779e-01	8.13508047e-02	9.55917306e-03	6.43396322e-03	-1.01768380e+00	1.22742801e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.64158883e-05	9.02554292e-01	8.05500776e-02	1.05343275e-02	7.09108493e-03	-9.90585497e-01	1.20067410e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.41169527e-05	8.84900379e-01	7.97948125e-02	1.16092578e-02	7.81528040e-03	-9.63662978e-01	1.17417430e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.30957344e-05	8.67522458e-01	7.90871766e-02	1.27897499e-02	8.60994653e-03	-9.36896186e-01	1.14789607e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.35642254e-05	8.50413115e-01	7.84300146e-02	1.40850896e-02	9.48222457e-03	-9.10280245e-01	1.12182074e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.57695899e-05	8.33566970e-01	7.78261167e-02	1.55071143e-02	1.04390065e-02	-8.83805484e-01	1.09593097e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.00000000e-04	8.16977112e-01	7.72786338e-02	1.70665875e-02	1.14884232e-02	-8.57467847e-01	1.07020876e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.16591440e-04	8.00637281e-01	7.67908669e-02	1.87765542e-02	1.26388335e-02	-8.31261368e-01	1.04463515e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.35935639e-04	7.84540941e-01	7.63663517e-02	2.06505899e-02	1.38987311e-02	-8.05181510e-01	1.01919208e+00	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.58489319e-04	7.68683139e-01	7.60087843e-02	2.27029475e-02	1.52783128e-02	-7.79226413e-01	9.93863344e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.84784980e-04	7.53060897e-01	7.57220070e-02	2.49499706e-02	1.67875736e-02	-7.53396751e-01	9.68631254e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.15443469e-04	7.37667575e-01	7.55100337e-02	2.74083511e-02	1.84382174e-02	-7.27688326e-01	9.43479469e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.51188643e-04	7.22501399e-01	7.53770181e-02	3.00965141e-02	2.02423647e-02	-7.02103173e-01	9.18392480e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.92864456e-04	7.07558788e-01	7.53270408e-02	3.30342149e-02	2.22119774e-02	-6.76638334e-01	8.93356215e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.41454887e-04	6.92839203e-01	7.53641207e-02	3.62429662e-02	2.43616567e-02	-6.51301181e-01	8.68357343e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.98107171e-04	6.78342659e-01	7.54921827e-02	3.97443518e-02	2.67059911e-02	-6.26087817e-01	8.43386147e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.64158883e-04	6.64070548e-01	7.57149195e-02	4.35638699e-02	2.92602700e-02	-6.01000273e-01	8.18434773e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.41169527e-04	6.50023487e-01	7.60356518e-02	4.77259863e-02	3.20407936e-02	-5.76034383e-01	7.93492195e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.30957344e-04	6.36205500e-01	7.64570783e-02	5.22593214e-02	3.50662662e-02	-5.51184866e-01	7.68553740e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.35642254e-04	6.22620428e-01	7.69811836e-02	5.71917235e-02	3.83538055e-02	-5.26443211e-01	7.43616724e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.57695899e-04	6.09275607e-01	7.76090184e-02	6.25551552e-02	4.19237601e-02	-5.01794952e-01	7.18681932e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.00000000e-03	5.96177993e-01	7.83404352e-02	6.83809846e-02	4.57957244e-02	-4.77218633e-01	6.93752266e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.16591440e-03	5.83337464e-01	7.91738331e-02	7.47041219e-02	4.99910379e-02	-4.52684239e-01	6.68835265e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.35935639e-03	5.70763571e-01	8.01057309e-02	8.15597891e-02	5.45321868e-02	-4.28148120e-01	6.43938906e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.58489319e-03	5.58467860e-01	8.11305039e-02	8.89852333e-02	5.94409532e-02	-4.03555775e-01	6.19077094e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.84784980e-03	5.46464483e-01	8.22400261e-02	9.70198036e-02	6.47417244e-02	-3.78837605e-01	5.94269419e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.15443469e-03	5.34767184e-01	8.34233177e-02	1.05702641e-01	7.04570889e-02	-3.53907477e-01	5.69536127e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.51188643e-03	5.23391387e-01	8.46660917e-02	1.15076439e-01	7.66121284e-02	-3.28654952e-01	5.44903714e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.92864456e-03	5.12352749e-01	8.59503041e-02	1.25181902e-01	8.32302597e-02	-3.02959049e-01	5.20402212e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.41454887e-03	5.01667863e-01	8.72539218e-02	1.36064610e-01	9.03374021e-02	-2.76664885e-01	4.96065978e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.98107171e-03	4.91351594e-01	8.85506645e-02	1.47765987e-01	9.79555415e-02	-2.49614395e-01	4.71931056e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.64158883e-03	4.81421661e-01	8.98097467e-02	1.60333486e-01	1.06109976e-01	-2.21616787e-01	4.48041474e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.41169527e-03	4.71891006e-01	9.09956844e-02	1.73809531e-01	1.14823028e-01	-1.92484090e-01	4.24438436e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.30957344e-03	4.62772889e-01	9.20686863e-02	1.88242484e-01	1.24118279e-01	-1.62008846e-01	4.01168844e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.35642254e-03	4.54078484e-01	9.29849848e-02	2.03675579e-01	1.34016707e-01	-1.30005406e-01	3.78280065e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.57695899e-03	4.45816609e-01	9.36975676e-02	2.20158427e-01	1.44541550e-01	-9.62933182e-02	3.55821472e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.00000000e-02	4.37992022e-01	9.41570080e-02	2.37737147e-01	1.55713217e-01	-6.07314361e-02	3.33839617e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.16591440e-02	4.30606861e-01	9.43133943e-02	2.56464060e-01	1.67555449e-01	-2.32237707e-02	3.12381708e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.35935639e-02	4.23660426e-01	9.41180931e-02	2.76392998e-01	1.80092936e-01	1.62592913e-02	2.91493446e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.58489319e-02	4.17148645e-01	9.35260540e-02	2.97583416e-01	1.93354482e-01	5.76787968e-02	2.71217939e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.84784980e-02	4.11062072e-01	9.24991915e-02	3.20093082e-01	2.07371737e-01	1.00901860e-01	2.51591532e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.15443469e-02	4.05398656e-01	9.10091393e-02	3.44025870e-01	2.22203084e-01	1.45768365e-01	2.32657061e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.51188643e-02	4.00142342e-01	8.90405233e-02	3.69451146e-01	2.37901099e-01	1.92028787e-01	2.14437720e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.92864456e-02	3.95286142e-01	8.65943564e-02	3.96482075e-01	2.54551754e-01	2.39459897e-01	1.96960627e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.41454887e-02	3.90822927e-01	8.36903362e-02	4.25245288e-01	2.72270580e-01	2.87905711e-01	1.80242189e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.98107171e-02	3.86748026e-01	8.03681878e-02	4.55881139e-01	2.91210547e-01	3.37358977e-01	1.64287303e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.64158883e-02	3.83059755e-01	7.66871072e-02	4.88537632e-01	3.11572145e-01	3.88049812e-01	1.49085573e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.41169527e-02	3.79758183e-01	7.27229206e-02	5.23352501e-01	3.33608947e-01	4.40516727e-01	1.34605725e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.30957344e-02	3.76840069e-01	6.85620283e-02	5.60417210e-01	3.57630593e-01	4.95629960e-01	1.20789614e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.35642254e-02	3.74289233e-01	6.42924841e-02	5.99719824e-01	3.83991588e-01	5.54529115e-01	1.07547958e-01	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.57695899e-02	3.72059928e-01	5.99921835e-02	6.41051053e-01	4.13062774e-01	6.18437091e-01	9.47618329e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.00000000e-01	3.70048385e-01	5.57151960e-02	6.83867118e-01	4.45168895e-01	6.88319068e-01	8.22932956e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.12000000e-01	3.68587483e-01	5.25849345e-02	7.15829584e-01	4.70926207e-01	7.43915431e-01	7.32115887e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.24000000e-01	3.67174416e-01	4.97875593e-02	7.44189335e-01	4.95523027e-01	7.96464601e-01	6.51064238e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.36000000e-01	3.65688277e-01	4.72474422e-02	7.69050837e-01	5.18932481e-01	8.45753284e-01	5.77822999e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.48000000e-01	3.64035972e-01	4.49061826e-02	7.90501155e-01	5.41102270e-01	8.91533453e-01	5.11104401e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.60000000e-01	3.62129044e-01	4.27195392e-02	8.08549575e-01	5.61935176e-01	9.33470886e-01	4.50094418e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.72000000e-01	3.59931790e-01	4.06543288e-02	8.23372831e-01	5.81379114e-01	9.71470017e-01	3.94160378e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.84000000e-01	3.57377327e-01	3.86860479e-02	8.34958890e-01	5.99328894e-01	1.00527296e+00	3.42912860e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.96000000e-01	3.54435547e-01	3.67971016e-02	8.43416257e-01	6.15714942e-01	1.03479661e+00	2.96025275e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.08000000e-01	3.51079191e-01	3.49749961e-02	8.48838814e-01	6.30463554e-01	1.05998452e+00	2.53237054e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.20000000e-01	3.47291326e-01	3.32111868e-02	8.51336232e-01	6.43519325e-01	1.08083923e+00	2.14317024e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.32000000e-01	3.43061109e-01	3.15000965e-02	8.51024940e-01	6.54831479e-01	1.09739779e+00	1.79057616e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.44000000e-01	3.38384560e-01	2.98383126e-02	8.48031639e-01	6.64361838e-01	1.10973643e+00	1.47259108e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.56000000e-01	3.33263401e-01	2.82239991e-02	8.42492056e-01	6.72084537e-01	1.11796443e+00	1.18721825e-02	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.68000000e-01	3.27704840e-01	2.66564401e-02	8.34549742e-01	6.77985605e-01	1.12221614e+00	9.32495104e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.80000000e-01	3.21720836e-01	2.51356611e-02	8.24354845e-01	6.82064160e-01	1.12265006e+00	7.06445696e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	2.92000000e-01	3.15326840e-01	2.36621531e-02	8.12060384e-01	6.84328676e-01	1.11943821e+00	5.07128776e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.04000000e-01	3.08541460e-01	2.22366730e-02	7.97823755e-01	6.84793852e-01	1.11276447e+00	3.32607079e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.16000000e-01	3.01387324e-01	2.08600956e-02	7.81804718e-01	6.83493784e-01	1.10282895e+00	1.80968666e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.28000000e-01	2.93888413e-01	1.95333011e-02	7.64163534e-01	6.80462552e-01	1.08983258e+00	5.03475398e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.40000000e-01	2.86071548e-01	1.82570723e-02	7.45059642e-01	6.75750551e-01	1.07398636e+00	-6.10626286e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.52000000e-01	2.77965063e-01	1.70320590e-02	7.24654309e-01	6.69408409e-01	1.05550180e+00	-1.55011180e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.64000000e-01	2.69598174e-01	1.58587256e-02	7.03100589e-01	6.61502711e-01	1.03459180e+00	-2.33150823e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.76000000e-01	2.61001911e-01	1.47373347e-02	6.80555276e-01	6.52099779e-01	1.01147129e+00	-2.97078382e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	3.88000000e-01	2.52207877e-01	1.36679386e-02	6.57170376e-01	6.41273857e-01	9.86354318e-01	-3.48306473e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.00000000e-01	2.43247072e-01	1.26503843e-02	6.33087668e-01	6.29106095e-01	9.59447179e-01	-3.88212152e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.12000000e-01	2.34151226e-01	1.16843094e-02	6.08448457e-01	6.15679773e-01	9.30955794e-01	-4.18118247e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.24000000e-01	2.24952526e-01	1.07691518e-02	5.83389760e-01	6.01084022e-01	9.01084741e-01	-4.39256751e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.36000000e-01	2.15682739e-01	9.90416495e-03	5.58042382e-01	5.85409830e-01	8.70031846e-01	-4.52747266e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.48000000e-01	2.06369944e-01	9.08843640e-03	5.32523401e-01	5.68730994e-01	8.37968538e-01	-4.59544858e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.60000000e-01	1.97052698e-01	8.32089010e-03	5.06967379e-01	5.51202271e-01	8.05137965e-01	-4.60815682e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.72000000e-01	1.87752318e-01	7.60031403e-03	4.81466290e-01	5.32866174e-01	7.71663638e-01	-4.57206701e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.84000000e-01	1.78499689e-01	6.92538171e-03	4.56128949e-01	5.13836576e-01	7.37733247e-01	-4.49559724e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	4.96000000e-01	1.69322478e-01	6.29466943e-03	4.31052030e-01	4.94214205e-01	7.03513041e-01	-4.38581347e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.08000000e-01	1.60246947e-01	5.70666645e-03	4.06324906e-01	4.74096992e-01	6.69159481e-01	-4.24890747e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.20000000e-01	1.51298162e-01	5.15979002e-03	3.82029646e-01	4.53583552e-01	6.34822142e-01	-4.09036607e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.32000000e-01	1.42499524e-01	4.65239735e-03	3.58240847e-01	4.32770411e-01	6.00641776e-01	-3.91522593e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.44000000e-01	1.33873287e-01	4.18280748e-03	3.35026513e-01	4.11753409e-01	5.66751346e-01	-3.72778495e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.56000000e-01	1.25439566e-01	3.74931406e-03	3.12446049e-01	3.90624058e-01	5.33272520e-01	-3.53174694e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.68000000e-01	1.17217686e-01	3.35019241e-03	2.90553961e-01	3.69474084e-01	5.00322181e-01	-3.33039578e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.80000000e-01	1.09225494e-01	2.98371131e-03	2.69398358e-01	3.48393030e-01	4.68009463e-01	-3.12660535e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	5.92000000e-01	1.01478413e-01	2.64814351e-03	2.49018495e-01	3.27464372e-01	4.36430865e-01	-2.92272447e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.04000000e-01	9.39904030e-02	2.34177680e-03	2.29447842e-01	3.06768427e-01	4.05674754e-01	-2.72074404e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.16000000e-01	8.67748198e-02	2.06291816e-03	2.10716170e-01	2.86385884e-01	3.75826431e-01	-2.52241556e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.28000000e-01	7.98416321e-02	1.80990217e-03	1.92843065e-01	2.66386416e-01	3.46954141e-01	-2.32906087e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.40000000e-01	7.32012846e-02	1.58109805e-03	1.75847374e-01	2.46843816e-01	3.19127655e-01	-2.14186369e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.52000000e-01	6.68604120e-02	1.37491320e-03	1.59737522e-01	2.27818114e-01	2.92398101e-01	-1.96165172e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.64000000e-01	6.08262152e-02	1.18979890e-03	1.44521492e-01	2.09373935e-01	2.66818931e-01	-1.78917010e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.76000000e-01	5.51023605e-02	1.02425350e-03	1.30198325e-01	1.91561708e-01	2.42425820e-01	-1.62487219e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	6.88000000e-01	4.96927181e-02	8.76826235e-04	1.16765878e-01	1.74435194e-01	2.19255303e-01	-1.46915760e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.00000000e-01	4.45983189e-02	7.46118738e-04	1.04215238e-01	1.58035915e-01	1.97329678e-01	-1.32222859e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.12000000e-01	3.98195068e-02	6.30789057e-04	9.25349335e-02	1.42403636e-01	1.76667223e-01	-1.18419080e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.24000000e-01	3.53553279e-02	5.29550864e-04	8.17097741e-02	1.27573887e-01	1.57280344e-01	-1.05510149e-03	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.36000000e-01	3.12027491e-02	4.41176121e-04	7.17204025e-02	1.13571351e-01	1.39170036e-01	-9.34871763e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.48000000e-01	2.73581840e-02	3.64496628e-04	6.25453708e-02	1.00419702e-01	1.22334563e-01	-8.23388987e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.60000000e-01	2.38164992e-02	2.98402324e-04	5.41596609e-02	8.81360617e-02	1.06764815e-01	-7.20500049e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.72000000e-01	2.05713993e-02	2.41843158e-04	4.65365022e-02	7.67300521e-02	9.24447568e-02	-6.25983169e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.84000000e-01	1.76153971e-02	1.93828310e-04	3.96464946e-02	6.62059815e-02	7.93524749e-02	-5.39583233e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	7.96000000e-01	1.49400906e-02	1.53426326e-04	3.34584321e-02	5.65637041e-02	6.74614747e-02	-4.61063455e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.08000000e-01	1.25357931e-02	1.19764286e-04	2.79387619e-02	4.77960996e-02	5.67382495e-02	-3.90101360e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.20000000e-01	1.03900114e-02	9.20305624e-05	2.30482510e-02	3.98834212e-02	4.71355829e-02	-3.26292538e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.32000000e-01	8.49752336e-03	6.94649566e-05	1.87664414e-02	3.28285237e-02	3.86389262e-02	-2.69623847e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.44000000e-01	6.84012590e-03	5.13635117e-05	1.50420124e-02	2.65874868e-02	3.11742992e-02	-2.19518538e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.56000000e-01	5.40654532e-03	3.70837059e-05	1.18416558e-02	2.11371429e-02	2.46970538e-02	-1.75663947e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.68000000e-01	4.18311942e-03	2.60341155e-05	9.12760967e-03	1.64435039e-02	1.91525925e-02	-1.37780775e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.80000000e-01	3.15529563e-03	1.76772433e-05	6.86091835e-03	1.24666748e-02	1.44802499e-02	-1.05477583e-04	3.07722087e-01	4.00000000e-02
3.16524796e+00	8.92000000e-01	2.30784298e-03	1.15276930e-05	5.00226334e-03	9.16176964e-03	1.06162530e-02	-7.84070248e-05	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.04000000e-01	1.62492934e-03	7.15152467e-06	3.51200680e-03	6.47905634e-03	7.49301817e-03	-5.61847903e-05	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.16000000e-01	1.09012161e-03	4.16496594e-06	2.35022568e-03	4.36409046e-03	5.03960581e-03	-3.84173751e-05	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.28000000e-01	6.86430377e-04	2.23356058e-06	1.47675323e-03	2.75796144e-03	3.18181160e-03	-2.46907294e-05	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.40000000e-01	3.96325552e-04	1.07050434e-06	8.51163807e-04	1.59750012e-03	1.84235882e-03	-1.45695353e-05	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.52000000e-01	2.01593406e-04	4.36667000e-07	4.32366201e-04	8.14827498e-04	9.39993176e-04	-7.57215282e-06	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.64000000e-01	8.41194173e-05	1.38553675e-07	1.80233210e-04	3.40756372e-04	3.93498325e-04	-3.21817159e-06	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.76000000e-01	2.43333922e-05	2.80421298e-08	5.20777021e-05	9.86893368e-05	1.14122799e-04	-9.28078506e-07	3.07722087e-01	4.00000000e-02
3.16524796e+00	9.88000000e-01	2.88668684e-06	1.82236161e-09	6.17168181e-06	1.17121302e-05	1.35652951e-05	-1.08332979e-07	3.07722087e-01	4.00000000e-02
3.16524796e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.07722087e-01	4.00000000e-02
3.45682977e+00	1.00000000e-06	1.50312918e+00	1.27936768e-01	8.78362926e-04	5.86383427e-04	-1.81250617e+00	2.05406912e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.16591440e-06	1.47695194e+00	1.26097721e-01	9.72904293e-04	6.49593913e-04	-1.77910863e+00	2.01785692e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.35935639e-06	1.44828895e+00	1.24302920e-01	1.07753968e-03	7.19582534e-04	-1.74221964e+00	1.97828370e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.58489319e-06	1.42128882e+00	1.22534909e-01	1.19314493e-03	7.96992227e-04	-1.70704219e+00	1.94091046e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.84784980e-06	1.39439604e+00	1.20804688e-01	1.32096962e-03	8.82651970e-04	-1.67215434e+00	1.90364821e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.15443469e-06	1.36815344e+00	1.19103619e-01	1.46235068e-03	9.77297461e-04	-1.63777416e+00	1.86723044e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.51188643e-06	1.34235823e+00	1.17436800e-01	1.61852839e-03	1.08203669e-03	-1.60393198e+00	1.83136201e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.92864456e-06	1.31705445e+00	1.15800894e-01	1.79108467e-03	1.19769838e-03	-1.57052847e+00	1.79612419e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.41454887e-06	1.29221610e+00	1.14197448e-01	1.98170882e-03	1.32522086e-03	-1.53760566e+00	1.76146550e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.98107171e-06	1.26783896e+00	1.12625533e-01	2.19225060e-03	1.46632403e-03	-1.50511084e+00	1.72737605e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.64158883e-06	1.24390618e+00	1.11085551e-01	2.42467958e-03	1.62208323e-03	-1.47304012e+00	1.69383208e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.41169527e-06	1.22040831e+00	1.09577394e-01	2.68133899e-03	1.79412734e-03	-1.44136548e+00	1.66081718e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.30957344e-06	1.19733677e+00	1.08101308e-01	2.96462516e-03	1.98409263e-03	-1.41007726e+00	1.62831526e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.35642254e-06	1.17467860e+00	1.06657425e-01	3.27686404e-03	2.19332390e-03	-1.37915695e+00	1.59630254e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.57695899e-06	1.15242104e+00	1.05245987e-01	3.62135330e-03	2.42426846e-03	-1.34858277e+00	1.56476846e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.00000000e-05	1.13055744e+00	1.03867544e-01	4.00137209e-03	2.67923367e-03	-1.31834114e+00	1.53368968e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.16591440e-05	1.10907540e+00	1.02522585e-01	4.42039540e-03	2.96045255e-03	-1.28841343e+00	1.50304459e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.35935639e-05	1.08796594e+00	1.01211648e-01	4.88204522e-03	3.27012331e-03	-1.25878350e+00	1.47281916e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.58489319e-05	1.06721858e+00	9.99355985e-02	5.39035270e-03	3.61128071e-03	-1.22943732e+00	1.44299231e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.84784980e-05	1.04682162e+00	9.86951970e-02	5.95056885e-03	3.98722214e-03	-1.20035561e+00	1.41354362e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.15443469e-05	1.02676800e+00	9.74915474e-02	6.56758472e-03	4.40119499e-03	-1.17152577e+00	1.38445708e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.51188643e-05	1.00704639e+00	9.63257691e-02	7.24643195e-03	4.85672626e-03	-1.14293310e+00	1.35571151e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.92864456e-05	9.87647932e-01	9.51991126e-02	7.99279357e-03	5.35788390e-03	-1.11456227e+00	1.32728826e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.41454887e-05	9.68562371e-01	9.41130613e-02	8.81415683e-03	5.90905608e-03	-1.08639981e+00	1.29916591e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.98107171e-05	9.49787379e-01	9.30691757e-02	9.71954174e-03	6.51630823e-03	-1.05843581e+00	1.27133144e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.64158883e-05	9.31294405e-01	9.20694854e-02	1.07097289e-02	7.18107852e-03	-1.03065096e+00	1.24374917e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.41169527e-05	9.13100963e-01	9.11159905e-02	1.18009264e-02	7.91350777e-03	-1.00304708e+00	1.21642202e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.30957344e-05	8.95184462e-01	9.02106445e-02	1.29990484e-02	8.71710672e-03	-9.75604025e-01	1.18931724e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.35642254e-05	8.77537385e-01	8.93559933e-02	1.43135762e-02	9.59907172e-03	-9.48316786e-01	1.16241588e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.57695899e-05	8.60153961e-01	8.85545290e-02	1.57563966e-02	1.05663544e-02	-9.21175104e-01	1.13570006e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.00000000e-04	8.43027040e-01	8.78090622e-02	1.73384279e-02	1.16271349e-02	-8.94174678e-01	1.10915136e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.16591440e-04	8.26150053e-01	8.71225214e-02	1.90728334e-02	1.27898127e-02	-8.67308926e-01	1.08275039e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.35935639e-04	8.09516209e-01	8.64980328e-02	2.09733072e-02	1.40629739e-02	-8.40572910e-01	1.05647867e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.58489319e-04	7.93120345e-01	8.59388460e-02	2.30542700e-02	1.54568548e-02	-8.13964180e-01	1.03031957e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.84784980e-04	7.76959094e-01	8.54483206e-02	2.53321892e-02	1.69815378e-02	-7.87482579e-01	1.00425501e+00	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.15443469e-04	7.61025623e-01	8.50299452e-02	2.78239176e-02	1.86487838e-02	-7.61123282e-01	9.78268191e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.51188643e-04	7.45317812e-01	8.46872986e-02	3.05480396e-02	2.04707523e-02	-7.34887311e-01	9.52343202e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.92864456e-04	7.29831895e-01	8.44238472e-02	3.35244798e-02	2.24595260e-02	-7.08770923e-01	9.26465630e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.41454887e-04	7.14567112e-01	8.42429597e-02	3.67748758e-02	2.46297501e-02	-6.82780128e-01	9.00621902e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.98107171e-04	6.99523290e-01	8.41478696e-02	4.03210487e-02	2.69960724e-02	-6.56910028e-01	8.74802063e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.64158883e-04	6.84701557e-01	8.41415386e-02	4.41885952e-02	2.95738547e-02	-6.31161148e-01	8.48997842e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.41169527e-04	6.70102340e-01	8.42265182e-02	4.84022142e-02	3.23795019e-02	-6.05527723e-01	8.23198036e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.30957344e-04	6.55729470e-01	8.44047129e-02	5.29906355e-02	3.54317083e-02	-5.80002701e-01	7.97397821e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.35642254e-04	6.41586696e-01	8.46772925e-02	5.79819322e-02	3.87477088e-02	-5.54575678e-01	7.71594412e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.57695899e-04	6.27681192e-01	8.50444834e-02	6.34081702e-02	4.23478665e-02	-5.29230082e-01	7.45788526e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.00000000e-03	6.14019890e-01	8.55053243e-02	6.93009135e-02	4.62518391e-02	-5.03942207e-01	7.19983156e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.16591440e-03	6.00612548e-01	8.60574084e-02	7.56951797e-02	5.04810169e-02	-4.78679494e-01	6.94185816e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.35935639e-03	5.87468644e-01	8.66964904e-02	8.26263255e-02	5.50578703e-02	-4.53395598e-01	6.68404613e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.58489319e-03	5.74599695e-01	8.74162495e-02	9.01317302e-02	6.00042540e-02	-4.28033242e-01	6.42653624e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.84784980e-03	5.62019912e-01	8.82079621e-02	9.82507787e-02	6.53444979e-02	-4.02520105e-01	6.16952743e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.15443469e-03	5.49743102e-01	8.90601770e-02	1.07022743e-01	7.11012408e-02	-3.76767098e-01	5.91322616e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.51188643e-03	5.37784718e-01	8.99582982e-02	1.16490271e-01	7.72994968e-02	-3.50661204e-01	5.65790091e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.92864456e-03	5.26160607e-01	9.08841872e-02	1.26694173e-01	8.39627102e-02	-3.24078551e-01	5.40385789e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.41454887e-03	5.14887467e-01	9.18159872e-02	1.37679874e-01	9.11166566e-02	-2.96862498e-01	5.15144578e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.98107171e-03	5.03980467e-01	9.27279124e-02	1.49488875e-01	9.87833649e-02	-2.68852869e-01	4.90103310e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.64158883e-03	4.93457544e-01	9.35900289e-02	1.62168384e-01	1.06988014e-01	-2.39858293e-01	4.65306705e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.41169527e-03	4.83331992e-01	9.43681586e-02	1.75760818e-01	1.15752908e-01	-2.09690138e-01	4.40796889e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.30957344e-03	4.73617453e-01	9.50243061e-02	1.90314217e-01	1.25101532e-01	-1.78142236e-01	4.16621677e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.35642254e-03	4.64325662e-01	9.55170485e-02	2.05871727e-01	1.35054899e-01	-1.45030794e-01	3.92829658e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.57695899e-03	4.55466056e-01	9.58022819e-02	2.22482566e-01	1.45636176e-01	-1.10178919e-01	3.69471439e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.00000000e-02	4.47044027e-01	9.58341216e-02	2.40192621e-01	1.56865893e-01	-7.34496664e-02	3.46594847e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.16591440e-02	4.39062631e-01	9.55668007e-02	2.59053764e-01	1.68767890e-01	-3.47530883e-02	3.24248716e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.35935639e-02	4.31522193e-01	9.49563778e-02	2.79119376e-01	1.81367085e-01	5.93414829e-03	3.02480488e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.58489319e-02	4.24419687e-01	9.39630108e-02	3.00448026e-01	1.94692512e-01	4.85658936e-02	2.81335011e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.84784980e-02	4.17747293e-01	9.25541358e-02	3.23097611e-01	2.08776712e-01	9.30033417e-02	2.60851043e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.15443469e-02	4.11504028e-01	9.07070202e-02	3.47169446e-01	2.23678035e-01	1.39079365e-01	2.41073183e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.51188643e-02	4.05675693e-01	8.84118139e-02	3.72731790e-01	2.39449981e-01	1.86540438e-01	2.22027311e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.92864456e-02	4.00257045e-01	8.56745556e-02	3.99895239e-01	2.56179248e-01	2.35160402e-01	2.03743116e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.41454887e-02	3.95242638e-01	8.25190826e-02	4.28782262e-01	2.73981750e-01	2.84781449e-01	1.86239611e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.98107171e-02	3.90629461e-01	7.89879639e-02	4.59527297e-01	2.93010455e-01	3.35394639e-01	1.69524499e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.64158883e-02	3.86417203e-01	7.51415459e-02	4.92269519e-01	3.13464819e-01	3.87225985e-01	1.53590340e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.41169527e-02	3.82606794e-01	7.10548250e-02	5.27133934e-01	3.35595718e-01	4.40803752e-01	1.38409068e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.30957344e-02	3.79194945e-01	6.68112650e-02	5.64194019e-01	3.59707200e-01	4.96977082e-01	1.23926173e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.35642254e-02	3.76164112e-01	6.24940636e-02	6.03413214e-01	3.86143853e-01	5.56848014e-01	1.10056732e-01	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.57695899e-02	3.73465331e-01	5.81748556e-02	6.44549815e-01	4.15260331e-01	6.21581076e-01	9.66872561e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.00000000e-01	3.70989140e-01	5.39010104e-02	6.87019025e-01	4.47356379e-01	6.92059732e-01	8.36865775e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.12000000e-01	3.69183383e-01	5.07837564e-02	7.18600114e-01	4.73050374e-01	7.47891787e-01	7.42493422e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.24000000e-01	3.67455273e-01	4.80042838e-02	7.46506968e-01	4.97532646e-01	8.00461588e-01	6.58553138e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.36000000e-01	3.65675800e-01	4.54851210e-02	7.70854484e-01	5.20777003e-01	8.49583569e-01	5.82962077e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.48000000e-01	3.63745792e-01	4.31671931e-02	7.91737337e-01	5.42731535e-01	8.95032437e-01	5.14336888e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.60000000e-01	3.61574405e-01	4.10061450e-02	8.09180550e-01	5.63303038e-01	9.36505065e-01	4.51784217e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.72000000e-01	3.59121770e-01	3.89689147e-02	8.23362919e-01	5.82440252e-01	9.73920629e-01	3.94611323e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.84000000e-01	3.56320554e-01	3.70311983e-02	8.34285813e-01	6.00042545e-01	1.00704660e+00	3.42376742e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.96000000e-01	3.53139721e-01	3.51755497e-02	8.42066016e-01	6.16043863e-01	1.03581842e+00	2.94711067e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.08000000e-01	3.49551742e-01	3.33895619e-02	8.46805521e-01	6.30374986e-01	1.06019744e+00	2.51317519e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.20000000e-01	3.45539744e-01	3.16646943e-02	8.48621599e-01	6.42984712e-01	1.08020164e+00	2.11934738e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.32000000e-01	3.41093243e-01	2.99952851e-02	8.47637758e-01	6.53826907e-01	1.09588238e+00	1.76329464e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.44000000e-01	3.36208805e-01	2.83777662e-02	8.43987235e-01	6.62868218e-01	1.10732892e+00	1.44280151e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.56000000e-01	3.30888800e-01	2.68100865e-02	8.37811595e-01	6.70087511e-01	1.11466188e+00	1.15568947e-02	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.68000000e-01	3.25141144e-01	2.52912654e-02	8.29259601e-01	6.75475606e-01	1.11802589e+00	8.99842452e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.80000000e-01	3.18978489e-01	2.38210297e-02	8.18485876e-01	6.79036183e-01	1.11758831e+00	6.73157920e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	2.92000000e-01	3.12416984e-01	2.23995510e-02	8.05647412e-01	6.80782060e-01	1.11352905e+00	4.73589551e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.04000000e-01	3.05475958e-01	2.10272564e-02	7.90904957e-01	6.80732806e-01	1.10603931e+00	2.99112058e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.16000000e-01	2.98178589e-01	1.97046887e-02	7.74420967e-01	6.78926209e-01	1.09532480e+00	1.47743881e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.28000000e-01	2.90549445e-01	1.84323994e-02	7.56357872e-01	6.75400735e-01	1.08159192e+00	1.75624829e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.40000000e-01	2.82615792e-01	1.72108555e-02	7.36876853e-01	6.70210135e-01	1.06505597e+00	-9.32838231e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.52000000e-01	2.74406332e-01	1.60404055e-02	7.16140071e-01	6.63408951e-01	1.04593212e+00	-1.86578354e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.64000000e-01	2.65950598e-01	1.49212328e-02	6.94301554e-01	6.55066615e-01	1.02443640e+00	-2.64002162e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.76000000e-01	2.57279793e-01	1.38533411e-02	6.71518211e-01	6.45252498e-01	1.00078609e+00	-3.27172380e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	3.88000000e-01	2.48425568e-01	1.28365472e-02	6.47941582e-01	6.34043575e-01	9.75196784e-01	-3.77614301e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.00000000e-01	2.39418977e-01	1.18704863e-02	6.23713190e-01	6.21523202e-01	9.47876216e-01	-4.16717386e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.12000000e-01	2.30291682e-01	1.09546088e-02	5.98973494e-01	6.07776746e-01	9.19031158e-01	-4.45811417e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.24000000e-01	2.21075690e-01	1.00881903e-02	5.73858265e-01	5.92895111e-01	8.88866423e-01	-4.66132270e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.36000000e-01	2.11802390e-01	9.27034582e-03	5.48496519e-01	5.76970057e-01	8.57578890e-01	-4.78799243e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.48000000e-01	2.02499996e-01	8.50004687e-03	5.23004615e-01	5.60079813e-01	8.25342581e-01	-4.84779572e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.60000000e-01	1.93205785e-01	7.77612439e-03	4.97513362e-01	5.42374073e-01	7.92394106e-01	-4.85220072e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.72000000e-01	1.83941222e-01	7.09729438e-03	4.72113983e-01	5.23899893e-01	7.58859480e-01	-4.80779848e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.84000000e-01	1.74736555e-01	6.46217713e-03	4.46912813e-01	5.04770871e-01	7.24924290e-01	-4.72298294e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	4.96000000e-01	1.65618793e-01	5.86931352e-03	4.22004027e-01	4.85087283e-01	6.90752401e-01	-4.60479451e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.08000000e-01	1.56613558e-01	5.31717352e-03	3.97474505e-01	4.64946869e-01	6.56498190e-01	-4.45941712e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.20000000e-01	1.47745205e-01	4.80417010e-03	3.73403728e-01	4.44447604e-01	6.22308708e-01	-4.29233559e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.32000000e-01	1.39036410e-01	4.32867054e-03	3.49863701e-01	4.23685232e-01	5.88322140e-01	-4.10858058e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.44000000e-01	1.30508634e-01	3.88901563e-03	3.26919723e-01	4.02754435e-01	5.54668442e-01	-3.91245150e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.56000000e-01	1.22181244e-01	3.48353097e-03	3.04628671e-01	3.81745607e-01	5.21466504e-01	-3.70765962e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.68000000e-01	1.14072747e-01	3.11053343e-03	2.83042400e-01	3.60748973e-01	4.88830079e-01	-3.49750280e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.80000000e-01	1.06200112e-01	2.76834127e-03	2.62206287e-01	3.39852226e-01	4.56864822e-01	-3.28486784e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	5.92000000e-01	9.85779435e-02	2.45528385e-03	2.42157092e-01	3.19137036e-01	4.25663981e-01	-3.07212345e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.04000000e-01	9.12194162e-02	2.16971086e-03	2.22925912e-01	2.98681904e-01	3.95312792e-01	-2.86128741e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.16000000e-01	8.41369492e-02	1.90999602e-03	2.04539878e-01	2.78564982e-01	3.65892688e-01	-2.65413594e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.28000000e-01	7.73397908e-02	1.67454445e-03	1.87016505e-01	2.58854082e-01	3.37468969e-01	-2.45202360e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.40000000e-01	7.08374441e-02	1.46179860e-03	1.70372145e-01	2.39620095e-01	3.10107402e-01	-2.25616394e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.52000000e-01	6.46358531e-02	1.27024116e-03	1.54613351e-01	2.20921035e-01	2.83856239e-01	-2.06742111e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.64000000e-01	5.87413236e-02	1.09840002e-03	1.39745882e-01	2.02818454e-01	2.58765013e-01	-1.88657250e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.76000000e-01	5.31568513e-02	9.44850774e-04	1.25767076e-01	1.85360581e-01	2.34866520e-01	-1.71410789e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	6.88000000e-01	4.78854945e-02	8.08219907e-04	1.12672903e-01	1.68598118e-01	2.12193677e-01	-1.55046056e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.00000000e-01	4.29276218e-02	6.87185967e-04	1.00452906e-01	1.52570094e-01	1.90765812e-01	-1.39586510e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.12000000e-01	3.82829045e-02	5.80482804e-04	8.90941214e-02	1.37313600e-01	1.70598167e-01	-1.25046049e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.24000000e-01	3.39497074e-02	4.86898740e-04	7.85799622e-02	1.22861171e-01	1.51699966e-01	-1.11433167e-03	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.36000000e-01	2.99244461e-02	4.05278772e-04	6.88899182e-02	1.09235123e-01	1.34069629e-01	-9.87416474e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.48000000e-01	2.62029538e-02	3.34525507e-04	6.00014253e-02	9.64564318e-02	1.17702672e-01	-8.69626995e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.60000000e-01	2.27795790e-02	2.73597732e-04	5.18885680e-02	8.45395510e-02	1.02587421e-01	-7.60829170e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.72000000e-01	1.96475548e-02	2.21511714e-04	4.45237473e-02	7.34917069e-02	8.87055164e-02	-6.60817168e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.84000000e-01	1.67989732e-02	1.77340474e-04	3.78768880e-02	6.33149146e-02	7.60329131e-02	-5.69349363e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	7.96000000e-01	1.42250536e-02	1.40213506e-04	3.19162558e-02	5.40067584e-02	6.45411200e-02	-4.86196325e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.08000000e-01	1.19157304e-02	1.09316183e-04	2.66077763e-02	4.55578113e-02	5.41945926e-02	-4.11035586e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.20000000e-01	9.85861958e-03	8.38916581e-05	2.19128509e-02	3.79477284e-02	4.49462541e-02	-3.43470543e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.32000000e-01	8.04753354e-03	6.32321910e-05	1.78090747e-02	3.11751741e-02	3.67770313e-02	-2.83479282e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.44000000e-01	6.46464754e-03	4.66834901e-05	1.42463722e-02	2.51964877e-02	2.96140943e-02	-2.30468262e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.56000000e-01	5.09848801e-03	3.36487429e-05	1.11913078e-02	1.99869106e-02	2.34116038e-02	-1.84118609e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.68000000e-01	3.93529550e-03	2.35795732e-05	8.60618486e-03	1.55112489e-02	1.81141215e-02	-1.44129012e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.80000000e-01	2.96053893e-03	1.59783272e-05	6.45237362e-03	1.17288607e-02	1.36606939e-02	-1.10086080e-04	3.00875647e-01	4.50000000e-02
3.45682977e+00	8.92000000e-01	2.15906475e-03	1.03963556e-05	4.69097239e-03	8.59437710e-03	9.98749649e-03	-8.16155722e-05	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.04000000e-01	1.51518828e-03	6.43330001e-06	3.28288040e-03	6.05791008e-03	7.02720628e-03	-5.83026307e-05	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.16000000e-01	1.01269757e-03	3.73582563e-06	2.18883416e-03	4.06521177e-03	4.70947634e-03	-3.97199728e-05	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.28000000e-01	6.34906483e-04	1.99666287e-06	1.36946368e-03	2.55796239e-03	2.96106932e-03	-2.54168111e-05	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.40000000e-01	3.64672173e-04	9.53146534e-07	7.85277466e-04	1.47398938e-03	1.70604641e-03	-1.49179977e-05	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.52000000e-01	1.84308594e-04	3.86911116e-07	3.96376034e-04	7.47047061e-04	8.65132100e-04	-7.70137448e-06	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.64000000e-01	7.62642174e-05	1.22008428e-07	1.63856425e-04	3.09803364e-04	3.59251171e-04	-3.24358382e-06	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.76000000e-01	2.17971285e-05	2.44743133e-08	4.67773559e-05	8.86459769e-05	1.02979213e-04	-9.23023370e-07	3.00875647e-01	4.50000000e-02
3.45682977e+00	9.88000000e-01	2.53001061e-06	1.54195893e-09	5.42350578e-06	1.02922959e-05	1.19873354e-05	-1.05279296e-07	3.00875647e-01	4.50000000e-02
3.45682977e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	3.00875647e-01	4.50000000e-02
3.78396092e+00	1.00000000e-06	1.55225157e+00	1.46940446e-01	8.95657915e-04	5.95403821e-04	-1.88026562e+00	2.12801895e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.16591440e-06	1.52514659e+00	1.44786854e-01	9.91925786e-04	6.59507856e-04	-1.84561444e+00	2.09042257e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.35935639e-06	1.49571249e+00	1.42678399e-01	1.09849076e-03	7.30500422e-04	-1.80767609e+00	2.04967818e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.58489319e-06	1.46791301e+00	1.40601992e-01	1.21620869e-03	8.09007030e-04	-1.77141645e+00	2.01109660e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.84784980e-06	1.44023676e+00	1.38566508e-01	1.34635837e-03	8.95868830e-04	-1.73547177e+00	1.97264885e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.15443469e-06	1.41321983e+00	1.36564251e-01	1.49028589e-03	9.91836291e-04	-1.70004155e+00	1.93505872e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.51188643e-06	1.38665754e+00	1.34599832e-01	1.64925921e-03	1.09801973e-03	-1.66516633e+00	1.89802944e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.92864456e-06	1.36059462e+00	1.32670018e-01	1.82488393e-03	1.21526033e-03	-1.63073758e+00	1.86164211e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.41454887e-06	1.33500517e+00	1.30776265e-01	2.01887228e-03	1.34452891e-03	-1.59680409e+00	1.82584572e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.98107171e-06	1.30988463e+00	1.28917583e-01	2.23310020e-03	1.48753647e-03	-1.56330863e+00	1.79063002e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.64158883e-06	1.28521590e+00	1.27094326e-01	2.46957181e-03	1.64538309e-03	-1.53024965e+00	1.75597080e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.41169527e-06	1.26098941e+00	1.25306314e-01	2.73065699e-03	1.81971204e-03	-1.49759767e+00	1.72185136e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.30957344e-06	1.23719628e+00	1.23553730e-01	3.01877904e-03	2.01216493e-03	-1.46534356e+00	1.68825519e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.35642254e-06	1.21382324e+00	1.21836626e-01	3.33632452e-03	2.22413357e-03	-1.43346808e+00	1.65515834e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.57695899e-06	1.19085761e+00	1.20155184e-01	3.68662190e-03	2.45807566e-03	-1.40194945e+00	1.62254969e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.00000000e-05	1.16829222e+00	1.18509861e-01	4.07298630e-03	2.71630713e-03	-1.37077410e+00	1.59040543e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.16591440e-05	1.14611469e+00	1.16901047e-01	4.49894017e-03	3.00108285e-03	-1.33992310e+00	1.55870405e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.35935639e-05	1.12431564e+00	1.15329206e-01	4.96815975e-03	3.31464300e-03	-1.30938008e+00	1.52743078e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.58489319e-05	1.10288436e+00	1.13795074e-01	5.48475264e-03	3.66005071e-03	-1.27913082e+00	1.49656421e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.84784980e-05	1.08180907e+00	1.12299310e-01	6.05400697e-03	4.04062334e-03	-1.24915594e+00	1.46608373e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.15443469e-05	1.06108235e+00	1.10842878e-01	6.68086481e-03	4.45963603e-03	-1.21944265e+00	1.43597280e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.51188643e-05	1.04069259e+00	1.09426755e-01	7.37044302e-03	4.92066259e-03	-1.18997589e+00	1.40620976e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.92864456e-05	1.02063066e+00	1.08052042e-01	8.12852314e-03	5.42779898e-03	-1.16074010e+00	1.37677553e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.41454887e-05	1.00088625e+00	1.06720051e-01	8.96269744e-03	5.98550986e-03	-1.13172172e+00	1.34764849e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.98107171e-05	9.81456061e-01	1.05432166e-01	9.88182595e-03	6.59976354e-03	-1.10291020e+00	1.31881460e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.64158883e-05	9.62312627e-01	1.04190189e-01	1.08871924e-02	7.27226988e-03	-1.07428683e+00	1.29023895e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.41169527e-05	9.43472055e-01	1.02995883e-01	1.19948122e-02	8.01302765e-03	-1.04585228e+00	1.26192295e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.30957344e-05	9.24911738e-01	1.01850977e-01	1.32107325e-02	8.82566123e-03	-1.01758630e+00	1.23383369e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.35642254e-05	9.06624061e-01	1.00757718e-01	1.45446242e-02	9.71742125e-03	-9.89483694e-01	1.20595190e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.57695899e-05	8.88602862e-01	9.97183043e-02	1.60084266e-02	1.06953191e-02	-9.61533614e-01	1.17825919e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.00000000e-04	8.70840760e-01	9.87352108e-02	1.76132121e-02	1.17675840e-02	-9.33731459e-01	1.15073675e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.16591440e-04	8.53330891e-01	9.78110037e-02	1.93722615e-02	1.29426576e-02	-9.06070038e-01	1.12336473e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.35935639e-04	8.36066225e-01	9.69484123e-02	2.12993888e-02	1.42292172e-02	-8.78543984e-01	1.09612430e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.58489319e-04	8.19041398e-01	9.61502553e-02	2.34091809e-02	1.56375394e-02	-8.51150237e-01	1.06899840e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.84784980e-04	8.02252671e-01	9.54194310e-02	2.57182292e-02	1.71777933e-02	-8.23887804e-01	1.04196858e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.15443469e-04	7.85693041e-01	9.47589313e-02	2.82435467e-02	1.88617960e-02	-7.96751215e-01	1.01501764e+00	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.51188643e-04	7.69360065e-01	9.41717878e-02	3.10038762e-02	2.07017486e-02	-7.69740480e-01	9.88129284e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.92864456e-04	7.53249812e-01	9.36608916e-02	3.40193094e-02	2.27098517e-02	-7.42851067e-01	9.61288797e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.41454887e-04	7.37361312e-01	9.32290049e-02	3.73116107e-02	2.49007946e-02	-7.16087640e-01	9.34482383e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.98107171e-04	7.21694236e-01	9.28787204e-02	4.09028322e-02	2.72892844e-02	-6.89444285e-01	9.07699892e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.64158883e-04	7.06249455e-01	9.26123256e-02	4.48186715e-02	2.98907556e-02	-6.62920032e-01	8.80932660e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.41169527e-04	6.91027255e-01	9.24316678e-02	4.90840543e-02	3.27217136e-02	-6.36507544e-01	8.54169372e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.30957344e-04	6.76031282e-01	9.23379308e-02	5.37278208e-02	3.58008459e-02	-6.10198033e-01	8.27405073e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.35642254e-04	6.61265230e-01	9.23315497e-02	5.87782620e-02	3.91455005e-02	-5.83979242e-01	8.00636938e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.57695899e-04	6.46736140e-01	9.24120168e-02	6.42675458e-02	4.27760555e-02	-5.57832535e-01	7.73865650e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.00000000e-03	6.32450910e-01	9.25776531e-02	7.02274262e-02	4.67122301e-02	-5.31731993e-01	7.47094290e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.16591440e-03	6.18419201e-01	9.28253511e-02	7.66930240e-02	5.09754622e-02	-5.05642580e-01	7.20330389e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.35935639e-03	6.04650447e-01	9.31502134e-02	8.36998254e-02	5.55882077e-02	-4.79515362e-01	6.93582220e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.58489319e-03	5.91156174e-01	9.35453444e-02	9.12853328e-02	6.05723886e-02	-4.53290398e-01	6.66864094e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.84784980e-03	5.77950623e-01	9.40015466e-02	9.94889640e-02	6.59522784e-02	-4.26892723e-01	6.40196170e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.15443469e-03	5.65047680e-01	9.45070260e-02	1.08350109e-01	7.17505611e-02	-4.00230435e-01	6.13599523e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.51188643e-03	5.52462831e-01	9.50470083e-02	1.17911365e-01	7.79921840e-02	-3.73188102e-01	5.87101355e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.92864456e-03	5.40212114e-01	9.56033917e-02	1.28213634e-01	8.47006117e-02	-3.45639137e-01	5.60732880e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.41454887e-03	5.28312314e-01	9.61546207e-02	1.39302182e-01	9.19014793e-02	-3.17425311e-01	5.34529457e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.98107171e-03	5.16778900e-01	9.66755172e-02	1.51218566e-01	9.96168516e-02	-2.88384594e-01	5.08528735e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.64158883e-03	5.05629994e-01	9.71371077e-02	1.64009740e-01	1.07871788e-01	-2.58325214e-01	4.82776082e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.41169527e-03	4.94879208e-01	9.75066015e-02	1.77718095e-01	1.16688571e-01	-2.27058151e-01	4.57314491e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.30957344e-03	4.84540546e-01	9.77478581e-02	1.92391333e-01	1.26090585e-01	-1.94378782e-01	4.32192664e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.35642254e-03	4.74626259e-01	9.78218193e-02	2.08072488e-01	1.36098876e-01	-1.60105432e-01	4.07460338e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.57695899e-03	4.65146322e-01	9.76872689e-02	2.24810360e-01	1.46736539e-01	-1.24064944e-01	3.83169241e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.00000000e-02	4.56106729e-01	9.73017935e-02	2.42650571e-01	1.58024212e-01	-8.61248742e-02	3.59368422e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.16591440e-02	4.47511374e-01	9.66236316e-02	2.61644513e-01	1.69985828e-01	-4.62014664e-02	3.36108221e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.35935639e-02	4.39361517e-01	9.56133325e-02	2.81845051e-01	1.82646523e-01	-4.27782061e-03	3.13437692e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.58489319e-02	4.31655118e-01	9.42359778e-02	3.03309848e-01	1.96035556e-01	3.95925896e-02	2.91403331e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.84784980e-02	4.24385847e-01	9.24641613e-02	3.26096781e-01	2.10186300e-01	8.52649647e-02	2.70046124e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.15443469e-02	4.17553715e-01	9.02803466e-02	3.50304568e-01	2.25157060e-01	1.32565185e-01	2.49412327e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.51188643e-02	4.11146248e-01	8.76796960e-02	3.76000229e-01	2.41002203e-01	1.81235705e-01	2.29530332e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.92864456e-02	4.05159824e-01	8.46727050e-02	4.03291618e-01	2.57809059e-01	2.31047428e-01	2.10432247e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.41454887e-02	3.99590545e-01	8.12867556e-02	4.32296867e-01	2.75693817e-01	2.81840690e-01	1.92139542e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.98107171e-02	3.94436915e-01	7.75666720e-02	4.63144279e-01	2.94809282e-01	3.33604774e-01	1.74662579e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.64158883e-02	3.89699836e-01	7.35734186e-02	4.95963952e-01	3.15353670e-01	3.86561477e-01	1.57996728e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.41169527e-02	3.85380919e-01	6.93807343e-02	5.30867920e-01	3.37574885e-01	4.41228614e-01	1.42116992e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.30957344e-02	3.81476638e-01	6.50688852e-02	5.67911462e-01	3.61771060e-01	4.98434114e-01	1.26972356e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.35642254e-02	3.77967879e-01	6.07161535e-02	6.07033288e-01	3.88276495e-01	5.59242517e-01	1.12482099e-01	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.57695899e-02	3.74802251e-01	5.63880827e-02	6.47959373e-01	4.17429266e-01	6.24760432e-01	9.85379694e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.00000000e-01	3.71864406e-01	5.21257262e-02	6.90064385e-01	4.49503820e-01	6.95790755e-01	8.50152791e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.12000000e-01	3.69716169e-01	4.90268496e-02	7.21250894e-01	4.75124428e-01	7.51823197e-01	7.52307075e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.24000000e-01	3.67675275e-01	4.62697289e-02	7.48693334e-01	4.99482007e-01	8.04381433e-01	6.65555041e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.36000000e-01	3.65604636e-01	4.37753640e-02	7.72517167e-01	5.22551276e-01	8.53307848e-01	5.87685219e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.48000000e-01	3.63399128e-01	4.14841797e-02	7.92825147e-01	5.44281071e-01	8.98400400e-01	5.17218074e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.60000000e-01	3.60965482e-01	3.93517900e-02	8.09657617e-01	5.64582276e-01	9.39386560e-01	4.53181216e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.72000000e-01	3.58259826e-01	3.73452894e-02	8.23195974e-01	5.83404788e-01	9.76200718e-01	3.94821693e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.84000000e-01	3.55214393e-01	3.54405755e-02	8.33454813e-01	6.00652643e-01	1.00863541e+00	3.41646405e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.96000000e-01	3.51797263e-01	3.36203427e-02	8.40559137e-01	6.16263473e-01	1.03664454e+00	2.93243513e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.08000000e-01	3.47980677e-01	3.18722566e-02	8.44618991e-01	6.30172632e-01	1.06020707e+00	2.49280514e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.20000000e-01	3.43747844e-01	3.01877665e-02	8.45759139e-01	6.42333221e-01	1.07935629e+00	2.09466353e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.32000000e-01	3.39088657e-01	2.85611156e-02	8.44110050e-01	6.52703820e-01	1.09415773e+00	1.73542554e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.44000000e-01	3.34000229e-01	2.69885763e-02	8.39811334e-01	6.61255925e-01	1.10471344e+00	1.41266232e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.56000000e-01	3.28485575e-01	2.54678828e-02	8.33010231e-01	6.67973151e-01	1.11115524e+00	1.12401824e-02	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.68000000e-01	3.22553304e-01	2.39977963e-02	8.23860534e-01	6.72851099e-01	1.11363783e+00	8.67228025e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.80000000e-01	3.16216741e-01	2.25777570e-02	8.12521162e-01	6.75897973e-01	1.11233724e+00	6.40066440e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	2.92000000e-01	3.09492710e-01	2.12076335e-02	7.99152893e-01	6.77130932e-01	1.10744111e+00	4.40385182e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.04000000e-01	3.02401223e-01	1.98875436e-02	7.83919633e-01	6.76574293e-01	1.09914770e+00	2.66074356e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.16000000e-01	2.94965979e-01	1.86177205e-02	7.66986342e-01	6.74269514e-01	1.08766819e+00	1.15085234e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.28000000e-01	2.87212091e-01	1.73984126e-02	7.48517443e-01	6.70259314e-01	1.07321424e+00	-1.45591126e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.40000000e-01	2.79167230e-01	1.62297981e-02	7.28675665e-01	6.64600742e-01	1.05600521e+00	-1.24753697e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.52000000e-01	2.70860424e-01	1.51119520e-02	7.07623913e-01	6.57352102e-01	1.03625981e+00	-2.17314605e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.64000000e-01	2.62321475e-01	1.40448046e-02	6.85517003e-01	6.48585586e-01	1.01419694e+00	-2.93949901e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.76000000e-01	2.53581721e-01	1.30281284e-02	6.62511803e-01	6.38373488e-01	9.90036066e-01	-3.56296028e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	3.88000000e-01	2.44672821e-01	1.20615323e-02	6.38759278e-01	6.26795371e-01	9.63994143e-01	-4.05890655e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.00000000e-01	2.35625837e-01	1.11444656e-02	6.14400540e-01	6.13936679e-01	9.36280158e-01	-4.44135023e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.12000000e-01	2.26472325e-01	1.02762168e-02	5.89575077e-01	5.99884735e-01	9.07101550e-01	-4.72365546e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.24000000e-01	2.17244068e-01	9.45592257e-03	5.64417294e-01	5.84732050e-01	8.76663154e-01	-4.91821819e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.36000000e-01	2.07972065e-01	8.68258150e-03	5.39054385e-01	5.68571178e-01	8.45160903e-01	-5.03622904e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.48000000e-01	1.98684568e-01	7.95506956e-03	5.13601772e-01	5.51484206e-01	8.12770874e-01	-5.08747600e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.60000000e-01	1.89417633e-01	7.27214305e-03	4.88186621e-01	5.33616206e-01	7.79723386e-01	-5.08325234e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.72000000e-01	1.80192798e-01	6.63246213e-03	4.62899248e-01	5.15018370e-01	7.46146689e-01	-5.03025797e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.84000000e-01	1.71039649e-01	6.03461035e-03	4.37843461e-01	4.95803882e-01	7.12224059e-01	-4.93686581e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	4.96000000e-01	1.61984528e-01	5.47710456e-03	4.13110916e-01	4.76072504e-01	6.78116927e-01	-4.81009407e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.08000000e-01	1.53052397e-01	4.95840731e-03	3.88785979e-01	4.55921665e-01	6.43977448e-01	-4.65612022e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.20000000e-01	1.44266885e-01	4.47693703e-03	3.64945531e-01	4.35448604e-01	6.09950083e-01	-4.48042908e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.32000000e-01	1.35649937e-01	4.03107909e-03	3.41658985e-01	4.14748186e-01	5.76170324e-01	-4.28804502e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.44000000e-01	1.27222215e-01	3.61920251e-03	3.18988951e-01	3.93913866e-01	5.42765086e-01	-4.08326972e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.56000000e-01	1.19002334e-01	3.23966998e-03	2.96989784e-01	3.73034828e-01	5.09850400e-01	-3.86982238e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.68000000e-01	1.11007980e-01	2.89084366e-03	2.75710715e-01	3.52199728e-01	4.77536830e-01	-3.65101382e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.80000000e-01	1.03255252e-01	2.57109392e-03	2.55194433e-01	3.31494370e-01	4.45926545e-01	-3.42974252e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	5.92000000e-01	9.57579481e-02	2.27880814e-03	2.35475244e-01	3.10998574e-01	4.15109523e-01	-3.20839570e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.04000000e-01	8.85284542e-02	2.01239835e-03	2.16581905e-01	2.90788962e-01	3.85167822e-01	-2.98901601e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.16000000e-01	8.15782798e-02	1.77030460e-03	1.98538982e-01	2.70941168e-01	3.56179062e-01	-2.77340143e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.28000000e-01	7.49159539e-02	1.55100127e-03	1.81361951e-01	2.51521079e-01	3.28205557e-01	-2.56293626e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.40000000e-01	6.85500692e-02	1.35300205e-03	1.65064759e-01	2.32596740e-01	3.01309156e-01	-2.35886027e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.52000000e-01	6.24858860e-02	1.17486237e-03	1.49652126e-01	2.14224101e-01	2.75535216e-01	-2.16207014e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.64000000e-01	5.67288482e-02	1.01518360e-03	1.35127678e-01	1.96461712e-01	2.50929454e-01	-1.97337107e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.76000000e-01	5.12812950e-02	8.72615055e-04	1.21487103e-01	1.79355588e-01	2.27521799e-01	-1.79328486e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	6.88000000e-01	4.61455052e-02	7.45856549e-04	1.08724565e-01	1.62953446e-01	2.05341652e-01	-1.62227340e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.00000000e-01	4.13212090e-02	6.33659321e-04	9.68281343e-02	1.47291862e-01	1.84405434e-01	-1.46059879e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.12000000e-01	3.68074305e-02	5.34828596e-04	8.57834239e-02	1.32405293e-01	1.64725428e-01	-1.30842824e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.24000000e-01	3.26018883e-02	4.48222758e-04	7.55725296e-02	1.18323392e-01	1.46307795e-01	-1.16586893e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.36000000e-01	2.87004717e-02	3.72755079e-04	6.61738546e-02	1.05066159e-01	1.29148457e-01	-1.03288056e-03	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.48000000e-01	2.50984656e-02	3.07394233e-04	5.75637938e-02	9.26519584e-02	1.13240292e-01	-9.09394701e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.60000000e-01	2.17897321e-02	2.51163040e-04	4.97155999e-02	8.10926867e-02	9.85691839e-02	-7.95291160e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.72000000e-01	1.87670640e-02	2.03139310e-04	4.26009150e-02	7.03932756e-02	8.51145577e-02	-6.90375454e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.84000000e-01	1.60221646e-02	1.62455175e-04	3.61890578e-02	6.05535520e-02	7.28503598e-02	-5.94414648e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	7.96000000e-01	1.35459037e-02	1.28296443e-04	3.04478215e-02	5.15689395e-02	6.17462142e-02	-5.07182070e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.08000000e-01	1.13278855e-02	9.99022322e-05	2.53427116e-02	4.34278906e-02	5.17647430e-02	-4.28351742e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.20000000e-01	9.35580521e-03	7.65661523e-05	2.08356777e-02	3.61093849e-02	4.28588823e-02	-3.57532175e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.32000000e-01	7.62262728e-03	5.76286765e-05	1.69026269e-02	2.96083057e-02	3.50055100e-02	-2.94685613e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.44000000e-01	6.11088634e-03	4.24810287e-05	1.34946695e-02	2.38812284e-02	2.81328864e-02	-2.39202255e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.56000000e-01	4.80893783e-03	3.05682982e-05	1.05782907e-02	1.89019348e-02	2.21941082e-02	-1.90753915e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.68000000e-01	3.70296008e-03	2.13814634e-05	8.11592257e-03	1.46341791e-02	1.71330467e-02	-1.49014824e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.80000000e-01	2.77846797e-03	1.44592505e-05	6.06930006e-03	1.10366959e-02	1.28885786e-02	-1.13548697e-04	2.94181531e-01	5.00000000e-02
3.78396092e+00	8.92000000e-01	2.02040959e-03	9.38650493e-06	4.39997655e-03	8.06375677e-03	9.39694203e-03	-8.39534820e-05	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.04000000e-01	1.41326940e-03	5.79342701e-06	3.06942209e-03	5.66543332e-03	6.59118328e-03	-5.97837291e-05	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.16000000e-01	9.41075797e-04	3.35432254e-06	2.03906222e-03	3.78778127e-03	4.40164904e-03	-4.05789905e-05	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.28000000e-01	5.87461254e-04	1.78658632e-06	1.27034654e-03	2.37316368e-03	2.75615506e-03	-2.58531020e-05	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.40000000e-01	3.35683253e-04	8.49373772e-07	7.24737696e-04	1.36048725e-03	1.58017852e-03	-1.50931797e-05	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.52000000e-01	1.68584008e-04	3.43060493e-07	3.63524596e-04	6.85173176e-04	7.96454684e-04	-7.73982328e-06	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.64000000e-01	6.91800155e-05	1.07481784e-07	1.49036910e-04	2.81792644e-04	3.28098820e-04	-3.23049750e-06	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.76000000e-01	1.95380545e-05	2.13539136e-08	4.20404416e-05	7.96701217e-05	9.29663988e-05	-9.07147039e-07	2.94181531e-01	5.00000000e-02
3.78396092e+00	9.88000000e-01	2.21880540e-06	1.29855181e-09	4.76856067e-06	9.04938591e-06	1.05980504e-05	-1.01070474e-07	2.94181531e-01	5.00000000e-02
3.78396092e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.94181531e-01	5.00000000e-02
4.15133785e+00	1.00000000e-06	1.60748135e+00	1.67919760e-01	9.13211896e-04	6.04566667e-04	-1.95683845e+00	2.21112940e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.16591440e-06	1.57926654e+00	1.65381561e-01	1.01123150e-03	6.69578599e-04	-1.92068588e+00	2.17187478e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.35935639e-06	1.54887586e+00	1.62891303e-01	1.11975258e-03	7.41589996e-04	-1.88144683e+00	2.12968086e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.58489319e-06	1.52009476e+00	1.60439367e-01	1.23961207e-03	8.21209670e-04	-1.84386177e+00	2.08961776e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.84784980e-06	1.49145614e+00	1.58032770e-01	1.37211794e-03	9.09291350e-04	-1.80661633e+00	2.04971616e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.15443469e-06	1.46349018e+00	1.55664673e-01	1.51862602e-03	1.00659996e-03	-1.76990287e+00	2.01069160e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.51188643e-06	1.43598789e+00	1.53339176e-01	1.68043244e-03	1.11424856e-03	-1.73376203e+00	1.97224206e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.92864456e-06	1.40899798e+00	1.51053152e-01	1.85916504e-03	1.23309147e-03	-1.69808024e+00	1.93445340e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.41454887e-06	1.38249178e+00	1.48807931e-01	2.05656131e-03	1.36413079e-03	-1.66291199e+00	1.89727080e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.98107171e-06	1.35646534e+00	1.46602456e-01	2.27452269e-03	1.50906977e-03	-1.62819592e+00	1.86068508e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.64158883e-06	1.33090121e+00	1.44437010e-01	2.51508784e-03	1.66903318e-03	-1.59393263e+00	1.82467137e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.41169527e-06	1.30578971e+00	1.42311320e-01	2.78065375e-03	1.84567846e-03	-1.56009116e+00	1.78921280e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.30957344e-06	1.28112167e+00	1.40225492e-01	3.07367190e-03	2.04065405e-03	-1.52666283e+00	1.75429235e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.35642254e-06	1.25688339e+00	1.38179478e-01	3.39658861e-03	2.25539760e-03	-1.49362765e+00	1.71988574e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.57695899e-06	1.23306228e+00	1.36173386e-01	3.75276342e-03	2.49237722e-03	-1.46096381e+00	1.68598137e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.00000000e-05	1.20965065e+00	1.34207561e-01	4.14554832e-03	2.75391835e-03	-1.42865764e+00	1.65255489e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.16591440e-05	1.18663607e+00	1.32282285e-01	4.57851358e-03	3.04229837e-03	-1.39668988e+00	1.61958484e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.35935639e-05	1.16400878e+00	1.30397915e-01	5.05539033e-03	3.35979908e-03	-1.36504392e+00	1.58705568e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.58489319e-05	1.14175778e+00	1.28555058e-01	5.58036184e-03	3.70951192e-03	-1.33370528e+00	1.55494564e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.84784980e-05	1.11987121e+00	1.26754253e-01	6.15875388e-03	4.09477451e-03	-1.30265440e+00	1.52323388e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.15443469e-05	1.09834125e+00	1.24996314e-01	6.79556132e-03	4.51889095e-03	-1.27187831e+00	1.49190328e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.51188643e-05	1.07715601e+00	1.23282052e-01	7.49598609e-03	4.98548093e-03	-1.24136148e+00	1.46093170e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.92864456e-05	1.05630608e+00	1.21612412e-01	8.26590877e-03	5.49867026e-03	-1.21108816e+00	1.43029961e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.41454887e-05	1.03578105e+00	1.19988526e-01	9.11301938e-03	6.06299527e-03	-1.18104459e+00	1.39998517e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.98107171e-05	1.01557669e+00	1.18411592e-01	1.00460380e-02	6.68433822e-03	-1.15121960e+00	1.36997331e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.64158883e-05	9.95666540e-01	1.16883180e-01	1.10667305e-02	7.36466847e-03	-1.12159496e+00	1.34022979e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.41169527e-05	9.76065319e-01	1.15404805e-01	1.21909280e-02	8.11384993e-03	-1.09217017e+00	1.31075458e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.30957344e-05	9.56750416e-01	1.13977967e-01	1.34248151e-02	8.93562031e-03	-1.06292493e+00	1.28151459e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.35642254e-05	9.37714100e-01	1.12604615e-01	1.47782466e-02	9.83728373e-03	-1.03385370e+00	1.25249024e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.57695899e-05	9.18949823e-01	1.11286652e-01	1.62632174e-02	1.08259115e-02	-1.00494509e+00	1.22366260e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.00000000e-04	9.00449955e-01	1.10026222e-01	1.78909527e-02	1.19097814e-02	-9.76194124e-01	1.19501244e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.16591440e-04	8.82207354e-01	1.08825537e-01	1.96748508e-02	1.30973796e-02	-9.47592986e-01	1.16651952e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.35935639e-04	8.64214748e-01	1.07686938e-01	2.16288467e-02	1.43974723e-02	-9.19135857e-01	1.13816460e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.58489319e-04	8.46466568e-01	1.06612828e-01	2.37676913e-02	1.58203780e-02	-8.90819034e-01	1.10993023e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.84784980e-04	8.28958719e-01	1.05605666e-01	2.61081006e-02	1.73763514e-02	-8.62640669e-01	1.08179761e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.15443469e-04	8.11684013e-01	1.04667964e-01	2.86672472e-02	1.90772655e-02	-8.34594614e-01	1.05374910e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.51188643e-04	7.94639702e-01	1.03802238e-01	3.14640312e-02	2.09353648e-02	-8.06679872e-01	1.02576805e+00	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.92864456e-04	7.77821718e-01	1.03010838e-01	3.45187090e-02	2.29629653e-02	-7.78891104e-01	9.97839497e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.41454887e-04	7.61228890e-01	1.02295958e-01	3.78531735e-02	2.51748003e-02	-7.51231626e-01	9.69949432e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.98107171e-04	7.44860725e-01	1.01659596e-01	4.14897024e-02	2.75856365e-02	-7.23694485e-01	9.42087498e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.64158883e-04	7.28717855e-01	1.01103417e-01	4.54540951e-02	3.02109811e-02	-6.96277222e-01	9.14244667e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.41169527e-04	7.12800440e-01	1.00628623e-01	4.97714992e-02	3.30674360e-02	-6.68970950e-01	8.86409543e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.30957344e-04	6.97111950e-01	1.00235743e-01	5.44708649e-02	3.61736847e-02	-6.41765160e-01	8.58577051e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.35642254e-04	6.81656049e-01	9.99245526e-02	5.95806951e-02	3.95471848e-02	-6.14645767e-01	8.30744361e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.57695899e-04	6.66439631e-01	9.96938886e-02	6.51332582e-02	4.32083291e-02	-5.87592106e-01	8.02912116e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.00000000e-03	6.51469572e-01	9.95414414e-02	7.11604917e-02	4.71768973e-02	-5.60576076e-01	7.75083495e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.16591440e-03	6.36755433e-01	9.94634953e-02	7.76976155e-02	5.14743711e-02	-5.33560206e-01	7.47266046e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.35935639e-03	6.22306623e-01	9.94546038e-02	8.47802402e-02	5.61231934e-02	-5.06493078e-01	7.19468243e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.58489319e-03	6.08134684e-01	9.95074029e-02	9.24459825e-02	6.11453476e-02	-4.79312172e-01	6.91704643e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.84784980e-03	5.94253865e-01	9.96123302e-02	1.00734289e-01	6.65650526e-02	-4.51939954e-01	6.63995638e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.15443469e-03	5.80678122e-01	9.97573603e-02	1.09684656e-01	7.24050323e-02	-4.24281839e-01	6.36362719e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.51188643e-03	5.67422980e-01	9.99276557e-02	1.19339624e-01	7.86901672e-02	-3.96220120e-01	6.08833455e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.92864456e-03	5.54504639e-01	1.00105260e-01	1.29740174e-01	8.54439360e-02	-3.67625664e-01	5.81439615e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.41454887e-03	5.41939947e-01	1.00269023e-01	1.40931403e-01	9.26918357e-02	-3.38338795e-01	5.54217008e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.98107171e-03	5.29744652e-01	1.00394473e-01	1.52954909e-01	1.00455961e-01	-3.08195867e-01	5.27204055e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.64158883e-03	5.17937023e-01	1.00453675e-01	1.65857381e-01	1.08761250e-01	-2.77004870e-01	5.00446713e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.41169527e-03	5.06530945e-01	1.00415287e-01	1.79681164e-01	1.17629959e-01	-2.44576649e-01	4.73988774e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.30957344e-03	4.95540759e-01	1.00245058e-01	1.94473610e-01	1.27085373e-01	-2.10708361e-01	4.47879786e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.35642254e-03	4.84979158e-01	9.99062902e-02	2.10277607e-01	1.37148559e-01	-1.75220664e-01	4.22170536e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.57695899e-03	4.74856585e-01	9.93606144e-02	2.27141523e-01	1.47842543e-01	-1.37944303e-01	3.96913752e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.00000000e-02	4.65179588e-01	9.85689934e-02	2.45110676e-01	1.59188064e-01	-9.87516004e-02	3.72159644e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.16591440e-02	4.55952822e-01	9.74935178e-02	2.64235940e-01	1.71209138e-01	-5.75651198e-02	3.47959938e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.35935639e-02	4.47178384e-01	9.60990105e-02	2.84569614e-01	1.83931104e-01	-1.43745116e-02	3.24365160e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.58489319e-02	4.38855140e-01	9.43551854e-02	3.06168421e-01	1.97383439e-01	3.07593590e-02	3.01423332e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.84784980e-02	4.30978140e-01	9.22394290e-02	3.29090076e-01	2.11600297e-01	7.76856236e-02	2.79177518e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.15443469e-02	4.23548291e-01	8.97389715e-02	3.53430663e-01	2.26639919e-01	1.26223245e-01	2.57675496e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.51188643e-02	4.16554727e-01	8.68534937e-02	3.79255825e-01	2.42557479e-01	1.76110659e-01	2.36948018e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.92864456e-02	4.09995321e-01	8.35974055e-02	4.06670509e-01	2.59440848e-01	2.27115852e-01	2.17029455e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.41454887e-02	4.03867589e-01	8.00010766e-02	4.35788339e-01	2.77406377e-01	2.79077318e-01	1.97943581e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.98107171e-02	3.98171409e-01	7.61110451e-02	4.66731260e-01	2.96606551e-01	3.31982500e-01	1.79703277e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.64158883e-02	3.92908732e-01	7.19884134e-02	4.99620071e-01	3.17238137e-01	3.86048853e-01	1.62306574e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.41169527e-02	3.88081678e-01	6.77052912e-02	5.34553592e-01	3.39545802e-01	4.41783609e-01	1.45731411e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.30957344e-02	3.83686295e-01	6.33385354e-02	5.71568716e-01	3.63821445e-01	4.99993353e-01	1.29930122e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.35642254e-02	3.79701687e-01	5.89614937e-02	6.10579346e-01	3.90388718e-01	5.61705211e-01	1.14826019e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.57695899e-02	3.76071833e-01	5.46338071e-02	6.51279259e-01	4.19568753e-01	6.27968325e-01	1.00315876e-01	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.00000000e-01	3.72675313e-01	5.03905924e-02	6.93003108e-01	4.51610433e-01	6.99506143e-01	8.62811862e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.12000000e-01	3.70186962e-01	4.73149995e-02	7.23782228e-01	4.77147678e-01	7.55704444e-01	7.61573375e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.24000000e-01	3.67835536e-01	4.45842795e-02	7.50749178e-01	5.01370569e-01	8.08219714e-01	6.72084937e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.36000000e-01	3.65475903e-01	4.21181904e-02	7.74040122e-01	5.24254970e-01	8.56922512e-01	5.92005761e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.48000000e-01	3.62997113e-01	3.98568123e-02	7.93766315e-01	5.45750800e-01	9.01634518e-01	5.19759680e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.60000000e-01	3.60303421e-01	3.77558021e-02	8.09983031e-01	5.65773112e-01	9.42113344e-01	4.54295350e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.72000000e-01	3.57347135e-01	3.57824420e-02	8.22874763e-01	5.84273277e-01	9.78309030e-01	3.94799816e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.84000000e-01	3.54060058e-01	3.39128333e-02	8.32469152e-01	6.01160107e-01	1.01003890e+00	3.40728663e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.96000000e-01	3.50409427e-01	3.21298035e-02	8.38899345e-01	6.16375072e-01	1.03727524e+00	2.91627993e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.08000000e-01	3.46367291e-01	3.04210806e-02	8.42283377e-01	6.29858188e-01	1.06001442e+00	2.47130144e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.20000000e-01	3.41916965e-01	2.87780930e-02	8.42753393e-01	6.41566953e-01	1.07830491e+00	2.06914834e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.32000000e-01	3.37048731e-01	2.71949832e-02	8.40446686e-01	6.51464718e-01	1.09222625e+00	1.70698853e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.44000000e-01	3.31760250e-01	2.56678630e-02	8.35509082e-01	6.59527847e-01	1.10189309e+00	1.38218462e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.56000000e-01	3.26055172e-01	2.41942557e-02	8.28093326e-01	6.65744718e-01	1.10744826e+00	1.09220833e-02	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.68000000e-01	3.19942785e-01	2.27726739e-02	8.18358057e-01	6.70115689e-01	1.10905632e+00	8.34649370e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.80000000e-01	3.13437066e-01	2.14022850e-02	8.06466310e-01	6.72653457e-01	1.10690181e+00	6.07163579e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	2.92000000e-01	3.06555487e-01	2.00826727e-02	7.92582459e-01	6.73379496e-01	1.10117989e+00	4.07503673e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.04000000e-01	2.99318706e-01	1.88136659e-02	7.76873371e-01	6.72322762e-01	1.09209564e+00	2.33478360e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.16000000e-01	2.91750912e-01	1.75952122e-02	7.59506333e-01	6.69528343e-01	1.07986557e+00	8.29740882e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.28000000e-01	2.83877719e-01	1.64272817e-02	7.40647575e-01	6.65043083e-01	1.06470636e+00	-4.60384718e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.40000000e-01	2.75727164e-01	1.53097898e-02	7.20461187e-01	6.58927264e-01	1.04684127e+00	-1.55495725e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.52000000e-01	2.67328558e-01	1.42425649e-02	6.99110676e-01	6.51242804e-01	1.02649229e+00	-2.47245455e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.64000000e-01	2.58711933e-01	1.32253107e-02	6.76751459e-01	6.42064560e-01	1.00388104e+00	-3.23021465e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.76000000e-01	2.49908710e-01	1.22575949e-02	6.53540216e-01	6.31467622e-01	9.79228959e-01	-3.84478635e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	3.88000000e-01	2.40950525e-01	1.13388433e-02	6.29627226e-01	6.19534006e-01	9.52754184e-01	-4.33166719e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.00000000e-01	2.31868403e-01	1.04683439e-02	6.05153045e-01	6.06351119e-01	9.24666769e-01	-4.70498136e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.12000000e-01	2.22693755e-01	9.64524608e-03	5.80256070e-01	5.92008112e-01	8.95174632e-01	-4.97815709e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.24000000e-01	2.13458099e-01	8.86856919e-03	5.55069234e-01	5.76598946e-01	8.64482431e-01	-5.16362401e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.36000000e-01	2.04192031e-01	8.13721502e-03	5.29717863e-01	5.60216968e-01	8.32785131e-01	-5.27257879e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.48000000e-01	1.94923754e-01	7.44998217e-03	5.04316249e-01	5.42947607e-01	8.00260336e-01	-5.31491073e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.60000000e-01	1.85688151e-01	6.80556872e-03	4.78988014e-01	5.24931699e-01	7.67132393e-01	-5.30175356e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.72000000e-01	1.76506768e-01	6.20259379e-03	4.53822423e-01	5.06224191e-01	7.33531423e-01	-5.23991219e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.84000000e-01	1.67408507e-01	5.63961650e-03	4.28920717e-01	4.86937726e-01	6.99638234e-01	-5.13773785e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	4.96000000e-01	1.58419029e-01	5.11514141e-03	4.04372016e-01	4.67171487e-01	6.65611777e-01	-5.00222951e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.08000000e-01	1.49562620e-01	4.62763318e-03	3.80258155e-01	4.47022478e-01	6.31601853e-01	-4.83955931e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.20000000e-01	1.40862176e-01	4.17552378e-03	3.56653411e-01	4.26587112e-01	5.97750261e-01	-4.65521340e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.32000000e-01	1.32338898e-01	3.75722325e-03	3.33624602e-01	4.05959283e-01	5.64189699e-01	-4.45420944e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.44000000e-01	1.24012651e-01	3.37113402e-03	3.11231672e-01	3.85231153e-01	5.31044002e-01	-4.24085170e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.56000000e-01	1.15901293e-01	3.01565982e-03	2.89526465e-01	3.64490613e-01	4.98426273e-01	-4.01886738e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.68000000e-01	1.08021687e-01	2.68921089e-03	2.68555612e-01	3.43824685e-01	4.66443839e-01	-3.79157877e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.80000000e-01	1.00389075e-01	2.39021139e-03	2.48359165e-01	3.23317250e-01	4.35195374e-01	-3.56189463e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	5.92000000e-01	9.30164546e-02	2.11710736e-03	2.28969020e-01	3.03046243e-01	4.04767575e-01	-3.33221895e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.04000000e-01	8.59154278e-02	1.86837305e-03	2.10411624e-01	2.83086347e-01	3.75239292e-01	-3.10461687e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.16000000e-01	7.90966176e-02	1.64251385e-03	1.92709058e-01	2.63510702e-01	3.46684383e-01	-2.88090512e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.28000000e-01	7.25678388e-02	1.43807174e-03	1.75874791e-01	2.44383215e-01	3.19162146e-01	-2.66249449e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.40000000e-01	6.63368035e-02	1.25362938e-03	1.59920451e-01	2.25769135e-01	2.92730603e-01	-2.45064727e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.52000000e-01	6.04080971e-02	1.08781220e-03	1.44848970e-01	2.07722314e-01	2.67432201e-01	-2.24628866e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.64000000e-01	5.47863345e-02	9.39291837e-04	1.30661929e-01	1.90298371e-01	2.43308948e-01	-2.05024728e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.76000000e-01	4.94732132e-02	8.06787725e-04	1.17353416e-01	1.73541098e-01	2.20387925e-01	-1.86307255e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	6.88000000e-01	4.44702645e-02	6.89069148e-04	1.04915877e-01	1.57495303e-01	1.98695122e-01	-1.68524998e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.00000000e-01	3.97766037e-02	5.84955941e-04	9.33359703e-02	1.42195148e-01	1.78244120e-01	-1.51706455e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.12000000e-01	3.53906338e-02	4.93320456e-04	8.25979580e-02	1.27672511e-01	1.59044320e-01	-1.35870671e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.24000000e-01	3.13094610e-02	4.13086743e-04	7.26826950e-02	1.13954262e-01	1.41098938e-01	-1.21030073e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.36000000e-01	2.75284731e-02	3.43231867e-04	6.35675619e-02	1.01058142e-01	1.24401483e-01	-1.07182352e-03	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.48000000e-01	2.40424379e-02	2.82786122e-04	5.52279861e-02	8.89999922e-02	1.08942305e-01	-9.43221153e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.60000000e-01	2.08447619e-02	2.30831870e-04	4.76364520e-02	7.77892633e-02	9.47049562e-02	-8.24382562e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.72000000e-01	1.79278285e-02	1.86504047e-04	4.07639097e-02	6.74286906e-02	8.16667677e-02	-7.15120286e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.84000000e-01	1.52829824e-02	1.48989505e-04	3.45791369e-02	5.79160164e-02	6.97997912e-02	-6.15205707e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	7.96000000e-01	1.29007725e-02	1.17526138e-04	2.90495105e-02	4.92446127e-02	5.90718798e-02	-5.24410741e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.08000000e-01	1.07705169e-02	9.14026443e-05	2.41402050e-02	4.14009818e-02	4.94440083e-02	-4.42402862e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.20000000e-01	8.87996684e-03	6.99591448e-05	1.98136503e-02	3.43633756e-02	4.08690298e-02	-3.68792871e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.32000000e-01	7.22134516e-03	5.25804685e-05	1.60442976e-02	2.81232685e-02	3.33202067e-02	-3.03521496e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.44000000e-01	5.77752903e-03	3.86996136e-05	1.27843901e-02	2.26374555e-02	2.67268390e-02	-2.45963099e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.56000000e-01	4.53673089e-03	2.78001232e-05	1.00003806e-02	1.78783872e-02	2.10410837e-02	-1.95777426e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.68000000e-01	3.48509886e-03	1.94090125e-05	7.65488701e-03	1.38089088e-02	1.62062615e-02	-1.52612463e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.80000000e-01	2.60821629e-03	1.30982802e-05	5.71004511e-03	1.03872478e-02	1.21611907e-02	-1.16008372e-04	2.87636362e-01	5.50000000e-02
4.15133785e+00	8.92000000e-01	1.89115484e-03	8.48335729e-06	4.12789749e-03	7.56743010e-03	8.84227751e-03	-8.55348081e-05	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.04000000e-01	1.31858756e-03	5.22230400e-06	2.87051495e-03	5.29959377e-03	6.18303761e-03	-6.07160389e-05	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.16000000e-01	8.74799914e-04	3.01458050e-06	1.90003724e-03	3.53019468e-03	4.11460199e-03	-4.10593758e-05	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.28000000e-01	5.43755927e-04	1.60000066e-06	1.17875230e-03	2.20236055e-03	2.56591536e-03	-2.60448781e-05	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.40000000e-01	3.09123547e-04	7.57490276e-07	6.69091719e-04	1.25614759e-03	1.46393732e-03	-1.51242828e-05	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.52000000e-01	1.54272061e-04	3.04377504e-07	3.33526308e-04	6.28668929e-04	7.33436343e-04	-7.70423205e-06	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.64000000e-01	6.27876173e-05	9.47234261e-08	1.35620301e-04	2.56432681e-04	2.99752806e-04	-3.18688471e-06	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.76000000e-01	1.75245158e-05	1.86280297e-08	3.78045797e-05	7.16435973e-05	8.39653506e-05	-8.83093858e-07	2.87636362e-01	5.50000000e-02
4.15133785e+00	9.88000000e-01	1.94708291e-06	1.08865088e-09	4.19488383e-06	7.96069926e-06	9.37408223e-06	-9.60851338e-08	2.87636362e-01	5.50000000e-02
4.15133785e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.87636362e-01	5.50000000e-02
4.56615065e+00	1.00000000e-06	1.66918423e+00	1.90914455e-01	9.31027925e-04	6.13873892e-04	-2.04280530e+00	2.30394896e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.16591440e-06	1.63965795e+00	1.87916422e-01	1.03082476e-03	6.79808190e-04	-2.00487433e+00	2.26273282e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.35935639e-06	1.60810403e+00	1.84971186e-01	1.14132863e-03	7.52853465e-04	-1.96405614e+00	2.21877989e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.58489319e-06	1.57814352e+00	1.82071806e-01	1.26335883e-03	8.33602542e-04	-1.92487490e+00	2.17693815e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.84784980e-06	1.54834724e+00	1.79223697e-01	1.39825240e-03	9.22922113e-04	-1.88606104e+00	2.13528970e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.15443469e-06	1.51924002e+00	1.76420772e-01	1.54737543e-03	1.02159126e-03	-1.84780385e+00	2.09454237e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.51188643e-06	1.49060989e+00	1.73666609e-01	1.71205229e-03	1.13072620e-03	-1.81014043e+00	2.05439074e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.92864456e-06	1.46250853e+00	1.70958172e-01	1.89393325e-03	1.25119504e-03	-1.77295426e+00	2.01492405e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.41454887e-06	1.43490511e+00	1.68296632e-01	2.09478127e-03	1.38402999e-03	-1.73630449e+00	1.97608449e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.98107171e-06	1.40779604e+00	1.65680850e-01	2.31652381e-03	1.53092767e-03	-1.70012598e+00	1.93786363e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.64158883e-06	1.38116337e+00	1.63111013e-01	2.56123381e-03	1.69303750e-03	-1.66442123e+00	1.90023570e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.41169527e-06	1.35499741e+00	1.60586737e-01	2.83133584e-03	1.87203094e-03	-1.62915781e+00	1.86318376e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.30957344e-06	1.32928855e+00	1.58108023e-01	3.12931072e-03	2.06956456e-03	-1.59432740e+00	1.82669014e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.35642254e-06	1.30402267e+00	1.55674711e-01	3.45766369e-03	2.28712087e-03	-1.55990918e+00	1.79073018e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.57695899e-06	1.27918721e+00	1.53286809e-01	3.81978568e-03	2.52717836e-03	-1.52588130e+00	1.75529173e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.00000000e-05	1.25477395e+00	1.50944531e-01	4.21906646e-03	2.79207294e-03	-1.49222985e+00	1.72034990e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.16591440e-05	1.23077034e+00	1.48648029e-01	4.65912440e-03	3.08410506e-03	-1.45893524e+00	1.68588313e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.35935639e-05	1.20716620e+00	1.46397544e-01	5.14374622e-03	3.40559785e-03	-1.42598053e+00	1.65187513e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.58489319e-05	1.18395025e+00	1.44193525e-01	5.67719001e-03	3.75967104e-03	-1.39335091e+00	1.61830371e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.84784980e-05	1.16111047e+00	1.42036378e-01	6.26481980e-03	4.14968277e-03	-1.36102663e+00	1.58514771e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.15443469e-05	1.13863861e+00	1.39926742e-01	6.91168494e-03	4.57896724e-03	-1.32899438e+00	1.55238937e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.51188643e-05	1.11652250e+00	1.37865261e-01	7.62307230e-03	5.05118919e-03	-1.29723820e+00	1.52000610e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.92864456e-05	1.09475242e+00	1.35852708e-01	8.40496184e-03	5.57050594e-03	-1.26574205e+00	1.48797786e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.41454887e-05	1.07331781e+00	1.33890016e-01	9.26513482e-03	6.14152113e-03	-1.23449195e+00	1.45628250e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.98107171e-05	1.05221356e+00	1.31978184e-01	1.02121900e-02	6.77004129e-03	-1.20347606e+00	1.42490398e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.64158883e-05	1.03141409e+00	1.30118539e-01	1.12483556e-02	7.45828374e-03	-1.17267648e+00	1.39380862e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.41169527e-05	1.01093273e+00	1.28312345e-01	1.23892868e-02	8.21598450e-03	-1.14209160e+00	1.36299490e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.30957344e-05	9.90746924e-01	1.26560862e-01	1.36413092e-02	9.04699417e-03	-1.11170096e+00	1.33242961e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.35642254e-05	9.70848744e-01	1.24865738e-01	1.50144565e-02	9.95866968e-03	-1.08149865e+00	1.30209276e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.57695899e-05	9.51231256e-01	1.23228582e-01	1.65207819e-02	1.09581423e-02	-1.05147271e+00	1.27196491e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.00000000e-04	9.31886568e-01	1.21651207e-01	1.81716627e-02	1.20537384e-02	-1.02161771e+00	1.24202636e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.16591440e-04	9.12807228e-01	1.20135471e-01	1.99806139e-02	1.32539899e-02	-9.91925193e-01	1.21225643e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.35935639e-04	8.93985758e-01	1.18683339e-01	2.19616927e-02	1.45677507e-02	-9.62388832e-01	1.18263556e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.58489319e-04	8.75416334e-01	1.17296809e-01	2.41298123e-02	1.60053821e-02	-9.33004242e-01	1.15314581e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.84784980e-04	8.57094511e-01	1.15977915e-01	2.65018136e-02	1.75772235e-02	-9.03768699e-01	1.12376802e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.15443469e-04	8.39012917e-01	1.14728705e-01	2.90950278e-02	1.92952034e-02	-8.74675331e-01	1.09448415e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.51188643e-04	8.21168514e-01	1.13551209e-01	3.19285116e-02	2.11716117e-02	-8.45722126e-01	1.06527721e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.92864456e-04	8.03557074e-01	1.12447263e-01	3.50226835e-02	2.32188771e-02	-8.16902902e-01	1.03613194e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.41454887e-04	7.86177226e-01	1.11418529e-01	3.83995668e-02	2.54517771e-02	-7.88219623e-01	1.00703414e+00	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.98107171e-04	7.69028294e-01	1.10466450e-01	4.20816586e-02	2.78851379e-02	-7.59664254e-01	9.77973210e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.64158883e-04	7.52110684e-01	1.09592113e-01	4.60948620e-02	3.05345392e-02	-7.31232844e-01	9.48939782e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.41169527e-04	7.35424421e-01	1.08796129e-01	5.04645408e-02	3.34166759e-02	-7.02914964e-01	9.19922369e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.30957344e-04	7.18972817e-01	1.08078430e-01	5.52197550e-02	3.65502301e-02	-6.74698396e-01	8.90915798e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.35642254e-04	7.02759476e-01	1.07438196e-01	6.03892132e-02	3.99527654e-02	-6.46567227e-01	8.61917205e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.57695899e-04	6.86791161e-01	1.06873682e-01	6.60052827e-02	4.36446890e-02	-6.18498790e-01	8.32927205e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.00000000e-03	6.71074705e-01	1.06382026e-01	7.21000782e-02	4.76458399e-02	-5.90462819e-01	8.03949056e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.16591440e-03	6.55619552e-01	1.05958983e-01	7.87089145e-02	5.19777404e-02	-5.62419448e-01	7.74990298e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.35935639e-03	6.40435096e-01	1.05598649e-01	8.58675210e-02	5.66628206e-02	-5.34314852e-01	7.46059622e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.58489319e-03	6.25532885e-01	1.05293283e-01	9.36136200e-02	6.17231210e-02	-5.06084006e-01	7.17171815e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.84784980e-03	6.10927141e-01	1.05033054e-01	1.01986683e-01	6.71828065e-02	-4.77646872e-01	6.88347460e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.15443469e-03	5.96631871e-01	1.04805803e-01	1.11026299e-01	7.30646359e-02	-4.48906294e-01	6.59608434e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.51188643e-03	5.82662636e-01	1.04596718e-01	1.20774951e-01	7.93934228e-02	-4.19742406e-01	6.30982671e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.92864456e-03	5.69035728e-01	1.04388085e-01	1.31273676e-01	8.61926539e-02	-3.90023685e-01	6.02502392e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.41454887e-03	5.55768058e-01	1.04159250e-01	1.42567405e-01	9.34876905e-02	-3.59589141e-01	5.74203854e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.98107171e-03	5.42875606e-01	1.03886513e-01	1.54697751e-01	1.01300649e-01	-3.28273715e-01	5.46126181e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.64158883e-03	5.30376743e-01	1.03543044e-01	1.67711135e-01	1.09656349e-01	-2.95885318e-01	5.18315855e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.41169527e-03	5.18285567e-01	1.03098987e-01	1.81649828e-01	1.18577012e-01	-2.62234876e-01	4.90817375e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.30957344e-03	5.06616713e-01	1.02521991e-01	1.96560821e-01	1.28085824e-01	-2.27121537e-01	4.63681079e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.35642254e-03	4.95383251e-01	1.01777696e-01	2.12486830e-01	1.38203868e-01	-1.90368481e-01	4.36958689e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.57695899e-03	4.84596002e-01	1.00830516e-01	2.29475767e-01	1.48954096e-01	-1.51810508e-01	4.10703817e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.00000000e-02	4.74262028e-01	9.96446810e-02	2.47572613e-01	1.60357339e-01	-1.11324940e-01	3.84967760e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.16591440e-02	4.64386648e-01	9.81859634e-02	2.66827684e-01	1.72437692e-01	-6.88407485e-02	3.59803492e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.35935639e-02	4.54972690e-01	9.64232318e-02	2.87292658e-01	1.85220677e-01	-2.43542092e-02	3.35262855e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.58489319e-02	4.46019861e-01	9.43305367e-02	3.09023289e-01	1.98735987e-01	2.20663516e-02	3.11395303e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.84784980e-02	4.37524465e-01	9.18896951e-02	3.32076989e-01	2.13018495e-01	7.02639845e-02	2.88245802e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.15443469e-02	4.29488214e-01	8.90922847e-02	3.56547164e-01	2.28126368e-01	1.20050823e-01	2.65863524e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.51188643e-02	4.21901734e-01	8.59420246e-02	3.82497950e-01	2.44115519e-01	1.71161318e-01	2.44281429e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.92864456e-02	4.14764262e-01	8.24567309e-02	4.10031222e-01	2.61074272e-01	2.23360600e-01	2.23535994e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.41454887e-02	4.08074599e-01	7.86692390e-02	4.39255926e-01	2.79119026e-01	2.76485344e-01	2.03653149e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.98107171e-02	4.01833854e-01	7.46273045e-02	4.70287441e-01	2.98401785e-01	3.30521125e-01	1.84648156e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.64158883e-02	3.96044867e-01	7.03917389e-02	5.03237042e-01	3.19117666e-01	3.85680953e-01	1.66521557e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.41169527e-02	3.90710097e-01	6.60327009e-02	5.38190119e-01	3.41507832e-01	4.42461348e-01	1.49254090e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.30957344e-02	3.85824970e-01	6.16234729e-02	5.75165005e-01	3.65857639e-01	5.01647448e-01	1.32801286e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.35642254e-02	3.81366609e-01	5.72324826e-02	6.14050741e-01	3.92479744e-01	5.64229051e-01	1.17090314e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.57695899e-02	3.77275152e-01	5.29136742e-02	6.54509066e-01	4.21677996e-01	6.31198287e-01	1.02022754e-01	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.00000000e-01	3.73422930e-01	4.86965971e-02	6.95835172e-01	4.53675469e-01	7.03200253e-01	8.74859666e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.12000000e-01	3.70596826e-01	4.56487535e-02	7.26194489e-01	4.79119479e-01	7.59530645e-01	7.70307748e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.24000000e-01	3.67937119e-01	4.29481006e-02	7.52675319e-01	5.03197846e-01	8.11972329e-01	6.78156811e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.36000000e-01	3.65290672e-01	4.05134154e-02	7.75424656e-01	5.25887811e-01	8.60424265e-01	5.95936109e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.48000000e-01	3.62540832e-01	3.82845731e-02	7.94562634e-01	5.47140702e-01	9.04732274e-01	5.21972508e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.60000000e-01	3.59589338e-01	3.62173395e-02	8.10159098e-01	5.66875829e-01	9.44683697e-01	4.55135837e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.72000000e-01	3.56384845e-01	3.42792115e-02	8.22402091e-01	5.85046334e-01	9.80244618e-01	3.94553392e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.84000000e-01	3.52858735e-01	3.24464966e-02	8.31332107e-01	6.01565914e-01	1.01125688e+00	3.39629776e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.96000000e-01	3.48977444e-01	3.07021508e-02	8.37090369e-01	6.16380015e-01	1.03771107e+00	2.89869490e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.08000000e-01	3.44712860e-01	2.90339563e-02	8.39802818e-01	6.29433400e-01	1.05962078e+00	2.44870224e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.20000000e-01	3.40048429e-01	2.74333137e-02	8.39608863e-01	6.40688044e-01	1.07704952e+00	2.04282963e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.32000000e-01	3.34974828e-01	2.58942626e-02	8.36652483e-01	6.50112123e-01	1.09009067e+00	1.67800242e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.44000000e-01	3.29490264e-01	2.44127561e-02	8.31085552e-01	6.57686883e-01	1.09887127e+00	1.35137944e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.56000000e-01	3.23599017e-01	2.29861135e-02	8.23066147e-01	6.63405466e-01	1.10354497e+00	1.06026421e-02	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.68000000e-01	3.17311031e-01	2.16126102e-02	8.12757570e-01	6.67272961e-01	1.10428600e+00	8.02105462e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.80000000e-01	3.10640914e-01	2.02911561e-02	8.00326789e-01	6.69306521e-01	1.10128722e+00	5.74443653e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	2.92000000e-01	3.03606759e-01	1.90210693e-02	7.85941583e-01	6.69531901e-01	1.09475111e+00	3.74935529e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.04000000e-01	2.96229830e-01	1.78019110e-02	7.69771591e-01	6.67982585e-01	1.08488934e+00	2.01311367e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.16000000e-01	2.88534773e-01	1.66333661e-02	7.51986243e-01	6.64707246e-01	1.07192356e+00	5.13949842e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.28000000e-01	2.80547663e-01	1.55151514e-02	7.32753399e-01	6.59756726e-01	1.05607525e+00	-7.68933588e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.40000000e-01	2.72296862e-01	1.44469446e-02	7.12238325e-01	6.53194465e-01	1.03757136e+00	-1.85529804e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.52000000e-01	2.63811921e-01	1.34283528e-02	6.90604983e-01	6.45085849e-01	1.01663701e+00	-2.76392729e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.64000000e-01	2.55123055e-01	1.24588785e-02	6.68009224e-01	6.35508306e-01	9.93496308e-01	-3.51240542e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.76000000e-01	2.46261733e-01	1.15379088e-02	6.44607388e-01	6.24539597e-01	9.68372439e-01	-4.11745770e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	3.88000000e-01	2.37259526e-01	1.06647098e-02	6.20548962e-01	6.12264047e-01	9.41484578e-01	-4.59469933e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.00000000e-01	2.28147383e-01	9.83843069e-03	5.95973811e-01	5.98770910e-01	9.13043646e-01	-4.95836127e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.12000000e-01	2.18956528e-01	9.05810231e-03	5.71019122e-01	5.84151036e-01	8.83257856e-01	-5.22193362e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.24000000e-01	2.09718179e-01	8.32264619e-03	5.45816256e-01	5.68499684e-01	8.52331498e-01	-5.39787801e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.36000000e-01	2.00462514e-01	7.63088511e-03	5.20488628e-01	5.51910977e-01	8.20458522e-01	-5.49740533e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.48000000e-01	1.91217606e-01	6.98155643e-03	4.95149226e-01	5.34473219e-01	7.87817578e-01	-5.53048352e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.60000000e-01	1.82017214e-01	6.37331440e-03	4.69918216e-01	5.16323352e-01	7.54627343e-01	-5.50811288e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.72000000e-01	1.72882822e-01	5.80474999e-03	4.44883677e-01	4.97519717e-01	7.21019440e-01	-5.43719477e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.84000000e-01	1.63842634e-01	5.27440862e-03	4.20144253e-01	4.78174298e-01	6.87172074e-01	-5.32605810e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	4.96000000e-01	1.54921616e-01	4.78079255e-03	3.95786514e-01	4.58385637e-01	6.53241664e-01	-5.18168579e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.08000000e-01	1.46143367e-01	4.32237654e-03	3.71889746e-01	4.38250202e-01	6.19375541e-01	-5.01024462e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.20000000e-01	1.37530038e-01	3.89761284e-03	3.48525625e-01	4.17863496e-01	5.85712767e-01	-4.81722297e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.32000000e-01	1.29102084e-01	3.50494142e-03	3.25758376e-01	3.97318355e-01	5.52383161e-01	-4.60763134e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.44000000e-01	1.20878567e-01	3.14280218e-03	3.03645301e-01	3.76705584e-01	5.19507440e-01	-4.38577653e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.56000000e-01	1.12876587e-01	2.80964290e-03	2.82235749e-01	3.56111709e-01	4.87195720e-01	-4.15539308e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.68000000e-01	1.05112188e-01	2.50392375e-03	2.61573780e-01	3.35622058e-01	4.55552048e-01	-3.91981325e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.80000000e-01	9.75997648e-02	2.22412366e-03	2.41696858e-01	3.15318557e-01	4.24671606e-01	-3.68195433e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	5.92000000e-01	9.03515225e-02	1.96874734e-03	2.22634513e-01	2.95277224e-01	3.94637797e-01	-3.44423502e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.04000000e-01	8.33782861e-02	1.73633063e-03	2.04410917e-01	2.75570756e-01	3.65526246e-01	-3.20874032e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.16000000e-01	7.66898154e-02	1.52544286e-03	1.87045743e-01	2.56269818e-01	3.37407103e-01	-2.97730254e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.28000000e-01	7.02932172e-02	1.33469165e-03	1.70550489e-01	2.37436296e-01	3.10336628e-01	-2.75135560e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.40000000e-01	6.41953522e-02	1.16272621e-03	1.54934554e-01	2.19132689e-01	2.84369108e-01	-2.53218051e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.52000000e-01	5.84001418e-02	1.00823902e-03	1.40199120e-01	2.01410730e-01	2.59544080e-01	-2.32072690e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.64000000e-01	5.29114032e-02	8.69968733e-04	1.26343809e-01	1.84323171e-01	2.35899940e-01	-2.11784253e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.76000000e-01	4.77302086e-02	7.46701367e-04	1.13361169e-01	1.67911584e-01	2.13460957e-01	-1.92409999e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	6.88000000e-01	4.28573730e-02	6.37271914e-04	1.01242001e-01	1.52217943e-01	1.92249808e-01	-1.74000363e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.00000000e-01	3.82914202e-02	5.40564828e-04	8.99716225e-02	1.37274039e-01	1.72277306e-01	-1.56585681e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.12000000e-01	3.40301584e-02	4.55515531e-04	7.95330098e-02	1.23109223e-01	1.53550053e-01	-1.40186834e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.24000000e-01	3.00701138e-02	3.81109566e-04	6.99058521e-02	1.09747685e-01	1.36068437e-01	-1.24817475e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.36000000e-01	2.64061975e-02	3.16383593e-04	6.10665707e-02	9.72049644e-02	1.19823636e-01	-1.10476579e-03	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.48000000e-01	2.30326910e-02	2.60425352e-04	5.29896953e-02	8.54944720e-02	1.04803584e-01	-9.71597313e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.60000000e-01	1.99425749e-02	2.12372578e-04	4.56470041e-02	7.46233165e-02	9.09896184e-02	-8.48563008e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.72000000e-01	1.71278521e-02	1.71413245e-04	3.90088193e-02	6.45921353e-02	7.83570864e-02	-7.35478422e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.84000000e-01	1.45795388e-02	1.36784888e-04	3.30434404e-02	5.53966880e-02	6.68762609e-02	-6.32115293e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	7.96000000e-01	1.22878908e-02	1.07773603e-04	2.77178814e-02	4.70284042e-02	5.65133370e-02	-5.38240361e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.08000000e-01	1.02419793e-02	8.37138638e-05	2.29970666e-02	3.94719914e-02	4.72278122e-02	-4.53511938e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.20000000e-01	8.42959513e-03	6.39887078e-05	1.88438521e-02	3.27049429e-02	3.89723869e-02	-3.77540290e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.32000000e-01	6.84231515e-03	4.80238153e-05	1.52314426e-02	2.67156636e-02	3.17171037e-02	-3.10240136e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.44000000e-01	5.46334433e-03	3.52905783e-05	1.21131662e-02	2.14611573e-02	2.53922601e-02	-2.50970358e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.56000000e-01	4.28077909e-03	2.53078761e-05	9.45548860e-03	1.69126677e-02	1.99491918e-02	-1.99376239e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.68000000e-01	3.28076643e-03	1.76357753e-05	7.22126572e-03	1.30322645e-02	1.53308021e-02	-1.55078283e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.80000000e-01	2.44897889e-03	1.18767557e-05	5.37306641e-03	9.77777649e-03	1.14759534e-02	-1.17592729e-04	2.81236809e-01	6.00000000e-02
4.56615065e+00	8.92000000e-01	1.77063152e-03	7.67422586e-06	3.87345337e-03	7.10309031e-03	8.32131789e-03	-8.64608254e-05	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.04000000e-01	1.23060321e-03	4.71169365e-06	2.68512425e-03	4.95850764e-03	5.80097203e-03	-6.11771767e-05	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.16000000e-01	8.13450950e-04	2.71155681e-06	1.77095439e-03	3.29097172e-03	3.84691230e-03	-4.12180363e-05	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.28000000e-01	5.03481062e-04	1.43404533e-06	1.09408493e-03	2.04444705e-03	2.38927853e-03	-2.60314882e-05	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.40000000e-01	2.84779462e-04	6.76036170e-07	6.17926507e-04	1.16019836e-03	1.35656833e-03	-1.50364305e-05	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.52000000e-01	1.41239712e-04	2.70218848e-07	3.06122541e-04	5.77048017e-04	6.75597213e-04	-7.60882096e-06	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.64000000e-01	5.70162981e-05	8.35145209e-08	1.23468106e-04	2.33461898e-04	2.73952012e-04	-3.11940515e-06	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.76000000e-01	1.57286189e-05	1.62489430e-08	3.40145575e-05	6.44618057e-05	7.58700202e-05	-8.53018972e-07	2.81236809e-01	6.00000000e-02
4.56615065e+00	9.88000000e-01	1.70966866e-06	9.08674653e-10	3.69209338e-06	7.00653458e-06	8.29509765e-06	-9.06181287e-08	2.81236809e-01	6.00000000e-02
4.56615065e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.81236809e-01	6.00000000e-02
5.03384135e+00	1.00000000e-06	1.73773640e+00	2.15959582e-01	9.49109081e-04	6.23327438e-04	-2.13876377e+00	2.40704195e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.16591440e-06	1.70667648e+00	2.12421387e-01	1.05070882e-03	6.90198691e-04	-2.09874614e+00	2.36353015e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.35935639e-06	1.67373339e+00	2.08943055e-01	1.16322243e-03	7.64293055e-04	-2.05604170e+00	2.31747938e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.58489319e-06	1.64237653e+00	2.05519639e-01	1.28745276e-03	8.46188060e-04	-2.01496494e+00	2.27353369e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.84784980e-06	1.61121098e+00	2.02155176e-01	1.42476582e-03	9.36763719e-04	-1.97429113e+00	2.22982085e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.15443469e-06	1.58075093e+00	1.98844219e-01	1.57653851e-03	1.03681299e-03	-1.93419994e+00	2.18703339e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.51188643e-06	1.55078850e+00	1.95589814e-01	1.74412349e-03	1.14745571e-03	-1.89473162e+00	2.14487297e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.92864456e-06	1.52137532e+00	1.92388997e-01	1.92919362e-03	1.26957428e-03	-1.85576521e+00	2.10342764e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.41454887e-06	1.49247885e+00	1.89242741e-01	2.13353758e-03	1.40422999e-03	-1.81736354e+00	2.06263736e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.98107171e-06	1.46409566e+00	1.86149806e-01	2.35910925e-03	1.55311394e-03	-1.77945803e+00	2.02249409e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.64158883e-06	1.43620725e+00	1.83110250e-01	2.60801586e-03	1.71740007e-03	-1.74205279e+00	1.98297108e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.41169527e-06	1.40880385e+00	1.80123558e-01	2.88270983e-03	1.89877380e-03	-1.70511392e+00	1.94405128e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.30957344e-06	1.38187538e+00	1.77189598e-01	3.18570246e-03	2.09890111e-03	-1.66863335e+00	1.90571626e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.35642254e-06	1.35540720e+00	1.74308075e-01	3.51955718e-03	2.31930831e-03	-1.63258935e+00	1.86794083e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.57695899e-06	1.32938679e+00	1.71478869e-01	3.88769659e-03	2.56248434e-03	-1.59695997e+00	1.83071236e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.00000000e-05	1.30380527e+00	1.68702039e-01	4.29354908e-03	2.83077651e-03	-1.56173095e+00	1.79400518e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.16591440e-05	1.27864996e+00	1.65977588e-01	4.74078147e-03	3.12650889e-03	-1.52688228e+00	1.75779766e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.35935639e-05	1.25391022e+00	1.63305612e-01	5.23323668e-03	3.45204564e-03	-1.49239666e+00	1.72207263e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.58489319e-05	1.22957443e+00	1.60686387e-01	5.77524692e-03	3.81053474e-03	-1.45825884e+00	1.68680740e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.84784980e-05	1.20563037e+00	1.58120168e-01	6.37221498e-03	4.20535526e-03	-1.42444879e+00	1.65198049e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.15443469e-05	1.18206930e+00	1.55607393e-01	7.02924637e-03	4.63987237e-03	-1.39095282e+00	1.61757339e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.51188643e-05	1.15887877e+00	1.53148522e-01	7.75171282e-03	5.11779529e-03	-1.35775444e+00	1.58356302e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.92864456e-05	1.13604865e+00	1.50744134e-01	8.54569374e-03	5.64331423e-03	-1.32483729e+00	1.54992872e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.41454887e-05	1.11356825e+00	1.48394949e-01	9.41905596e-03	6.22109625e-03	-1.29218703e+00	1.51664805e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.98107171e-05	1.09143150e+00	1.46101751e-01	1.03802944e-02	6.85688178e-03	-1.25979116e+00	1.48370387e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.64158883e-05	1.06961366e+00	1.43865611e-01	1.14320803e-02	7.55312514e-03	-1.22763200e+00	1.45106301e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.41169527e-05	1.04812672e+00	1.41687534e-01	1.25899015e-02	8.31944120e-03	-1.19570673e+00	1.41872254e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.30957344e-05	1.02694802e+00	1.39568526e-01	1.38602279e-02	9.15979299e-03	-1.16399476e+00	1.38664887e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.35642254e-05	1.00606953e+00	1.37509931e-01	1.52532669e-02	1.00815896e-02	-1.13248968e+00	1.35482177e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.57695899e-05	9.85483830e-01	1.35513056e-01	1.67811331e-02	1.10920223e-02	-1.10117891e+00	1.32322112e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.00000000e-04	9.65182764e-01	1.33579381e-01	1.84553546e-02	1.21994659e-02	-1.07005651e+00	1.29182676e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.16591440e-04	9.45158547e-01	1.31710414e-01	2.02895629e-02	1.34124996e-02	-1.03911333e+00	1.26061753e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.35935639e-04	9.25403472e-01	1.29907743e-01	2.22979384e-02	1.47400635e-02	-1.00834249e+00	1.22957351e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.58489319e-04	9.05911428e-01	1.28172973e-01	2.44955548e-02	1.61925630e-02	-9.77738862e-01	1.19867624e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.84784980e-04	8.86677607e-01	1.26507720e-01	2.68993780e-02	1.77804207e-02	-9.47298802e-01	1.16790616e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.15443469e-04	8.67694435e-01	1.24913587e-01	2.95268970e-02	1.95156207e-02	-9.17014665e-01	1.13724483e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.51188643e-04	8.48958577e-01	1.23392136e-01	3.23973240e-02	2.14104999e-02	-8.86883402e-01	1.10667489e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.92864456e-04	8.30465624e-01	1.21944715e-01	3.55312378e-02	2.34775974e-02	-8.56897932e-01	1.07618077e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.41454887e-04	8.12213980e-01	1.20572482e-01	3.89507926e-02	2.57317346e-02	-8.27058845e-01	1.04574802e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.98107171e-04	7.94202767e-01	1.19276360e-01	4.26787002e-02	2.81877972e-02	-7.97356982e-01	1.01536579e+00	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.64158883e-04	7.76432153e-01	1.18056899e-01	4.67409679e-02	3.08614377e-02	-7.67786882e-01	9.85024346e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.41169527e-04	7.58902018e-01	1.16914161e-01	5.11631706e-02	3.37694400e-02	-7.38336565e-01	9.54712106e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.30957344e-04	7.41615506e-01	1.15847536e-01	5.59744778e-02	3.69304871e-02	-7.08992098e-01	9.24423784e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.35642254e-04	7.24576131e-01	1.14855662e-01	6.12037976e-02	4.03622455e-02	-6.79735728e-01	8.94156433e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.57695899e-04	7.07790511e-01	1.13936279e-01	6.68835943e-02	4.40851366e-02	-6.50542797e-01	8.63910630e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.00000000e-03	6.91265412e-01	1.13086032e-01	7.30461533e-02	4.81190568e-02	-6.21380889e-01	8.33689671e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.16591440e-03	6.75010136e-01	1.12300227e-01	7.97268805e-02	5.24855659e-02	-5.92207760e-01	8.03501058e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.35935639e-03	6.59034047e-01	1.11572572e-01	8.69616182e-02	5.72070823e-02	-5.62967238e-01	7.73353680e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.58489319e-03	6.43348673e-01	1.10895036e-01	9.47881854e-02	6.23056981e-02	-5.33591852e-01	7.43262514e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.84784980e-03	6.27968173e-01	1.10257594e-01	1.03246074e-01	6.78055253e-02	-5.03999113e-01	7.13248283e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.15443469e-03	6.12906566e-01	1.09648033e-01	1.12374955e-01	7.37293525e-02	-4.74089387e-01	6.83333196e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.51188643e-03	5.98179421e-01	1.09051652e-01	1.22217245e-01	8.01019264e-02	-4.43740746e-01	6.53545510e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.92864456e-03	5.83803086e-01	1.08451054e-01	1.32814027e-01	8.69467354e-02	-4.12819420e-01	6.23917840e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.41454887e-03	5.69794468e-01	1.07826144e-01	1.44210056e-01	9.42890070e-02	-3.81163224e-01	5.94486803e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.98107171e-03	5.56169747e-01	1.07154053e-01	1.56446941e-01	1.02150874e-01	-3.48605859e-01	5.65292175e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.64158883e-03	5.42947333e-01	1.06409094e-01	1.69570828e-01	1.10557033e-01	-3.14955292e-01	5.36380865e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.41169527e-03	5.30141473e-01	1.05562917e-01	1.83623889e-01	1.19529670e-01	-2.80022738e-01	5.07797990e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.30957344e-03	5.17767048e-01	1.04585063e-01	1.98652744e-01	1.29091868e-01	-2.43609510e-01	4.79594597e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.35642254e-03	5.05837413e-01	1.03443469e-01	2.14699906e-01	1.39264720e-01	-2.05541472e-01	4.51823215e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.57695899e-03	4.94363703e-01	1.02105251e-01	2.31812809e-01	1.50071101e-01	-1.65657632e-01	4.24538236e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.00000000e-02	4.83353414e-01	1.00537778e-01	2.50036060e-01	1.61531926e-01	-1.23840482e-01	3.97791928e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.16591440e-02	4.72812428e-01	9.87103264e-02	2.69419385e-01	1.73671359e-01	-8.00254498e-02	3.71638366e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.35935639e-02	4.62744242e-01	9.65955736e-02	2.90013782e-01	1.86515091e-01	-3.42155607e-02	3.46130612e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.58489319e-02	4.53149286e-01	9.41716077e-02	3.11874000e-01	2.00093020e-01	1.35134435e-02	3.21319379e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.84784980e-02	4.44025005e-01	9.14243193e-02	3.35057015e-01	2.14440686e-01	6.29985227e-02	2.97251385e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.15443469e-02	4.35373847e-01	8.83492244e-02	3.59653511e-01	2.29616160e-01	1.14045065e-01	2.73977098e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.51188643e-02	4.27187757e-01	8.49536243e-02	3.85725987e-01	2.45676035e-01	1.66383682e-01	2.51531449e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.92864456e-02	4.19467257e-01	8.12582576e-02	4.13373081e-01	2.62708989e-01	2.19776657e-01	2.29952943e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.41454887e-02	4.12212296e-01	7.72979421e-02	4.42698897e-01	2.80831359e-01	2.74058923e-01	2.09269509e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.98107171e-02	4.05425054e-01	7.31211977e-02	4.73812046e-01	3.00194510e-01	3.29214169e-01	1.89498617e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.64158883e-02	3.99109121e-01	6.87881624e-02	5.06814064e-01	3.20991704e-01	3.85450882e-01	1.70643204e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.41169527e-02	3.93267111e-01	6.43667694e-02	5.41776705e-01	3.43460345e-01	4.43254758e-01	1.52686653e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.30957344e-02	3.87893639e-01	5.99266020e-02	5.78699593e-01	3.67878938e-01	5.03389392e-01	1.35587532e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.35642254e-02	3.82963645e-01	5.55312118e-02	6.17446878e-01	3.94548819e-01	5.66807349e-01	1.19276688e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.57695899e-02	3.78413219e-01	5.12290636e-02	6.57648452e-01	4.23756225e-01	6.34444200e-01	1.03660269e-01	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.00000000e-01	3.74108266e-01	4.70444977e-02	6.98560622e-01	4.55698216e-01	7.06867777e-01	8.86311822e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.12000000e-01	3.70946773e-01	4.40284500e-02	7.28488123e-01	4.81039231e-01	7.63297242e-01	7.78524636e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.24000000e-01	3.67981044e-01	4.13611661e-02	7.54472642e-01	5.04963403e-01	8.15635494e-01	6.83783735e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.36000000e-01	3.65049979e-01	3.89606797e-02	7.76672135e-01	5.27449581e-01	8.63810112e-01	5.99487853e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.48000000e-01	3.62031338e-01	3.67667859e-02	7.95215951e-01	5.48450818e-01	9.07691450e-01	5.23866630e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.60000000e-01	3.58824316e-01	3.47354192e-02	8.10188167e-01	5.67890769e-01	9.47096190e-01	4.55711271e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.72000000e-01	3.55374077e-01	3.28343153e-02	8.21780793e-01	5.85724634e-01	9.82006828e-01	3.94089605e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.84000000e-01	3.51611589e-01	3.10399906e-02	8.30046976e-01	6.01871093e-01	1.01228948e+00	3.38355612e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.96000000e-01	3.47502524e-01	2.93355267e-02	8.35135936e-01	6.16279703e-01	1.03795290e+00	2.87972677e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.08000000e-01	3.43018644e-01	2.77087549e-02	8.37181433e-01	6.28900050e-01	1.05902775e+00	2.42504354e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.20000000e-01	3.38143541e-01	2.61510443e-02	8.36330014e-01	6.39698661e-01	1.07559242e+00	2.01573392e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.32000000e-01	3.32868296e-01	2.46563319e-02	8.32732196e-01	6.48648577e-01	1.08775398e+00	1.64848561e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.44000000e-01	3.27191656e-01	2.32204172e-02	8.26545734e-01	6.55735935e-01	1.09565163e+00	1.32025826e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.56000000e-01	3.21118519e-01	2.18404242e-02	8.17933861e-01	6.60958638e-01	1.09944966e+00	1.02819149e-02	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.68000000e-01	3.14659468e-01	2.05144041e-02	8.07064354e-01	6.64326473e-01	1.09933176e+00	7.69596947e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.80000000e-01	3.07829716e-01	1.92410267e-02	7.94107931e-01	6.65861006e-01	1.09549889e+00	5.41903168e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	2.92000000e-01	3.00647945e-01	1.80193631e-02	7.79235588e-01	6.65592235e-01	1.08816068e+00	3.42673834e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.04000000e-01	2.93135990e-01	1.68487288e-02	7.62619545e-01	6.63558055e-01	1.07753513e+00	1.69563533e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.16000000e-01	2.85318921e-01	1.57285687e-02	7.44431194e-01	6.59810677e-01	1.06384885e+00	2.03355931e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.28000000e-01	2.77223226e-01	1.46583702e-02	7.24839849e-01	6.54404810e-01	1.04732792e+00	-1.07138291e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.40000000e-01	2.68877554e-01	1.36375974e-02	7.04011777e-01	6.47406976e-01	1.02820277e+00	-2.14872455e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.52000000e-01	2.60311656e-01	1.26656605e-02	6.82111251e-01	6.38885883e-01	1.00670143e+00	-3.04774833e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.64000000e-01	2.51555888e-01	1.17418840e-02	6.59294384e-01	6.28921434e-01	9.83050275e-01	-3.78627379e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.76000000e-01	2.42641720e-01	1.08654971e-02	6.35717039e-01	6.17593929e-01	9.57474069e-01	-4.38119595e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	3.88000000e-01	2.33600626e-01	1.00356279e-02	6.11527807e-01	6.04989873e-01	9.30192843e-01	-4.84824398e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.00000000e-01	2.24463438e-01	9.25130705e-03	5.86865727e-01	5.91200242e-01	9.01418191e-01	-5.20175128e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.12000000e-01	2.15261155e-01	8.51146589e-03	5.61866670e-01	5.76317457e-01	8.71358436e-01	-5.45526769e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.24000000e-01	2.06024662e-01	7.81494542e-03	5.36660329e-01	5.60437938e-01	8.40217320e-01	-5.62128608e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.36000000e-01	1.96783699e-01	7.16050531e-03	5.11368163e-01	5.43656540e-01	8.08187714e-01	-5.71103380e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.48000000e-01	1.87566140e-01	6.54683594e-03	4.86101702e-01	5.26064025e-01	7.75448874e-01	-5.73454844e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.60000000e-01	1.78404656e-01	5.97256039e-03	4.60977731e-01	5.07793746e-01	7.42214081e-01	-5.70270990e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.72000000e-01	1.69320616e-01	5.43625263e-03	4.36083025e-01	4.88907094e-01	7.08616101e-01	-5.62251095e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.84000000e-01	1.60341504e-01	4.93645364e-03	4.11513601e-01	4.69515285e-01	6.74830422e-01	-5.50225808e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	4.96000000e-01	1.51491587e-01	4.47167178e-03	3.87353467e-01	4.49716157e-01	6.41010871e-01	-5.34891988e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.08000000e-01	1.42793758e-01	4.04039860e-03	3.63679356e-01	4.29605538e-01	6.07302203e-01	-5.16865830e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.20000000e-01	1.34269421e-01	3.64111212e-03	3.40560340e-01	4.09277943e-01	5.73840677e-01	-4.96696391e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.32000000e-01	1.25938275e-01	3.27228645e-03	3.18058064e-01	3.88825067e-01	5.40753156e-01	-4.74883952e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.44000000e-01	1.17818586e-01	2.93240205e-03	2.96227207e-01	3.68336300e-01	5.08157205e-01	-4.51859389e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.56000000e-01	1.09926690e-01	2.61995284e-03	2.75114646e-01	3.47896733e-01	4.76159899e-01	-4.27996799e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.68000000e-01	1.02277818e-01	2.33345012e-03	2.54761899e-01	3.27589950e-01	4.44861976e-01	-4.03630217e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.80000000e-01	9.48855276e-02	2.07142787e-03	2.35203896e-01	3.07495892e-01	4.14355125e-01	-3.79052019e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	5.92000000e-01	8.77612424e-02	1.83244907e-03	2.16467843e-01	2.87688632e-01	3.84719461e-01	-3.54505330e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.04000000e-01	8.09150172e-02	1.61511002e-03	1.98575678e-01	2.68238843e-01	3.56027364e-01	-3.30200335e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.16000000e-01	7.43557720e-02	1.41804233e-03	1.81544741e-01	2.49214734e-01	3.28345333e-01	-3.06321505e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.28000000e-01	6.80899139e-02	1.23991712e-03	1.65384597e-01	2.30676136e-01	3.01726588e-01	-2.83014186e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.40000000e-01	6.21234808e-02	1.07944747e-03	1.50102496e-01	2.12682848e-01	2.76221763e-01	-2.60407978e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.52000000e-01	5.64597420e-02	9.35390016e-04	1.35697922e-01	1.95284463e-01	2.51867492e-01	-2.38599871e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.64000000e-01	5.11017479e-02	8.06547156e-04	1.22168621e-01	1.78530939e-01	2.28698666e-01	-2.17676130e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.76000000e-01	4.60499624e-02	6.91768006e-04	1.09505651e-01	1.62461630e-01	2.06736776e-01	-1.97695898e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	6.88000000e-01	4.13045145e-02	5.89949611e-04	9.76982510e-02	1.47115753e-01	1.86001289e-01	-1.78711028e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.00000000e-01	3.68633606e-02	5.00037241e-04	8.67304567e-02	1.32522773e-01	1.66500322e-01	-1.60753256e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.12000000e-01	3.27237395e-02	4.21025516e-04	7.65840302e-02	1.18709571e-01	1.48237765e-01	-1.43844838e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.24000000e-01	2.88816294e-02	3.51957554e-04	6.72375653e-02	1.05697758e-01	1.31211292e-01	-1.28000200e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.36000000e-01	2.53314890e-02	2.91925665e-04	5.86665857e-02	9.35007309e-02	1.15409838e-01	-1.13219179e-03	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.48000000e-01	2.20671430e-02	2.40071145e-04	5.08447911e-02	8.21295590e-02	1.00819030e-01	-9.94979019e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.60000000e-01	1.90811751e-02	1.95583238e-04	4.37433133e-02	7.15891153e-02	8.74181002e-02	-8.68258132e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.72000000e-01	1.63652364e-02	1.57699185e-04	3.73319083e-02	6.18780351e-02	7.51805275e-02	-7.51843960e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.84000000e-01	1.39100423e-02	1.25703464e-04	3.15784564e-02	5.29901950e-02	6.40749169e-02	-6.45505064e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	7.96000000e-01	1.17055830e-02	9.89268443e-05	2.64496623e-02	4.49151898e-02	5.40659172e-02	-5.48999595e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.08000000e-01	9.74071825e-03	7.67460890e-05	2.19102704e-02	3.76360764e-02	4.51117054e-02	-4.61974505e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.20000000e-01	8.00326749e-03	5.85838775e-05	1.79235228e-02	3.11295746e-02	3.71647804e-02	-3.84036756e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.32000000e-01	6.48424728e-03	4.39035574e-05	1.44615656e-02	2.53813302e-02	3.01923264e-02	-3.15071596e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.44000000e-01	5.16717773e-03	3.22118578e-05	1.14787685e-02	2.03485502e-02	2.41256032e-02	-2.54422731e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.56000000e-01	4.04006496e-03	2.30601736e-05	8.94165355e-03	1.60013911e-02	1.89152401e-02	-2.01718956e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.68000000e-01	3.08908143e-03	1.60389329e-05	6.81336175e-03	1.23012715e-02	1.45038464e-02	-1.56552534e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.80000000e-01	2.30000773e-03	1.07785849e-05	5.05692448e-03	9.20572281e-03	1.08304237e-02	-1.18415665e-04	2.74979629e-01	6.50000000e-02
5.03384135e+00	8.92000000e-01	1.65822016e-03	6.94817501e-06	3.63545197e-03	6.66859038e-03	7.83200133e-03	-8.68214102e-05	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.04000000e-01	1.14881867e-03	4.25449692e-06	2.51229133e-03	4.64042866e-03	5.44329908e-03	-6.12355874e-05	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.16000000e-01	7.56644163e-04	2.44090431e-06	1.65107123e-03	3.06874629e-03	3.59725113e-03	-4.11047912e-05	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.28000000e-01	4.66353916e-04	1.28625239e-06	1.01579732e-03	1.89840773e-03	2.22524974e-03	-2.58470888e-05	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.40000000e-01	2.62456993e-04	6.03749540e-07	5.70865192e-04	1.07193499e-03	1.25737604e-03	-1.48512061e-05	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.52000000e-01	1.29366984e-04	2.40034959e-07	2.81078996e-04	5.29869840e-04	6.22498548e-04	-7.46565257e-06	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.64000000e-01	5.18028657e-05	7.36637709e-08	1.12456017e-04	2.12645500e-04	2.50460067e-04	-3.03360446e-06	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.76000000e-01	1.41257676e-05	1.41740070e-08	3.06214786e-05	5.80321131e-05	6.85858817e-05	-8.18671145e-07	2.74979629e-01	6.50000000e-02
5.03384135e+00	9.88000000e-01	1.50208925e-06	7.55187602e-10	3.25117324e-06	6.16978233e-06	7.34335647e-06	-8.48949451e-08	2.74979629e-01	6.50000000e-02
5.03384135e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.74979629e-01	6.50000000e-02
5.56441260e+00	1.00000000e-06	1.81352480e+00	2.43085492e-01	9.67458470e-04	6.32929260e-04	-2.24532787e+00	2.52098880e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.16591440e-06	1.78068648e+00	2.38921769e-01	1.07088691e-03	7.00752186e-04	-2.20288279e+00	2.47481335e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.35935639e-06	1.74611040e+00	2.34827393e-01	1.18543754e-03	7.75911012e-04	-2.15795501e+00	2.42629913e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.58489319e-06	1.71311874e+00	2.30798778e-01	1.31189769e-03	8.58968658e-04	-2.11465330e+00	2.37989162e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.84784980e-06	1.68035204e+00	2.26838804e-01	1.45166232e-03	9.50818790e-04	-2.07179766e+00	2.33376663e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.15443469e-06	1.64831109e+00	2.22942526e-01	1.60611968e-03	1.05226798e-03	-2.02955647e+00	2.28859695e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.51188643e-06	1.61679493e+00	2.19112466e-01	1.77665076e-03	1.16444010e-03	-1.98797457e+00	2.24409553e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.92864456e-06	1.58585266e+00	2.15345687e-01	1.96495123e-03	1.28823244e-03	-1.94692653e+00	2.20034563e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.41454887e-06	1.55545153e+00	2.11642930e-01	2.17283568e-03	1.42473433e-03	-1.90647805e+00	2.15728720e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.98107171e-06	1.52558739e+00	2.08002826e-01	2.40228484e-03	1.57563234e-03	-1.86655738e+00	2.11491123e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.64158883e-06	1.49624164e+00	2.04425270e-01	2.65544020e-03	1.74212494e-03	-1.82716994e+00	2.07319071e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.41169527e-06	1.46740382e+00	2.00909585e-01	2.93478237e-03	1.92591141e-03	-1.78828036e+00	2.03210753e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.30957344e-06	1.43906356e+00	1.97455476e-01	3.24285419e-03	2.12866832e-03	-1.74988067e+00	1.99164281e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.35642254e-06	1.41120590e+00	1.94062483e-01	3.58227655e-03	2.35196483e-03	-1.71194811e+00	1.95177109e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.57695899e-06	1.38381766e+00	1.90730330e-01	3.95650405e-03	2.59830044e-03	-1.67446060e+00	1.91247821e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.00000000e-05	1.35688978e+00	1.87458896e-01	4.36900455e-03	2.87003470e-03	-1.63740337e+00	1.87373849e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.16591440e-05	1.33040917e+00	1.84248005e-01	4.82349366e-03	3.16951585e-03	-1.60075588e+00	1.83552975e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.35935639e-05	1.30436469e+00	1.81097582e-01	5.32387104e-03	3.49914881e-03	-1.56450043e+00	1.79783389e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.58489319e-05	1.27874431e+00	1.78007703e-01	5.87454231e-03	3.86210975e-03	-1.52862118e+00	1.76062770e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.84784980e-05	1.25353560e+00	1.74978431e-01	6.48094971e-03	4.26179911e-03	-1.49309777e+00	1.72388926e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.15443469e-05	1.22872915e+00	1.72010001e-01	7.14825634e-03	4.70161384e-03	-1.45791598e+00	1.68759906e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.51188643e-05	1.20431232e+00	1.69102659e-01	7.88191881e-03	5.18530712e-03	-1.42305875e+00	1.65173371e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.92864456e-05	1.18027441e+00	1.66256766e-01	8.68811588e-03	5.71710334e-03	-1.38850929e+00	1.61627166e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.41454887e-05	1.15660461e+00	1.63472812e-01	9.57479494e-03	6.30172942e-03	-1.35425285e+00	1.58119019e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.98107171e-05	1.13329587e+00	1.60751344e-01	1.05503633e-02	6.94486871e-03	-1.32027616e+00	1.54647102e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.64158883e-05	1.11032411e+00	1.58093161e-01	1.16179170e-02	7.64920207e-03	-1.28656162e+00	1.51208128e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.41169527e-05	1.08770006e+00	1.55498996e-01	1.27927849e-02	8.42422985e-03	-1.25310520e+00	1.47801665e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.30957344e-05	1.06540086e+00	1.52969584e-01	1.40815838e-02	9.27402688e-03	-1.21988606e+00	1.44424312e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.35642254e-05	1.04341833e+00	1.50505957e-01	1.54946908e-02	1.02060538e-02	-1.18689721e+00	1.41074009e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.57695899e-05	1.02174455e+00	1.48109110e-01	1.70442838e-02	1.12275620e-02	-1.15412541e+00	1.37748675e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.00000000e-04	1.00037104e+00	1.45780184e-01	1.87420410e-02	1.23469748e-02	-1.12156411e+00	1.34446239e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.16591440e-04	9.79289655e-01	1.43520334e-01	2.06017102e-02	1.35729197e-02	-1.08920340e+00	1.31164534e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.35935639e-04	9.58492407e-01	1.41330772e-01	2.26375954e-02	1.49144218e-02	-1.05703578e+00	1.27901523e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.58489319e-04	9.37972875e-01	1.39212712e-01	2.48649294e-02	1.63819313e-02	-1.02505530e+00	1.24655305e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.84784980e-04	9.17725849e-01	1.37167359e-01	2.73008033e-02	1.79859541e-02	-9.93257346e-01	1.21423882e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.15443469e-04	8.97743527e-01	1.35195880e-01	2.99628629e-02	1.97385282e-02	-9.61633437e-01	1.18205359e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.51188643e-04	8.78022249e-01	1.33299387e-01	3.28704750e-02	2.16520399e-02	-9.30179447e-01	1.14997964e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.92864456e-04	8.58557389e-01	1.31478757e-01	3.60443761e-02	2.37391360e-02	-8.98887327e-01	1.11800102e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.41454887e-04	8.39347092e-01	1.29734669e-01	3.95068527e-02	2.60146820e-02	-8.67756254e-01	1.08610300e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.98107171e-04	8.20390249e-01	1.28067553e-01	4.32808257e-02	2.84936230e-02	-8.36775893e-01	1.05427441e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.64158883e-04	8.01686754e-01	1.26477456e-01	4.73924079e-02	3.11916839e-02	-8.05939233e-01	1.02250512e+00	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.41169527e-04	7.83236331e-01	1.24963929e-01	5.18673797e-02	3.41257344e-02	-7.75232725e-01	9.90783437e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.30957344e-04	7.65041918e-01	1.23525862e-01	5.67350195e-02	3.73144605e-02	-7.44640701e-01	9.59103892e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.35642254e-04	7.47106900e-01	1.22161404e-01	6.20244288e-02	4.07756280e-02	-7.14143537e-01	9.27463414e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.57695899e-04	7.29437726e-01	1.20867826e-01	6.77681672e-02	4.45296725e-02	-6.83714582e-01	8.95862499e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.00000000e-03	7.12041048e-01	1.19641343e-01	7.39986844e-02	4.85965460e-02	-6.53319264e-01	8.64304420e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.16591440e-03	6.94925999e-01	1.18476868e-01	8.07514725e-02	5.29978432e-02	-6.22912975e-01	8.32796602e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.35935639e-03	6.78101879e-01	1.17367791e-01	8.80624814e-02	5.77559706e-02	-5.92437232e-01	8.01348075e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.58489319e-03	6.61580153e-01	1.16305849e-01	9.59696181e-02	6.28930676e-02	-5.61822158e-01	7.69973954e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.84784980e-03	6.45374867e-01	1.15280898e-01	1.04512390e-01	6.84331933e-02	-5.30982851e-01	7.38695029e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.15443469e-03	6.29500010e-01	1.14280735e-01	1.13730538e-01	7.43991619e-02	-4.99817284e-01	7.07533775e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.51188643e-03	6.13971116e-01	1.13290835e-01	1.23666408e-01	8.08156526e-02	-4.68201544e-01	6.76518710e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.92864456e-03	5.98804531e-01	1.12294175e-01	1.34361112e-01	8.77061493e-02	-4.35999733e-01	6.45682765e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.41454887e-03	5.84017091e-01	1.11271272e-01	1.45859222e-01	9.50957477e-02	-4.03048569e-01	6.15062809e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.98107171e-03	5.69625126e-01	1.10200123e-01	1.58202327e-01	1.03006589e-01	-3.69180665e-01	5.84699197e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.64158883e-03	5.55647013e-01	1.09056206e-01	1.71436285e-01	1.11463249e-01	-3.34204167e-01	5.54639165e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.41169527e-03	5.42097085e-01	1.07812680e-01	1.85603150e-01	1.20487870e-01	-2.97930758e-01	5.24928343e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.30957344e-03	5.28990394e-01	1.06440953e-01	2.00749155e-01	1.30103433e-01	-2.60164068e-01	4.95618385e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.35642254e-03	5.16340501e-01	1.04911194e-01	2.16916581e-01	1.40331030e-01	-2.20732788e-01	4.66762501e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.57695899e-03	5.04158768e-01	1.03193134e-01	2.34152363e-01	1.51193460e-01	-1.79480248e-01	4.38415735e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.00000000e-02	4.92453045e-01	1.01257141e-01	2.52500700e-01	1.62711712e-01	-1.36294257e-01	4.10631209e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.16591440e-02	4.81229687e-01	9.90757986e-02	2.72010684e-01	1.74910007e-01	-9.11167436e-02	3.83463961e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.35935639e-02	4.70492759e-01	9.66253573e-02	2.92732584e-01	1.87814192e-01	-4.39575238e-02	3.56968127e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.58489319e-02	4.60243319e-01	9.38876432e-02	3.14720106e-01	2.01454359e-01	5.10027676e-03	3.31195541e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.84784980e-02	4.50479840e-01	9.08522694e-02	3.38029656e-01	2.15866660e-01	5.58875551e-02	3.06194518e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.15443469e-02	4.41205374e-01	8.75182941e-02	3.62749154e-01	2.31109049e-01	1.08203145e-01	2.82016632e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.51188643e-02	4.32413175e-01	8.38961652e-02	3.88939327e-01	2.47238732e-01	1.61773756e-01	2.58698799e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.92864456e-02	4.24104815e-01	8.00090894e-02	4.16695423e-01	2.64344654e-01	2.16359094e-01	2.36281232e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.41454887e-02	4.16281288e-01	7.58934197e-02	4.46116538e-01	2.82542972e-01	2.71792361e-01	2.14793752e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.98107171e-02	4.08945719e-01	7.15980283e-02	4.77304317e-01	3.01984254e-01	3.28055368e-01	1.94255917e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.64158883e-02	4.02102283e-01	6.71820407e-02	5.10350361e-01	3.22859705e-01	3.85352015e-01	1.74672906e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.41169527e-02	3.95753576e-01	6.27109339e-02	5.45312592e-01	3.45402718e-01	4.44157069e-01	1.56030595e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.30957344e-02	3.89893206e-01	5.82505035e-02	5.82171792e-01	3.69884654e-01	5.05212505e-01	1.38290425e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.35642254e-02	3.84493729e-01	5.38594926e-02	6.20767217e-01	3.96595205e-01	5.69433752e-01	1.21386728e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.57695899e-02	3.79486985e-01	4.95811140e-02	6.60697131e-01	4.25802701e-01	6.37700281e-01	1.05229978e-01	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.00000000e-01	3.74732285e-01	4.54348445e-02	7.01179570e-01	4.57678001e-01	7.10503730e-01	8.97182997e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.12000000e-01	3.71237772e-01	4.24542412e-02	7.30663641e-01	4.82906379e-01	7.66999984e-01	7.86237593e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.24000000e-01	3.67968290e-01	3.98232813e-02	7.56142100e-01	5.06666852e-01	8.19205719e-01	6.88977964e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.36000000e-01	3.64754824e-01	3.74594717e-02	7.77783987e-01	5.28940117e-01	8.67077349e-01	6.02671858e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.48000000e-01	3.61469655e-01	3.53026391e-02	7.95728168e-01	5.49681244e-01	9.10510115e-01	5.25451492e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.60000000e-01	3.58009418e-01	3.33089409e-02	8.10072630e-01	5.68818331e-01	9.49349680e-01	4.56029725e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.72000000e-01	3.54315936e-01	3.14463726e-02	8.21013729e-01	5.86308905e-01	9.83595287e-01	3.93415199e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.84000000e-01	3.50319768e-01	2.96916633e-02	8.28617067e-01	6.02076725e-01	1.01313707e+00	3.36911697e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.96000000e-01	3.45985867e-01	2.80280194e-02	8.33039770e-01	6.16075585e-01	1.03800187e+00	2.85941976e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.08000000e-01	3.41285889e-01	2.64433179e-02	8.34423320e-01	6.28259958e-01	1.05823719e+00	2.40035979e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.20000000e-01	3.36203593e-01	2.49288955e-02	8.32921269e-01	6.38600995e-01	1.07393620e+00	1.98788713e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.32000000e-01	3.30730467e-01	2.34785904e-02	8.28690520e-01	6.47076635e-01	1.08521944e+00	1.61845660e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.44000000e-01	3.24865794e-01	2.20880548e-02	8.21894539e-01	6.53677907e-01	1.09223808e+00	1.28883329e-02	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.56000000e-01	3.18615073e-01	2.07542283e-02	8.12701534e-01	6.58407465e-01	1.09516684e+00	9.95997071e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.68000000e-01	3.11989503e-01	1.94749525e-02	8.01283569e-01	6.61279756e-01	1.09419867e+00	7.37126302e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.80000000e-01	3.05004879e-01	1.82486744e-02	7.87814932e-01	6.62320709e-01	1.08954242e+00	5.09540873e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	2.92000000e-01	2.97680442e-01	1.70742380e-02	7.72469644e-01	6.61564521e-01	1.08141464e+00	3.10714219e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.04000000e-01	2.90038557e-01	1.59507342e-02	7.55422315e-01	6.59053386e-01	1.07003945e+00	1.38227817e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.16000000e-01	2.82104681e-01	1.48773903e-02	7.36846128e-01	6.54842992e-01	1.05564824e+00	-1.02134511e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.28000000e-01	2.73905676e-01	1.38534874e-02	7.16911674e-01	6.48991788e-01	1.03847143e+00	-1.36784720e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.40000000e-01	2.65470437e-01	1.28782990e-02	6.95786046e-01	6.41569297e-01	1.01874275e+00	-2.43537095e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.52000000e-01	2.56828872e-01	1.19510606e-02	6.73633690e-01	6.32647406e-01	9.96692908e-01	-3.32407051e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.64000000e-01	2.48011434e-01	1.10709411e-02	6.50610817e-01	6.22308391e-01	9.72550381e-01	-4.05199167e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.76000000e-01	2.39049559e-01	1.02370327e-02	6.26872679e-01	6.10634966e-01	9.46541278e-01	-4.63619254e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	3.88000000e-01	2.29974585e-01	9.44834515e-03	6.02566871e-01	5.97715678e-01	9.18886320e-01	-5.09251279e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.00000000e-01	2.20817186e-01	8.70380924e-03	5.77831477e-01	5.83643112e-01	8.89797588e-01	-5.43538426e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.12000000e-01	2.11608105e-01	8.00227379e-03	5.52800949e-01	5.68511127e-01	8.59483331e-01	-5.67841379e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.24000000e-01	2.02377856e-01	7.34251490e-03	5.27603226e-01	5.52417171e-01	8.28146570e-01	-5.83412627e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.36000000e-01	1.93155726e-01	6.72324318e-03	5.02357766e-01	5.35456782e-01	7.95979022e-01	-5.91376324e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.48000000e-01	1.83969327e-01	6.14311462e-03	4.77174499e-01	5.17722799e-01	7.63160148e-01	-5.92743449e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.60000000e-01	1.74850277e-01	5.60073213e-03	4.52166902e-01	4.99345252e-01	7.29898075e-01	-5.88589955e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.72000000e-01	1.65819773e-01	5.09466227e-03	4.27420333e-01	4.80388258e-01	6.96326372e-01	-5.79624176e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.84000000e-01	1.56904567e-01	4.62344955e-03	4.03028159e-01	4.60962172e-01	6.62617707e-01	-5.66674497e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	4.96000000e-01	1.48128214e-01	4.18561541e-03	3.79071823e-01	4.41164056e-01	6.28923254e-01	-5.50436468e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.08000000e-01	1.39512897e-01	3.77967375e-03	3.55625492e-01	4.21089007e-01	5.95385102e-01	-5.31525816e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.20000000e-01	1.31079262e-01	3.40413279e-03	3.32755647e-01	4.00830471e-01	5.62136636e-01	-5.10491768e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.32000000e-01	1.22846250e-01	3.05750395e-03	3.10521359e-01	3.80478931e-01	5.29301701e-01	-4.87833759e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.44000000e-01	1.14831335e-01	2.73831058e-03	2.88974716e-01	3.60122305e-01	4.96994679e-01	-4.63982767e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.56000000e-01	1.07050086e-01	2.44509413e-03	2.68160141e-01	3.39844186e-01	4.65319560e-01	-4.39313402e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.68000000e-01	9.95169282e-02	2.17641753e-03	2.48116647e-01	3.19726365e-01	4.34373747e-01	-4.14160293e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.80000000e-01	9.22445936e-02	1.93086969e-03	2.28876678e-01	2.99846780e-01	4.04245446e-01	-3.88816239e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	5.92000000e-01	8.52437355e-02	1.70707097e-03	2.10465165e-01	2.80277530e-01	3.75011485e-01	-3.63525376e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.04000000e-01	7.85236474e-02	1.50367673e-03	1.92901853e-01	2.61087231e-01	3.46740999e-01	-3.38499259e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.16000000e-01	7.20924318e-02	1.31937900e-03	1.76201822e-01	2.42341660e-01	3.19496891e-01	-3.13923265e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.28000000e-01	6.59558064e-02	1.15290997e-03	1.60372746e-01	2.24098565e-01	2.93329342e-01	-2.89944339e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.40000000e-01	6.01190138e-02	1.00304402e-03	1.45419808e-01	2.06415096e-01	2.68285419e-01	-2.66693191e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.52000000e-01	5.45846849e-02	8.68598891e-04	1.31340840e-01	1.89338695e-01	2.44398874e-01	-2.44268430e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.64000000e-01	4.93551331e-02	7.48437560e-04	1.18131792e-01	1.72916588e-01	2.21701192e-01	-2.22757395e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.76000000e-01	4.44302317e-02	6.41468833e-04	1.05782289e-01	1.57185929e-01	2.00211127e-01	-2.02220679e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	6.88000000e-01	3.98094540e-02	5.46648282e-04	9.42800833e-02	1.42183252e-01	1.79945040e-01	-1.82711114e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.00000000e-01	3.54902117e-02	4.62978374e-04	8.36079932e-02	1.27935741e-01	1.60908428e-01	-1.64261416e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.12000000e-01	3.14692005e-02	3.89509267e-04	7.37466308e-02	1.14467872e-01	1.43102555e-01	-1.46894767e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.24000000e-01	2.77418810e-02	3.25337958e-04	6.46735645e-02	1.01798769e-01	1.26522496e-01	-1.30625947e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.36000000e-01	2.43022837e-02	2.69608730e-04	5.63634805e-02	8.99397485e-02	1.11155031e-01	-1.15455258e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.48000000e-01	2.11438051e-02	2.21512812e-04	4.87893139e-02	7.88996313e-02	9.69835846e-02	-1.01378964e-03	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.60000000e-01	1.82586601e-02	1.80287379e-04	4.19216072e-02	6.86811555e-02	8.39853997e-02	-8.83862179e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.72000000e-01	1.56381753e-02	1.45215442e-04	3.57296100e-02	5.92810492e-02	7.21321940e-02	-7.64580920e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.84000000e-01	1.32727923e-02	1.15625038e-04	3.01808396e-02	5.06914035e-02	6.13910148e-02	-6.55708068e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	7.96000000e-01	1.11522622e-02	9.08883266e-05	2.52417423e-02	4.29000850e-02	5.17250742e-02	-5.56990173e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.08000000e-01	9.26526544e-03	7.04211947e-05	2.08769467e-02	3.58886320e-02	4.30913731e-02	-4.68060956e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.20000000e-01	7.59964297e-03	5.36829784e-05	1.70500505e-02	2.96329917e-02	3.54421787e-02	-3.88521457e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.32000000e-01	6.14592862e-03	4.01717996e-05	1.37323100e-02	2.41163331e-02	2.87421464e-02	-3.18224864e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.44000000e-01	4.88794654e-03	2.94269573e-05	1.08790978e-02	1.92960662e-02	2.29234694e-02	-2.56499985e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.56000000e-01	3.81363705e-03	2.10298084e-05	8.45703362e-03	1.51413745e-02	1.79361809e-02	-2.02957459e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.68000000e-01	2.90922210e-03	1.45987149e-05	6.42958616e-03	1.16131415e-02	1.37227112e-02	-1.57160959e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.80000000e-01	2.16060758e-03	9.78983258e-06	4.76027575e-03	8.66869580e-03	1.02222893e-02	-1.18578771e-04	2.68861681e-01	7.00000000e-02
5.56441260e+00	8.92000000e-01	1.55334705e-03	6.29573792e-06	3.41278432e-03	6.26193182e-03	7.37238478e-03	-8.66962669e-05	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.04000000e-01	1.07277481e-03	3.84456898e-06	2.35112789e-03	4.34373781e-03	5.10843609e-03	-6.09515768e-05	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.16000000e-01	7.04026140e-04	2.19885922e-06	1.53970275e-03	2.86225748e-03	3.36437868e-03	-4.07632068e-05	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.28000000e-01	4.32116046e-04	1.15448388e-06	9.43387162e-04	1.76331005e-03	2.07290627e-03	-2.55212953e-05	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.40000000e-01	2.41979855e-04	5.39536109e-07	5.27563809e-04	9.90714304e-04	1.16571959e-03	-1.45871218e-05	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.52000000e-01	1.18545632e-04	2.13344125e-07	2.58183346e-04	4.86735067e-04	5.73739226e-04	-7.28492818e-06	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.64000000e-01	4.70908237e-05	6.50035672e-08	1.02472413e-04	1.93772644e-04	2.29063193e-04	-2.93409287e-06	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.76000000e-01	1.26942621e-05	1.23652542e-08	2.75820154e-05	5.22724343e-05	6.20285769e-05	-7.81458126e-07	2.68861681e-01	7.00000000e-02
5.56441260e+00	9.88000000e-01	1.32047188e-06	6.24848366e-10	2.86428823e-06	5.43557384e-06	6.50340033e-06	-7.90897891e-08	2.68861681e-01	7.00000000e-02
5.56441260e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.68861681e-01	7.00000000e-02
6.16614387e+00	1.00000000e-06	1.89694467e+00	2.72317710e-01	9.86079220e-04	6.42681327e-04	-2.36312868e+00	2.64638139e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.16591440e-06	1.86206249e+00	2.67438182e-01	1.09136236e-03	7.11470769e-04	-2.31788123e+00	2.59714420e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.35935639e-06	1.82558760e+00	2.62640103e-01	1.20797755e-03	7.87709598e-04	-2.27036263e+00	2.54576788e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.58489319e-06	1.79070296e+00	2.57920693e-01	1.33669747e-03	8.71946786e-04	-2.22447391e+00	2.49651133e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.84784980e-06	1.75608203e+00	2.53281874e-01	1.47894605e-03	9.65089949e-04	-2.17908480e+00	2.44759449e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.15443469e-06	1.72221546e+00	2.48719055e-01	1.63612341e-03	1.06795908e-03	-2.13434905e+00	2.39967549e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.51188643e-06	1.68890527e+00	2.44234242e-01	1.80963890e-03	1.18168245e-03	-2.09031733e+00	2.35247258e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.92864456e-06	1.65620041e+00	2.39824468e-01	2.00121121e-03	1.30717283e-03	-2.04685972e+00	2.30606784e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.41454887e-06	1.62406632e+00	2.35490204e-01	2.21268105e-03	1.44554653e-03	-2.00404402e+00	2.26039875e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.98107171e-06	1.59249880e+00	2.31229924e-01	2.44605643e-03	1.59848669e-03	-1.96179556e+00	2.21545639e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.64158883e-06	1.56147889e+00	2.27043310e-01	2.70351308e-03	1.76721617e-03	-1.92012074e+00	2.17121311e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.41169527e-06	1.53099543e+00	2.22929496e-01	2.98756014e-03	1.95344814e-03	-1.87898270e+00	2.12764968e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.30957344e-06	1.50103761e+00	2.18887986e-01	3.30077301e-03	2.15887087e-03	-1.83837336e+00	2.08474656e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.35642254e-06	1.47159004e+00	2.14918120e-01	3.64582928e-03	2.38509541e-03	-1.79826884e+00	2.04247785e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.57695899e-06	1.44263888e+00	2.11019427e-01	4.02621603e-03	2.63463195e-03	-1.75864682e+00	2.00082788e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.00000000e-05	1.41417473e+00	2.07191572e-01	4.44544130e-03	2.90985317e-03	-1.71949186e+00	1.95977071e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.16591440e-05	1.38618402e+00	2.03434172e-01	4.90726986e-03	3.21313195e-03	-1.68078283e+00	1.91928348e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.35935639e-05	1.35865504e+00	1.99746944e-01	5.41565863e-03	3.54691370e-03	-1.64250143e+00	1.87934713e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.58489319e-05	1.33157529e+00	1.96129733e-01	5.97508596e-03	3.91440288e-03	-1.60463117e+00	1.83993772e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.84784980e-05	1.30493202e+00	1.92582388e-01	6.59103428e-03	4.31902144e-03	-1.56715122e+00	1.80103281e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.15443469e-05	1.27871509e+00	1.89104905e-01	7.26872562e-03	4.76419916e-03	-1.53004673e+00	1.76261181e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.51188643e-05	1.25291160e+00	1.85697289e-01	8.01370145e-03	5.25373262e-03	-1.49329996e+00	1.72465087e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.92864456e-05	1.22751024e+00	1.82359662e-01	8.83223970e-03	5.79188148e-03	-1.45689359e+00	1.68712747e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.41454887e-05	1.20249994e+00	1.79092253e-01	9.73236392e-03	6.38342942e-03	-1.42081231e+00	1.65001850e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.98107171e-05	1.17787267e+00	1.75895351e-01	1.07224089e-02	7.03401105e-03	-1.38504206e+00	1.61330445e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.64158883e-05	1.15360492e+00	1.72769462e-01	1.18058782e-02	7.74652394e-03	-1.34956510e+00	1.57695262e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.41169527e-05	1.12970607e+00	1.69715029e-01	1.29979497e-02	8.53036022e-03	-1.31437618e+00	1.54095723e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.30957344e-05	1.10615306e+00	1.66732495e-01	1.43053900e-02	9.38970595e-03	-1.27945408e+00	1.50528379e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.35642254e-05	1.08293746e+00	1.63822569e-01	1.57387409e-02	1.03320728e-02	-1.24479115e+00	1.46991120e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.57695899e-05	1.06005082e+00	1.60985918e-01	1.73102467e-02	1.13647722e-02	-1.21037339e+00	1.43481789e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.00000000e-04	1.03748425e+00	1.58223334e-01	1.90317344e-02	1.24962760e-02	-1.17619352e+00	1.39998253e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.16591440e-04	1.01522922e+00	1.55535610e-01	2.09170676e-02	1.37352612e-02	-1.14224085e+00	1.36538287e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.35935639e-04	9.93277394e-01	1.52923579e-01	2.29806750e-02	1.50908368e-02	-1.10850709e+00	1.33099798e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.58489319e-04	9.71621998e-01	1.50388063e-01	2.52379468e-02	1.65734983e-02	-1.07498544e+00	1.29680826e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.84784980e-04	9.50257370e-01	1.47929857e-01	2.77060989e-02	1.81938343e-02	-1.04167023e+00	1.26279319e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.15443469e-04	9.29175431e-01	1.45549702e-01	3.04029336e-02	1.99639367e-02	-1.00855206e+00	1.22893330e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.51188643e-04	9.08372161e-01	1.43248259e-01	3.33479706e-02	2.18962420e-02	-9.75625660e-01	1.19521042e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.92864456e-04	8.87842659e-01	1.41025953e-01	3.65621025e-02	2.40035028e-02	-9.42881941e-01	1.16160815e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.41454887e-04	8.67584774e-01	1.38883006e-01	4.00677485e-02	2.63006283e-02	-9.10318606e-01	1.12811142e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.98107171e-04	8.47597109e-01	1.36819372e-01	4.38880338e-02	2.88026236e-02	-8.77924078e-01	1.09470865e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.64158883e-04	8.27879248e-01	1.34834621e-01	4.80491768e-02	3.15252849e-02	-8.45689744e-01	1.06138928e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.41169527e-04	8.08430719e-01	1.32927826e-01	5.25771588e-02	3.44855648e-02	-8.13600447e-01	1.02814143e+00	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.30957344e-04	7.89254205e-01	1.31097411e-01	5.75013659e-02	3.77021542e-02	-7.81638743e-01	9.94959384e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.35642254e-04	7.70352916e-01	1.29341075e-01	6.28510872e-02	4.11929151e-02	-7.49783098e-01	9.61839882e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.57695899e-04	7.51733081e-01	1.27655666e-01	6.86589753e-02	4.49782968e-02	-7.18004844e-01	9.28783265e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.00000000e-03	7.33401192e-01	1.26037013e-01	7.49576378e-02	4.90783054e-02	-6.86267237e-01	8.95792714e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.16591440e-03	7.15366165e-01	1.24479685e-01	8.17826490e-02	5.35145670e-02	-6.54523300e-01	8.62875507e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.35935639e-03	6.97637183e-01	1.22976810e-01	8.91700598e-02	5.83094770e-02	-6.22712260e-01	8.30040749e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.58489319e-03	6.80225602e-01	1.21519948e-01	9.71578570e-02	6.34852173e-02	-5.90761854e-01	7.97303609e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.84784980e-03	6.63145292e-01	1.20098889e-01	1.05785559e-01	6.90657944e-02	-5.58584797e-01	7.64684862e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.15443469e-03	6.46410148e-01	1.18701491e-01	1.15092963e-01	7.50740433e-02	-5.26076719e-01	7.32207155e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.51188643e-03	6.30035615e-01	1.17313456e-01	1.25122340e-01	8.15345751e-02	-4.93111791e-01	6.99899185e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.92864456e-03	6.14037967e-01	1.15918177e-01	1.35914814e-01	8.84708635e-02	-4.59552080e-01	6.67794099e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.41454887e-03	5.98433922e-01	1.14496819e-01	1.47514770e-01	9.59078738e-02	-4.25233304e-01	6.35928943e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.98107171e-03	5.83239836e-01	1.13028264e-01	1.59963755e-01	1.03867750e-01	-3.89987101e-01	6.04344473e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.64158883e-03	5.68474024e-01	1.11489165e-01	1.73307333e-01	1.12374943e-01	-3.53621903e-01	5.73088205e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.41169527e-03	5.54150813e-01	1.09854171e-01	1.87587415e-01	1.21451549e-01	-3.15950022e-01	5.42206145e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.30957344e-03	5.40285365e-01	1.08096516e-01	2.02849830e-01	1.31120444e-01	-2.76777548e-01	5.11750461e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.35642254e-03	5.26891328e-01	1.06188530e-01	2.19136603e-01	1.41402713e-01	-2.35936074e-01	4.81774866e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.57695899e-03	5.13980215e-01	1.04102450e-01	2.36494147e-01	1.52321074e-01	-1.93273380e-01	4.52334949e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.00000000e-02	5.01560146e-01	1.01811490e-01	2.54966213e-01	1.63896580e-01	-1.48682699e-01	4.23484552e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.16591440e-02	4.89637852e-01	9.92913487e-02	2.74601225e-01	1.76153502e-01	-1.02112471e-01	3.95279532e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.35935639e-02	4.78217858e-01	9.65216022e-02	2.95448669e-01	1.89117824e-01	-5.35793244e-02	3.67774949e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.58489319e-02	4.67301761e-01	9.34875188e-02	3.17561164e-01	2.02819821e-01	-3.17370574e-03	3.41023619e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.84784980e-02	4.56888939e-01	9.01820913e-02	3.40994422e-01	2.17296202e-01	4.89292749e-02	3.15075291e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.15443469e-02	4.46982965e-01	8.66075395e-02	3.65833549e-01	2.32604784e-01	1.02522047e-01	2.89982526e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.51188643e-02	4.37578261e-01	8.27770422e-02	3.92137374e-01	2.48803319e-01	1.57327572e-01	2.65784040e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.92864456e-02	4.28677335e-01	7.87158501e-02	4.19997593e-01	2.65980923e-01	2.13103074e-01	2.42521618e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.41454887e-02	4.20282097e-01	7.44614375e-02	4.49508150e-01	2.84253462e-01	2.69680125e-01	2.20226829e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.98107171e-02	4.12396473e-01	7.00626569e-02	4.80763524e-01	3.03770547e-01	3.27038678e-01	1.98921176e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.64158883e-02	4.05025065e-01	6.55773237e-02	5.13845187e-01	3.24721128e-01	3.85378000e-01	1.78611926e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.41169527e-02	3.98170273e-01	6.10682669e-02	5.48797054e-01	3.47334340e-01	4.45161813e-01	1.59287293e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.30957344e-02	3.91824504e-01	5.65974374e-02	5.85580955e-01	3.71874110e-01	5.07110427e-01	1.40911414e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.35642254e-02	3.85957739e-01	5.22188605e-02	6.24011267e-01	3.98618187e-01	5.72102235e-01	1.23421925e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.57695899e-02	3.80497351e-01	4.79707279e-02	6.63654877e-01	4.27816710e-01	6.40961067e-01	1.06733347e-01	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.00000000e-01	3.75295902e-01	4.38679847e-02	7.03692191e-01	4.59614187e-01	7.14103435e-01	9.07486993e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.12000000e-01	3.71470754e-01	4.09260981e-02	7.32721617e-01	4.84720409e-01	7.70634919e-01	7.93459375e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.24000000e-01	3.67899805e-01	3.83340892e-02	7.57684704e-01	5.08307856e-01	8.22679806e-01	6.93751032e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.36000000e-01	3.64406179e-01	3.60091346e-02	7.78761694e-01	5.30359304e-01	8.70223554e-01	6.05498344e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.48000000e-01	3.60856787e-01	3.38911938e-02	7.96101231e-01	5.50832130e-01	9.13186614e-01	5.26735993e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.60000000e-01	3.57145689e-01	3.19366951e-02	8.09814914e-01	5.69658967e-01	9.51443294e-01	4.56098830e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.72000000e-01	3.53211508e-01	3.01139134e-02	8.20103786e-01	5.86799926e-01	9.85009892e-01	3.92536554e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.84000000e-01	3.48984408e-01	2.83997951e-02	8.27045696e-01	6.02183938e-01	1.01380033e+00	3.35303284e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.96000000e-01	3.44428655e-01	2.67776713e-02	8.30805584e-01	6.15769146e-01	1.03785937e+00	2.83781630e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.08000000e-01	3.39515829e-01	2.52354648e-02	8.31532547e-01	6.27514977e-01	1.05725123e+00	2.37468442e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.20000000e-01	3.34229866e-01	2.37644809e-02	8.29387003e-01	6.37397260e-01	1.07208367e+00	1.95931490e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.32000000e-01	3.28562664e-01	2.23584642e-02	8.24532086e-01	6.45398862e-01	1.08249053e+00	1.58793431e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.44000000e-01	3.22514032e-01	2.10129289e-02	8.17136793e-01	6.51515700e-01	1.08863473e+00	1.25711776e-02	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.56000000e-01	3.16090056e-01	1.97246419e-02	8.07374130e-01	6.55755159e-01	1.09070121e+00	9.63689408e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.68000000e-01	3.09302527e-01	1.84912508e-02	7.95420259e-01	6.58136304e-01	1.08889196e+00	7.04697945e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.80000000e-01	3.02167793e-01	1.73109974e-02	7.81452850e-01	6.58689378e-01	1.08342351e+00	4.77357780e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	2.92000000e-01	2.94705623e-01	1.61825187e-02	7.65648766e-01	6.57452720e-01	1.07451915e+00	2.79054816e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.04000000e-01	2.86938872e-01	1.51047017e-02	7.48184822e-01	6.54472709e-01	1.06240883e+00	1.07299854e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.16000000e-01	2.78893350e-01	1.40765776e-02	7.29235810e-01	6.49808448e-01	1.04732855e+00	-4.02587504e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.28000000e-01	2.70596248e-01	1.30972433e-02	7.08973433e-01	6.43521999e-01	1.02951284e+00	-1.65841276e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.40000000e-01	2.62076668e-01	1.21658032e-02	6.87565440e-01	6.35685800e-01	1.00919850e+00	-2.71534304e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.52000000e-01	2.53364635e-01	1.12813396e-02	6.65176312e-01	6.26374773e-01	9.86618761e-01	-3.59301899e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.64000000e-01	2.44490657e-01	1.04428862e-02	6.41962200e-01	6.15673467e-01	9.62003946e-01	-4.30970365e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.76000000e-01	2.35486093e-01	9.64941712e-03	6.18077617e-01	6.03666883e-01	9.35581329e-01	-4.88261231e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	3.88000000e-01	2.26382115e-01	8.89984228e-03	5.93669062e-01	5.90445478e-01	9.07572149e-01	-5.32769172e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.00000000e-01	2.17209202e-01	8.19300885e-03	5.68873546e-01	5.76103326e-01	8.78188784e-01	-5.65946848e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.12000000e-01	2.07997800e-01	7.52769890e-03	5.43824004e-01	5.60735600e-01	8.47639230e-01	-5.89160586e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.24000000e-01	1.98778028e-01	6.90263738e-03	5.18646537e-01	5.44440646e-01	8.16125622e-01	-6.03665380e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.36000000e-01	1.89578698e-01	6.31649828e-03	4.93458560e-01	5.27314625e-01	7.83838435e-01	-6.10587838e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.48000000e-01	1.80427104e-01	5.76791420e-03	4.68368276e-01	5.09452108e-01	7.50956974e-01	-6.10944924e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.60000000e-01	1.71353841e-01	5.25547748e-03	4.43485920e-01	4.90980038e-01	7.17684420e-01	-6.05801579e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.72000000e-01	1.62379885e-01	4.77775541e-03	4.18895331e-01	4.71964954e-01	6.84154829e-01	-5.95874753e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.84000000e-01	1.53531241e-01	4.33330279e-03	3.94687206e-01	4.52516252e-01	6.50537959e-01	-5.81990534e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	4.96000000e-01	1.44830749e-01	3.92065995e-03	3.70940420e-01	4.32730164e-01	6.16982265e-01	-5.64843232e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.08000000e-01	1.36299868e-01	3.53836767e-03	3.47726575e-01	4.12700959e-01	5.83627090e-01	-5.45048095e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.20000000e-01	1.27958486e-01	3.18496780e-03	3.25109565e-01	3.92520942e-01	5.50602883e-01	-5.23154415e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.32000000e-01	1.19824783e-01	2.85901154e-03	3.03145906e-01	3.72279316e-01	5.18030413e-01	-4.99660692e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.44000000e-01	1.11915440e-01	2.55906659e-03	2.81885121e-01	3.52062476e-01	4.86020855e-01	-4.74997873e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.56000000e-01	1.04245267e-01	2.28372292e-03	2.61369205e-01	3.31952457e-01	4.54675074e-01	-4.49540915e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.68000000e-01	9.68278856e-02	2.03159498e-03	2.41634703e-01	3.12029221e-01	4.24087123e-01	-4.23624807e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.80000000e-01	8.96752170e-02	1.80132605e-03	2.22711626e-01	2.92368676e-01	3.94341739e-01	-3.97542524e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	5.92000000e-01	8.27971543e-02	1.59159268e-03	2.04622674e-01	2.73040931e-01	3.65512471e-01	-3.71538950e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.04000000e-01	7.62022408e-02	1.40110767e-03	1.87385446e-01	2.54112520e-01	3.37665212e-01	-3.45826677e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.16000000e-01	6.98977841e-02	1.22862137e-03	1.71012830e-01	2.35646806e-01	3.10859327e-01	-3.20591654e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.28000000e-01	6.38888235e-02	1.07292467e-03	1.55510657e-01	2.17699440e-01	2.85141970e-01	-2.95982053e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.40000000e-01	5.81798337e-02	9.32850490e-04	1.40882120e-01	2.00324965e-01	2.60556727e-01	-2.72129319e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.52000000e-01	5.27728215e-02	8.07274771e-04	1.27123448e-01	1.83568673e-01	2.37134492e-01	-2.49133267e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.64000000e-01	4.76693925e-02	6.95117889e-04	1.14228873e-01	1.67475125e-01	2.14903442e-01	-2.27081907e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.76000000e-01	4.28688482e-02	5.95345073e-04	1.02186645e-01	1.52079291e-01	1.93879647e-01	-2.06036863e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	6.88000000e-01	3.83700346e-02	5.06967056e-04	9.09831001e-02	1.37415093e-01	1.74076460e-01	-1.86051518e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.00000000e-01	3.41698424e-02	4.29040057e-04	8.05999029e-02	1.23507490e-01	1.55496838e-01	-1.67159170e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.12000000e-01	3.02644499e-02	3.60666323e-04	7.10165796e-02	1.10378610e-01	1.38139507e-01	-1.49383501e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.24000000e-01	2.66488291e-02	3.00993267e-04	6.22097403e-02	9.80451877e-02	1.21997056e-01	-1.32739255e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.36000000e-01	2.33166062e-02	2.49213715e-04	5.41532920e-02	8.65165238e-02	1.07054194e-01	-1.17226828e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.48000000e-01	2.02607778e-02	2.04565463e-04	4.68194680e-02	7.57992771e-02	9.32922554e-02	-1.02842244e-03	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.60000000e-01	1.74732165e-02	1.66330310e-04	4.01782773e-02	6.58941521e-02	8.06865997e-02	-8.95740351e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.72000000e-01	1.49449511e-02	1.33833817e-04	3.41985197e-02	5.67960624e-02	6.92072922e-02	-7.74025532e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.84000000e-01	1.26661749e-02	1.06444474e-04	2.88474028e-02	4.84954087e-02	5.88199284e-02	-6.63030982e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	7.96000000e-01	1.06264256e-02	8.35728167e-05	2.40911642e-02	4.09784343e-02	4.94863923e-02	-5.62489055e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.08000000e-01	8.81423344e-03	6.46709717e-05	1.98943737e-02	3.42252814e-02	4.11626409e-02	-4.72018628e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.20000000e-01	7.21745751e-03	4.92322091e-05	1.62209632e-02	2.82111369e-02	3.38006953e-02	-3.91212427e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.32000000e-01	5.82621865e-03	3.67867946e-05	1.30414509e-02	2.29169513e-02	2.73629829e-02	-3.19889713e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.44000000e-01	4.62463541e-03	2.69040891e-05	1.03121774e-02	1.83003404e-02	2.17826069e-02	-2.57364683e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.56000000e-01	3.60060548e-03	1.91930972e-05	7.99989921e-03	1.43296250e-02	1.70091097e-02	-2.03228493e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.68000000e-01	2.74042213e-03	1.32979212e-05	6.06845114e-03	1.09652608e-02	1.29848493e-02	-1.57016223e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.80000000e-01	2.03013222e-03	8.89838027e-06	4.48186606e-03	8.16446177e-03	9.64936369e-03	-1.18172588e-04	2.62879836e-01	7.50000000e-02
6.16614387e+00	8.92000000e-01	1.45548074e-03	5.70868424e-06	3.20441883e-03	5.88125425e-03	6.94063910e-03	-8.61560159e-05	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.04000000e-01	1.00204797e-03	3.47656835e-06	2.20081068e-03	4.06693388e-03	4.79490007e-03	-6.03782222e-05	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.16000000e-01	6.55272156e-04	1.98214943e-06	1.43621685e-03	2.67034126e-03	3.14713912e-03	-4.02313342e-05	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.28000000e-01	4.00531157e-04	1.03688028e-06	8.76393214e-04	1.63829744e-03	1.93139274e-03	-2.50797405e-05	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.40000000e-01	2.23187810e-04	4.82443316e-07	4.87708337e-04	9.15949010e-04	1.08100877e-03	-1.42600221e-05	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.52000000e-01	1.08677955e-04	1.89725325e-07	2.37243109e-04	4.47281656e-04	5.28952692e-04	-7.07525788e-06	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.64000000e-01	4.28296405e-05	5.73872509e-08	9.34170255e-05	1.76653919e-04	2.09567891e-04	-2.82468233e-06	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.76000000e-01	1.14149427e-05	1.07890876e-08	2.48577528e-05	4.71099905e-05	5.61228384e-05	-7.42508204e-07	2.62879836e-01	7.50000000e-02
6.16614387e+00	9.88000000e-01	1.16146311e-06	5.14607791e-10	2.52462491e-06	4.79097934e-06	5.76171703e-06	-7.33326061e-08	2.62879836e-01	7.50000000e-02
6.16614387e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.62879836e-01	7.50000000e-02
6.85130160e+00	1.00000000e-06	1.98840133e+00	3.03677042e-01	1.00497449e-03	6.52585624e-04	-2.49281462e+00	2.78382937e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.16591440e-06	1.95118890e+00	2.97986637e-01	1.11213854e-03	7.22356556e-04	-2.44435404e+00	2.73109931e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.35935639e-06	1.91252862e+00	2.92392624e-01	1.23084606e-03	7.99691092e-04	-2.39383786e+00	2.67643109e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.58489319e-06	1.87547101e+00	2.86892536e-01	1.36185600e-03	8.85124913e-04	-2.34497383e+00	2.62390549e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.84784980e-06	1.83872327e+00	2.81487511e-01	1.50662120e-03	9.79579876e-04	-2.29666755e+00	2.57178786e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.15443469e-06	1.80276584e+00	2.76173174e-01	1.66655418e-03	1.08388916e-03	-2.24906370e+00	2.52072169e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.51188643e-06	1.76740312e+00	2.70950991e-01	1.84309271e-03	1.19918591e-03	-2.20221723e+00	2.47042951e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.92864456e-06	1.73268378e+00	2.65817921e-01	2.03797870e-03	1.32639875e-03	-2.15599451e+00	2.42099204e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.41454887e-06	1.69857158e+00	2.60774115e-01	2.25307922e-03	1.46667011e-03	-2.11046476e+00	2.37234456e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.98107171e-06	1.66506204e+00	2.55817841e-01	2.49042990e-03	1.62168080e-03	-2.06555053e+00	2.32447783e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.64158883e-06	1.63213559e+00	2.50948531e-01	2.75224078e-03	1.79267786e-03	-2.02125886e+00	2.27736317e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.41169527e-06	1.59978053e+00	2.46165083e-01	3.04104985e-03	1.98138839e-03	-1.97755133e+00	2.23098050e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.30957344e-06	1.56798530e+00	2.41466758e-01	3.35946602e-03	2.18951343e-03	-1.93441957e+00	2.18530918e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.35642254e-06	1.53673401e+00	2.36852653e-01	3.71022292e-03	2.41870501e-03	-1.89183845e+00	2.14032270e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.57695899e-06	1.50601212e+00	2.32322065e-01	4.09684065e-03	2.67148420e-03	-1.84978525e+00	2.09600388e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.00000000e-05	1.47580970e+00	2.27874404e-01	4.52286780e-03	2.95023760e-03	-1.80824369e+00	2.05232619e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.16591440e-05	1.44611262e+00	2.23509040e-01	4.99211899e-03	3.25736321e-03	-1.76719188e+00	2.00926602e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.35935639e-05	1.41690855e+00	2.19225445e-01	5.50860883e-03	3.59534670e-03	-1.72661086e+00	1.96680322e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.58489319e-05	1.38818438e+00	2.15023200e-01	6.07688772e-03	3.96742089e-03	-1.68648329e+00	1.92491297e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.84784980e-05	1.35992693e+00	2.10901901e-01	6.70247917e-03	4.37702939e-03	-1.64678774e+00	1.88357210e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.15443469e-05	1.33212529e+00	2.06861270e-01	7.39066497e-03	4.82763583e-03	-1.60750859e+00	1.84275887e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.51188643e-05	1.30476617e+00	2.02901044e-01	8.14707194e-03	5.32307968e-03	-1.56862729e+00	1.80244879e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.92864456e-05	1.27783758e+00	1.99021069e-01	8.97807666e-03	5.86765686e-03	-1.53012588e+00	1.76261833e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.41454887e-05	1.25132808e+00	1.95221287e-01	9.89177505e-03	6.46620502e-03	-1.49198834e+00	1.72324373e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.98107171e-05	1.22522865e+00	1.91501696e-01	1.08964434e-02	7.12431779e-03	-1.45419969e+00	1.68430425e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.64158883e-05	1.19951618e+00	1.87862489e-01	1.19959763e-02	7.84510011e-03	-1.41674194e+00	1.64576717e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.41169527e-05	1.17419862e+00	1.84303791e-01	1.32054087e-02	8.63784206e-03	-1.37960848e+00	1.60762509e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.30957344e-05	1.14925274e+00	1.80825732e-01	1.45316592e-02	9.50684022e-03	-1.34277765e+00	1.56984304e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.35642254e-05	1.12466969e+00	1.77428675e-01	1.59854302e-02	1.04596568e-02	-1.30624093e+00	1.53239923e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.57695899e-05	1.10044042e+00	1.74112946e-01	1.75790345e-02	1.15036633e-02	-1.26998351e+00	1.49527125e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.00000000e-04	1.07655562e+00	1.70878969e-01	1.93244471e-02	1.26473801e-02	-1.23399727e+00	1.45843703e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.16591440e-04	1.05300625e+00	1.67727163e-01	2.12356473e-02	1.38995349e-02	-1.19827059e+00	1.42187364e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.35935639e-04	1.02978359e+00	1.64657975e-01	2.33271887e-02	1.52693192e-02	-1.16279435e+00	1.38555950e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.58489319e-04	1.00688043e+00	1.61671824e-01	2.56146173e-02	1.67672749e-02	-1.12756074e+00	1.34947431e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.84784980e-04	9.84290595e-01	1.58769094e-01	2.81152742e-02	1.84040722e-02	-1.09256296e+00	1.31359693e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.15443469e-04	9.62005669e-01	1.55950099e-01	3.08471168e-02	2.01918565e-02	-1.05779059e+00	1.27790726e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.51188643e-04	9.40021217e-01	1.53215055e-01	3.38298169e-02	2.21431162e-02	-1.02323715e+00	1.24238661e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.92864456e-04	9.18331997e-01	1.50563942e-01	3.70844209e-02	2.42707071e-02	-9.88892400e-01	1.20701803e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.41454887e-04	8.96935494e-01	1.47996532e-01	4.06334813e-02	2.65895825e-02	-9.54752494e-01	1.17178600e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.98107171e-04	8.75829967e-01	1.45512324e-01	4.45003225e-02	2.91148068e-02	-9.20804535e-01	1.13667847e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.64158883e-04	8.55014635e-01	1.43110426e-01	4.87112693e-02	3.18622475e-02	-8.87038238e-01	1.10168435e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.41169527e-04	8.34488769e-01	1.40789457e-01	5.32924980e-02	3.48489368e-02	-8.53436774e-01	1.06679149e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.30957344e-04	8.14254742e-01	1.38547404e-01	5.82735023e-02	3.80935723e-02	-8.19980876e-01	1.03199386e+00	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.35642254e-04	7.94315522e-01	1.36381546e-01	6.36837525e-02	4.16141089e-02	-7.86647039e-01	9.97287889e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.57695899e-04	7.74677059e-01	1.34288337e-01	6.95559920e-02	4.54310093e-02	-7.53404537e-01	9.62673694e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.00000000e-03	7.55345617e-01	1.32263262e-01	7.59229798e-02	4.95643320e-02	-7.20214421e-01	9.28154258e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.16591440e-03	7.36329837e-01	1.30300586e-01	8.28203677e-02	5.40357317e-02	-6.87027323e-01	8.93736633e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.35935639e-03	7.17638721e-01	1.28393217e-01	9.02843022e-02	5.88675925e-02	-6.53780176e-01	8.59429896e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.58489319e-03	6.99283446e-01	1.26532581e-01	9.83528404e-02	6.40821343e-02	-6.20398339e-01	8.25249178e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.84784980e-03	6.81277637e-01	1.24708440e-01	1.07065506e-01	6.97033114e-02	-5.86792153e-01	7.91215129e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.15443469e-03	6.63635024e-01	1.22908755e-01	1.16462144e-01	7.57539747e-02	-5.52854950e-01	7.57350471e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.51188643e-03	6.46370892e-01	1.21119491e-01	1.26584940e-01	8.22586666e-02	-5.18459023e-01	7.23683971e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.92864456e-03	6.29501366e-01	1.19324487e-01	1.37475017e-01	8.92408451e-02	-4.83464484e-01	6.90248874e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.41454887e-03	6.13042965e-01	1.17505568e-01	1.49176567e-01	9.67253457e-02	-4.47706119e-01	6.57082294e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.98107171e-03	5.97012000e-01	1.15642517e-01	1.61731074e-01	1.04734308e-01	-4.11014690e-01	6.24225274e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.64158883e-03	5.81426607e-01	1.13713145e-01	1.75183798e-01	1.13292060e-01	-3.73199010e-01	5.91725435e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.41169527e-03	5.66301061e-01	1.11693568e-01	1.89576484e-01	1.22420643e-01	-3.34072158e-01	5.59629095e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.30957344e-03	5.51650532e-01	1.09558786e-01	2.04954547e-01	1.32142826e-01	-2.93442772e-01	5.27988780e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.35642254e-03	5.37488649e-01	1.07283207e-01	2.21359723e-01	1.42479681e-01	-2.51145433e-01	4.96858547e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.57695899e-03	5.23826995e-01	1.04841454e-01	2.38837879e-01	1.53453841e-01	-2.07032464e-01	4.66294408e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.00000000e-02	5.10673863e-01	1.02209428e-01	2.57432284e-01	1.65086413e-01	-1.61002594e-01	4.36350782e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.16591440e-02	4.98036258e-01	9.93657426e-02	2.77190656e-01	1.77401708e-01	-1.13010770e-01	4.07084196e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.35935639e-02	4.85919060e-01	9.62930518e-02	2.98161641e-01	1.90425830e-01	-6.30804171e-02	3.78550476e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.58489319e-02	4.74324312e-01	9.29797748e-02	3.20396735e-01	2.04189222e-01	-1.13092301e-02	3.50803287e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.84784980e-02	4.63252174e-01	8.94219506e-02	3.43950825e-01	2.18729098e-01	4.21217804e-02	3.23893637e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.15443469e-02	4.52706651e-01	8.56245937e-02	3.68906161e-01	2.34103115e-01	9.69987949e-02	2.97874962e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.51188643e-02	4.42683190e-01	8.16032225e-02	3.95319541e-01	2.50369501e-01	1.53041205e-01	2.72787578e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.92864456e-02	4.33185125e-01	7.73847346e-02	4.23278963e-01	2.67617450e-01	2.10003870e-01	2.48674721e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.41454887e-02	4.24215155e-01	7.30073460e-02	4.52873055e-01	2.85962424e-01	2.67716849e-01	2.25569561e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.98107171e-02	4.15777858e-01	6.85195547e-02	4.84188957e-01	3.05552920e-01	3.26158268e-01	2.03495390e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.64158883e-02	4.07878103e-01	6.39776066e-02	5.17297825e-01	3.26575438e-01	3.85522704e-01	1.82461411e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.41169527e-02	4.00517920e-01	5.94415263e-02	5.52229404e-01	3.49254606e-01	4.46262804e-01	1.62458021e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.30957344e-02	3.93688328e-01	5.49693918e-02	5.88926477e-01	3.73846646e-01	5.09077101e-01	1.43451882e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.35642254e-02	3.87356497e-01	5.06106187e-02	6.27178587e-01	4.00617069e-01	5.74807081e-01	1.25383675e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.57695899e-02	3.81445172e-01	4.63986110e-02	6.66521521e-01	4.29797568e-01	6.44221399e-01	1.08171757e-01	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.00000000e-01	3.75799997e-01	4.23440999e-02	7.06098718e-01	4.61506172e-01	7.17662507e-01	9.17236839e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.12000000e-01	3.71646616e-01	3.94438460e-02	7.34662687e-01	4.86480851e-01	7.74198377e-01	8.00202035e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.24000000e-01	3.67776509e-01	3.68931044e-02	7.59101525e-01	5.09886126e-01	8.26054828e-01	6.98113841e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.36000000e-01	3.64004994e-01	3.46089002e-02	7.79606789e-01	5.31707082e-01	8.73246569e-01	6.07976983e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.48000000e-01	3.60193715e-01	3.25314158e-02	7.96337131e-01	5.51903678e-01	9.15719554e-01	5.27728561e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.60000000e-01	3.56234152e-01	3.06173949e-02	8.09417478e-01	5.70413180e-01	9.53376415e-01	4.55925778e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.72000000e-01	3.52061866e-01	2.88354090e-02	8.19053866e-01	5.87198527e-01	9.86250792e-01	3.91459755e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.84000000e-01	3.47606633e-01	2.71626272e-02	8.25336181e-01	6.02193903e-01	1.01428014e+00	3.33535418e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.96000000e-01	3.42832066e-01	2.55825073e-02	8.28437077e-01	6.15361913e-01	1.03752704e+00	2.81495749e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.08000000e-01	3.37709691e-01	2.40830190e-02	8.28513151e-01	6.26666987e-01	1.05607222e+00	2.34805032e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.20000000e-01	3.32223633e-01	2.26554398e-02	8.25731542e-01	6.36089689e-01	1.07003787e+00	1.93004300e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.32000000e-01	3.26366199e-01	2.12934283e-02	8.20261453e-01	6.43617833e-01	1.07957095e+00	1.55693838e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.44000000e-01	3.20137713e-01	1.99923699e-02	8.12277236e-01	6.49252208e-01	1.08484587e+00	1.22512615e-02	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.56000000e-01	3.13544830e-01	1.87488728e-02	8.01956508e-01	6.53004913e-01	1.08605763e+00	9.31278583e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.68000000e-01	3.06599910e-01	1.75604062e-02	7.89479342e-01	6.54899580e-01	1.08341701e+00	6.72318242e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.80000000e-01	2.99319824e-01	1.64250250e-02	7.75026610e-01	6.54970709e-01	1.07714802e+00	4.45357129e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	2.92000000e-01	2.91724835e-01	1.53411785e-02	7.58777824e-01	6.53260721e-01	1.06748043e+00	2.47696160e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.04000000e-01	2.83838248e-01	1.43075700e-02	7.40911822e-01	6.49820071e-01	1.05464983e+00	7.67777966e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.16000000e-01	2.75686191e-01	1.33230556e-02	7.21604833e-01	6.44711203e-01	1.03889660e+00	-6.98042950e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.28000000e-01	2.67296142e-01	1.23865686e-02	7.01029505e-01	6.37999668e-01	1.02045915e+00	-1.94313982e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.40000000e-01	2.58697369e-01	1.14970648e-02	6.79354078e-01	6.29760725e-01	9.99577172e-01	-2.98872114e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.52000000e-01	2.49919972e-01	1.06534933e-02	6.56742935e-01	6.20072194e-01	9.76486177e-01	-3.85469395e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.64000000e-01	2.40994476e-01	9.85477084e-03	6.33352012e-01	6.09020795e-01	9.51418141e-01	-4.55953028e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.76000000e-01	2.31952124e-01	9.09977167e-03	6.09334965e-01	5.96693688e-01	9.24601304e-01	-5.12059705e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	3.88000000e-01	2.22823886e-01	8.38732190e-03	5.84837095e-01	5.83183111e-01	8.96257251e-01	-5.55394476e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.00000000e-01	2.13640012e-01	7.71620042e-03	5.59994231e-01	5.68584506e-01	8.66598474e-01	-5.87419122e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.12000000e-01	2.04430620e-01	7.08513622e-03	5.34937693e-01	5.52994241e-01	8.35832539e-01	-6.09505329e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.24000000e-01	1.95225400e-01	6.49281543e-03	5.09791676e-01	5.36511435e-01	8.04160537e-01	-6.22910704e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.36000000e-01	1.86052675e-01	5.93788638e-03	4.84671502e-01	5.19232798e-01	7.71771607e-01	-6.28764239e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.48000000e-01	1.76939367e-01	5.41896784e-03	4.59683539e-01	5.01254328e-01	7.38844569e-01	-6.28088227e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.60000000e-01	1.67915076e-01	4.93464979e-03	4.34934836e-01	4.82700083e-01	7.05577842e-01	-6.21937489e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.72000000e-01	1.59000512e-01	4.48350720e-03	4.10507619e-01	4.63638736e-01	6.72105671e-01	-6.11037104e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.84000000e-01	1.50220922e-01	4.06411088e-03	3.86489906e-01	4.44178643e-01	6.38594818e-01	-5.96210812e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	4.96000000e-01	1.41598421e-01	3.67502477e-03	3.62958002e-01	4.24415140e-01	6.05190964e-01	-5.78151706e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.08000000e-01	1.33153742e-01	3.31482010e-03	3.39980942e-01	4.04441582e-01	5.72030629e-01	-5.57474508e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.20000000e-01	1.24906010e-01	2.98207507e-03	3.17620051e-01	3.84349071e-01	5.39241267e-01	-5.34728429e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.32000000e-01	1.16872643e-01	2.67538235e-03	2.95929303e-01	3.64225460e-01	5.06940529e-01	-5.10410921e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.44000000e-01	1.09069534e-01	2.39335508e-03	2.74955688e-01	3.44155575e-01	4.75236357e-01	-4.84952743e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.56000000e-01	1.01510736e-01	2.13463179e-03	2.54738799e-01	3.24219842e-01	4.44226461e-01	-4.58728986e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.68000000e-01	9.42090754e-02	1.89787826e-03	2.35312755e-01	3.04496355e-01	4.14001538e-01	-4.32074757e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.80000000e-01	8.71756759e-02	1.68179117e-03	2.16705185e-01	2.85058980e-01	3.84642867e-01	-4.05282938e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	5.92000000e-01	8.04196824e-02	1.48510184e-03	1.98936605e-01	2.65975815e-01	3.56220736e-01	-3.78598888e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.04000000e-01	7.39488998e-02	1.30657870e-03	1.82022515e-01	2.47311293e-01	3.28797805e-01	-3.52235884e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.16000000e-01	6.77698629e-02	1.14502827e-03	1.65973682e-01	2.29126389e-01	3.02429962e-01	-3.26380114e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.28000000e-01	6.18869451e-02	9.99297614e-04	1.50794138e-01	2.11474642e-01	2.77161354e-01	-3.01180601e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.40000000e-01	5.63038799e-02	8.68275509e-04	1.36485163e-01	1.94408039e-01	2.53032166e-01	-2.76769146e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.52000000e-01	5.10220653e-02	7.50893176e-04	1.23041433e-01	1.77969721e-01	2.30070470e-01	-2.53246373e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.64000000e-01	4.60424277e-02	6.46125364e-04	1.10455539e-01	1.62201651e-01	2.08301234e-01	-2.30700563e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.76000000e-01	4.13637152e-02	5.52990570e-04	9.87144115e-02	1.47136636e-01	1.87737895e-01	-2.09193972e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	6.88000000e-01	3.69841755e-02	4.70551475e-04	8.78030433e-02	1.32806064e-01	1.68390901e-01	-1.88780123e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.00000000e-01	3.29002010e-02	3.97914800e-04	7.77020035e-02	1.19232717e-01	1.50260749e-01	-1.69492516e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.12000000e-01	2.91074776e-02	3.34231635e-04	6.83897965e-02	1.06436440e-01	1.33343714e-01	-1.51354934e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.24000000e-01	2.56005176e-02	2.78696572e-04	5.98421386e-02	9.44316709e-02	1.17630010e-01	-1.34381721e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.36000000e-01	2.23725662e-02	2.30547784e-04	5.20322147e-02	8.32257585e-02	1.03102366e-01	-1.18573020e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.48000000e-01	1.94162469e-02	1.89066521e-04	4.49316164e-02	7.28232898e-02	8.97401272e-02	-1.03924275e-03	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.60000000e-01	1.67231160e-02	1.53576144e-04	3.85098725e-02	6.32230322e-02	7.75168799e-02	-9.04230929e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.72000000e-01	1.42839299e-02	1.23441800e-04	3.27353878e-02	5.44181763e-02	6.64011411e-02	-7.80488318e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.84000000e-01	1.20886582e-02	9.80695783e-05	2.75751106e-02	4.63975257e-02	5.63571577e-02	-6.67756158e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	7.96000000e-01	1.01266499e-02	7.69056376e-05	2.29951174e-02	3.91458013e-02	4.73455916e-02	-5.65750395e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.08000000e-01	8.38631143e-03	5.94357046e-05	1.89599708e-02	3.26418648e-02	3.93214779e-02	-4.74073699e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.20000000e-01	6.85551953e-03	4.51845013e-05	1.54339219e-02	2.68601635e-02	3.22365903e-02	-3.92308332e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.32000000e-01	5.52404483e-03	3.37120433e-05	1.23868882e-02	2.17796658e-02	2.60514025e-02	-3.20238390e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.44000000e-01	4.37629198e-03	2.46154779e-05	9.77614597e-03	1.73582000e-02	2.06999089e-02	-2.57163752e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.56000000e-01	3.40013787e-03	1.75293567e-05	7.56862612e-03	1.35633288e-02	1.61312616e-02	-2.02655094e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.68000000e-01	2.58196685e-03	1.21215369e-05	5.72856349e-03	1.03551797e-02	1.22878452e-02	-1.56219198e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.80000000e-01	1.90798083e-03	8.09365283e-06	4.22052463e-03	7.69093378e-03	9.10958180e-03	-1.17277744e-04	2.57031085e-01	8.00000000e-02
6.85130160e+00	8.92000000e-01	1.36412886e-03	5.17983382e-06	3.00939570e-03	5.52482571e-03	6.53504393e-03	-8.52631637e-05	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.04000000e-01	9.36247068e-04	3.14583599e-06	2.06057667e-03	3.80862474e-03	4.50130251e-03	-5.95621811e-05	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.16000000e-01	6.10083767e-04	1.78792092e-06	1.34003012e-03	2.49192291e-03	2.94445558e-03	-3.95423578e-05	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.28000000e-01	3.71383129e-04	9.31819690e-07	8.14391815e-04	1.52258291e-03	1.79991658e-03	-2.45445703e-05	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.40000000e-01	2.05935149e-04	4.31639936e-07	4.51012013e-04	8.47102699e-04	1.00270018e-03	-1.38834364e-05	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.52000000e-01	9.96757275e-05	1.68811304e-07	2.18083739e-04	4.11181260e-04	4.87804013e-04	-6.84388514e-06	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.64000000e-01	3.89740956e-05	5.06864761e-08	8.51997430e-05	1.61119097e-04	1.91799025e-04	-2.70851079e-06	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.76000000e-01	1.02708822e-05	9.41590335e-09	2.24146124e-05	4.24802174e-05	5.08014722e-05	-7.02718108e-07	2.57031085e-01	8.00000000e-02
6.85130160e+00	9.88000000e-01	1.02215695e-06	4.21719702e-10	2.22625445e-06	4.22474776e-06	5.10648499e-06	-6.77183200e-08	2.57031085e-01	8.00000000e-02
6.85130160e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.57031085e-01	8.00000000e-02
7.63357774e+00	1.00000000e-06	2.08831683e+00	3.37179546e-01	1.02414745e-03	6.62644149e-04	-2.63505192e+00	2.93396479e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.16591440e-06	2.04846105e+00	3.30578522e-01	1.13321883e-03	7.33411676e-04	-2.58293005e+00	2.87727166e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.35935639e-06	2.00730869e+00	3.24091941e-01	1.25404675e-03	8.11857794e-04	-2.52898267e+00	2.81885158e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.58489319e-06	1.96777316e+00	3.17717168e-01	1.38737719e-03	8.98505525e-04	-2.47671335e+00	2.76259951e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.84784980e-06	1.92860494e+00	3.11454733e-01	1.53469199e-03	9.94291239e-04	-2.42507382e+00	2.70684055e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.15443469e-06	1.89027114e+00	3.05300311e-01	1.69741652e-03	1.10006110e-03	-2.37419702e+00	2.65219893e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.51188643e-06	1.85257842e+00	2.99254806e-01	1.87701705e-03	1.21695359e-03	-2.32414107e+00	2.59840125e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.92864456e-06	1.81557403e+00	2.93315048e-01	2.07525890e-03	1.34591353e-03	-2.27476909e+00	2.54552515e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.41454887e-06	1.77922099e+00	2.87480813e-01	2.29403573e-03	1.48810866e-03	-2.22615102e+00	2.49350515e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.98107171e-06	1.74351395e+00	2.81750113e-01	2.53541118e-03	1.64521852e-03	-2.17820678e+00	2.44233079e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.64158883e-06	1.70843271e+00	2.76122076e-01	2.80162961e-03	1.81851411e-03	-2.13094369e+00	2.39197233e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.41169527e-06	1.67396482e+00	2.70595313e-01	3.09525824e-03	2.00973658e-03	-2.08432166e+00	2.34240855e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.30957344e-06	1.64009785e+00	2.65168792e-01	3.41894038e-03	2.22060071e-03	-2.03833178e+00	2.29361748e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.35642254e-06	1.60681519e+00	2.59841326e-01	3.77546505e-03	2.45279863e-03	-1.99294751e+00	2.24557171e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.57695899e-06	1.57410173e+00	2.54611924e-01	4.16838581e-03	2.70886253e-03	-1.94814557e+00	2.19825273e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.00000000e-05	1.54194666e+00	2.49479699e-01	4.60129255e-03	2.99119368e-03	-1.90390864e+00	2.15163291e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.16591440e-05	1.51033524e+00	2.44443732e-01	5.07805003e-03	3.30221567e-03	-1.86021393e+00	2.10568777e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.35935639e-05	1.47925436e+00	2.39503199e-01	5.60273106e-03	3.64445420e-03	-1.81704160e+00	2.06039588e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.58489319e-05	1.44869023e+00	2.34657381e-01	6.17995745e-03	4.02117041e-03	-1.77437332e+00	2.01573141e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.84784980e-05	1.41862906e+00	2.29905574e-01	6.81529456e-03	4.43583011e-03	-1.73218691e+00	1.97167022e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.15443469e-05	1.38905918e+00	2.25247192e-01	7.51408518e-03	4.89193135e-03	-1.69046578e+00	1.92818940e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.51188643e-05	1.35996666e+00	2.20681663e-01	8.28204147e-03	5.39335622e-03	-1.64919044e+00	1.88526347e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.92864456e-05	1.33133886e+00	2.16208520e-01	9.12563822e-03	5.94443771e-03	-1.60834212e+00	1.84286788e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.41454887e-05	1.30316375e+00	2.11827383e-01	1.00530405e-02	6.55006496e-03	-1.56790393e+00	1.80097797e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.98107171e-05	1.27543129e+00	2.07537926e-01	1.10724792e-02	7.21579790e-03	-1.52785988e+00	1.75957166e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.64158883e-05	1.24811862e+00	2.03339995e-01	1.21882238e-02	7.94493993e-03	-1.48819148e+00	1.71861604e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.41169527e-05	1.22123221e+00	1.99233371e-01	1.34151747e-02	8.74668507e-03	-1.44889068e+00	1.67810197e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.30957344e-05	1.19474853e+00	1.95217841e-01	1.47604041e-02	9.62543969e-03	-1.40993521e+00	1.63799383e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.35642254e-05	1.16865822e+00	1.91293400e-01	1.62347712e-02	1.05888161e-02	-1.37131559e+00	1.59826903e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.57695899e-05	1.14295160e+00	1.87460005e-01	1.78506598e-02	1.16442457e-02	-1.33301604e+00	1.55890417e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.00000000e-04	1.11761875e+00	1.83717694e-01	1.96201914e-02	1.28002977e-02	-1.29502744e+00	1.51987632e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.16591440e-04	1.09265013e+00	1.80066494e-01	2.15574609e-02	1.40657515e-02	-1.25733715e+00	1.48116171e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.35935639e-04	1.06803648e+00	1.76506450e-01	2.36771473e-02	1.54498798e-02	-1.21993506e+00	1.44273803e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.58489319e-04	1.04377010e+00	1.73037568e-01	2.59949513e-02	1.69632717e-02	-1.18281225e+00	1.40458412e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.84784980e-04	1.01984424e+00	1.69659810e-01	2.85283380e-02	1.86166782e-02	-1.14596069e+00	1.36667812e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.15443469e-04	9.96250035e-01	1.66373056e-01	3.12954201e-02	2.04222978e-02	-1.10936880e+00	1.32899917e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.51188643e-04	9.72982581e-01	1.63177078e-01	3.43160195e-02	2.23926723e-02	-1.07302878e+00	1.29152796e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.92864456e-04	9.50036212e-01	1.60071412e-01	3.76113348e-02	2.45407583e-02	-1.03692914e+00	1.25424688e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.41454887e-04	9.27407965e-01	1.57055384e-01	4.12040519e-02	2.68815530e-02	-1.00106439e+00	1.21713983e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.98107171e-04	9.05095683e-01	1.54128042e-01	4.51176896e-02	2.94301803e-02	-9.65420209e-01	1.18019417e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.64158883e-04	8.83098144e-01	1.51288050e-01	4.93786786e-02	3.22025781e-02	-9.29984550e-01	1.14339820e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.41169527e-04	8.61414293e-01	1.48533586e-01	5.40133872e-02	3.52158557e-02	-8.94738838e-01	1.10673937e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.30957344e-04	8.40046116e-01	1.45862215e-01	5.90514136e-02	3.84887180e-02	-8.59661903e-01	1.07021122e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.35642254e-04	8.18996261e-01	1.43270821e-01	6.45224039e-02	4.20392107e-02	-8.24728199e-01	1.03380979e+00	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.57695899e-04	7.98270323e-01	1.40755495e-01	7.04591900e-02	4.58878092e-02	-7.89904880e-01	9.97534822e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.00000000e-03	7.77874259e-01	1.38311397e-01	7.68946758e-02	5.00546223e-02	-7.55150741e-01	9.61389002e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.16591440e-03	7.57816363e-01	1.35932524e-01	8.38645862e-02	5.45613308e-02	-7.20413986e-01	9.25379051e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.35935639e-03	7.38105380e-01	1.33611591e-01	9.14051559e-02	5.94303073e-02	-6.85629238e-01	8.89513900e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.58489319e-03	7.18752222e-01	1.31339922e-01	9.95545060e-02	6.46838051e-02	-6.50719455e-01	8.53808521e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.84784980e-03	6.99770186e-01	1.29107282e-01	1.08352159e-01	7.03457265e-02	-6.15592601e-01	8.18283319e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.15443469e-03	6.81172759e-01	1.26901762e-01	1.17837994e-01	7.64389335e-02	-5.80139734e-01	7.82960970e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.51188643e-03	6.62974981e-01	1.24709609e-01	1.28054107e-01	8.29878993e-02	-5.44231292e-01	7.47870186e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.92864456e-03	6.45192729e-01	1.22515127e-01	1.39041606e-01	9.00160600e-02	-5.07725484e-01	7.13044170e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.41454887e-03	6.27842249e-01	1.20300807e-01	1.50844479e-01	9.75481226e-02	-4.70456223e-01	6.78519985e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.98107171e-03	6.10939718e-01	1.18047321e-01	1.63504130e-01	1.05606217e-01	-4.32253480e-01	6.44338833e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.64158883e-03	5.94502998e-01	1.15733624e-01	1.77065506e-01	1.14214543e-01	-3.92926511e-01	6.10548300e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.41169527e-03	5.78546197e-01	1.13337250e-01	1.91570162e-01	1.23395084e-01	-3.52289269e-01	5.77194837e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.30957344e-03	5.63084389e-01	1.10834897e-01	2.07063083e-01	1.33170503e-01	-3.10152977e-01	5.44331177e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.35642254e-03	5.48131155e-01	1.08202959e-01	2.23585689e-01	1.43561845e-01	-2.66355381e-01	5.12011682e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.57695899e-03	5.33697979e-01	1.05418315e-01	2.41183277e-01	1.54591658e-01	-2.20753302e-01	4.80292525e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.00000000e-02	5.19793253e-01	1.02459388e-01	2.59898599e-01	1.66281093e-01	-1.73251047e-01	4.49228595e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.16591440e-02	5.06424144e-01	9.93074990e-02	2.79778625e-01	1.78654488e-01	-1.23810035e-01	4.18876926e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.35935639e-02	4.93595805e-01	9.59481384e-02	3.00871111e-01	1.91738051e-01	-7.24604831e-02	3.89293984e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.58489319e-02	4.81310572e-01	9.23725877e-02	3.23226384e-01	2.05562376e-01	-1.93071490e-02	3.60534069e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.84784980e-02	4.69569317e-01	8.85796091e-02	3.46898386e-01	2.20165132e-01	3.54631004e-02	3.32649350e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.15443469e-02	4.58376357e-01	8.45766633e-02	3.71966463e-01	2.35603788e-01	9.16304108e-02	3.05693967e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.51188643e-02	4.47728038e-01	8.03812368e-02	3.98485250e-01	2.51936981e-01	1.48910790e-01	2.79709678e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.92864456e-02	4.37628406e-01	7.60215064e-02	4.26538907e-01	2.69253891e-01	2.07056875e-01	2.54741030e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.41454887e-02	4.28080812e-01	7.15360820e-02	4.56210591e-01	2.87669457e-01	2.65897341e-01	2.30822640e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.98107171e-02	4.19090342e-01	6.69728081e-02	4.87579926e-01	3.07330910e-01	3.25408528e-01	2.07979438e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.64158883e-02	4.10661967e-01	6.23861347e-02	5.20707583e-01	3.28422102e-01	3.85780297e-01	1.86222402e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.41169527e-02	4.02797174e-01	5.78331605e-02	5.55608988e-01	3.51162922e-01	4.47454140e-01	1.65543952e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.30957344e-02	3.95485389e-01	5.33680872e-02	5.92207796e-01	3.75801613e-01	5.11106761e-01	1.45913073e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.35642254e-02	3.88690782e-01	4.90358424e-02	6.30268786e-01	4.02591175e-01	5.77542868e-01	1.27273292e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.57695899e-02	3.82331264e-01	4.48652766e-02	6.69296947e-01	4.31744618e-01	6.47476409e-01	1.09546511e-01	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.00000000e-01	3.76245415e-01	4.08632103e-02	7.08399446e-01	4.63353394e-01	7.21176843e-01	9.26444879e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.12000000e-01	3.71766229e-01	3.80071696e-02	7.36487544e-01	4.88187276e-01	7.77686960e-01	8.06477008e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.24000000e-01	3.67599297e-01	3.54997190e-02	7.60393688e-01	5.11401417e-01	8.29328126e-01	7.02076746e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.36000000e-01	3.63552197e-01	3.32578941e-02	7.80320855e-01	5.32983438e-01	8.76144497e-01	6.10116967e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.48000000e-01	3.59481407e-01	3.12221824e-02	7.96437901e-01	5.52896142e-01	9.18107794e-01	5.28437222e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.60000000e-01	3.55275823e-01	2.93496824e-02	8.08882810e-01	5.71081523e-01	9.55148678e-01	4.55517470e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.72000000e-01	3.50868074e-01	2.76092789e-02	8.17866888e-01	5.87505582e-01	9.87318381e-01	3.90190647e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.84000000e-01	3.46187558e-01	2.59783689e-02	8.23491840e-01	6.02107835e-01	1.01457765e+00	3.31612981e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.96000000e-01	3.41197266e-01	2.44405404e-02	8.25937932e-01	6.14855445e-01	1.03700675e+00	2.79088357e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.08000000e-01	3.35868691e-01	2.29838133e-02	8.25369135e-01	6.25717897e-01	1.05470273e+00	2.32049021e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.20000000e-01	3.30186156e-01	2.15994424e-02	8.21959160e-01	6.34680532e-01	1.06780205e+00	1.90009754e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.32000000e-01	3.24142371e-01	2.02810086e-02	8.15883114e-01	6.41736122e-01	1.07646457e+00	1.52548937e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.44000000e-01	3.17738166e-01	1.90237803e-02	8.07320521e-01	6.46890317e-01	1.08087598e+00	1.19287425e-02	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.56000000e-01	3.10980745e-01	1.78242205e-02	7.96453425e-01	6.50159895e-01	1.08124112e+00	8.98776342e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.68000000e-01	3.03883005e-01	1.66796363e-02	7.83465621e-01	6.51573005e-01	1.07777932e+00	6.39995552e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.80000000e-01	2.96462316e-01	1.55879140e-02	7.68540998e-01	6.51168343e-01	1.07072186e+00	4.13544290e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	2.92000000e-01	2.88739399e-01	1.45473338e-02	7.51861534e-01	6.48992348e-01	1.06030477e+00	2.16641048e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.04000000e-01	2.80737970e-01	1.35564352e-02	7.33607909e-01	6.45099434e-01	1.04676903e+00	4.66621146e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.16000000e-01	2.72484436e-01	1.26139187e-02	7.13957618e-01	6.39555314e-01	1.03035920e+00	-9.88517676e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.28000000e-01	2.64006522e-01	1.17185741e-02	6.93084089e-01	6.32428901e-01	1.01131735e+00	-2.22206595e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.40000000e-01	2.55333620e-01	1.08692274e-02	6.71155895e-01	6.23798184e-01	9.89885816e-01	-3.25556326e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.52000000e-01	2.46495871e-01	1.00647126e-02	6.48337189e-01	6.13743740e-01	9.66302220e-01	-4.10917394e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.64000000e-01	2.37523768e-01	9.30384696e-03	6.24783545e-01	6.02354358e-01	9.40799973e-01	-4.80157153e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.76000000e-01	2.28448407e-01	8.58542100e-03	6.00647643e-01	5.89719229e-01	9.13608083e-01	-5.35026903e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	3.88000000e-01	2.19300524e-01	7.90819197e-03	5.76073499e-01	5.75932241e-01	8.84948316e-01	-5.77141731e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.00000000e-01	2.10110102e-01	7.27088353e-03	5.51195645e-01	5.61090098e-01	8.55033093e-01	-6.07972226e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.12000000e-01	2.00906901e-01	6.67218440e-03	5.26143703e-01	5.45290232e-01	8.24069376e-01	-6.28895218e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.24000000e-01	1.91720153e-01	6.11075257e-03	5.01039889e-01	5.28632420e-01	7.92257066e-01	-6.41170754e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.36000000e-01	1.82577677e-01	5.58522024e-03	4.75997391e-01	5.11213845e-01	7.59783862e-01	-6.45930276e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.48000000e-01	1.73505976e-01	5.09420068e-03	4.51120646e-01	4.93131647e-01	7.26827804e-01	-6.44200824e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.60000000e-01	1.64533678e-01	4.63628853e-03	4.26513565e-01	4.74507181e-01	6.93582704e-01	-6.37027843e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.72000000e-01	1.55681184e-01	4.21007229e-03	4.02256680e-01	4.55410983e-01	6.60182723e-01	-6.25144039e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.84000000e-01	1.46972976e-01	3.81414347e-03	3.78435322e-01	4.35950288e-01	6.26791552e-01	-6.09370737e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	4.96000000e-01	1.38430441e-01	3.44709349e-03	3.55123224e-01	4.16219479e-01	5.93552035e-01	-5.90399786e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.08000000e-01	1.30073575e-01	3.10752684e-03	3.32386864e-01	3.96310918e-01	5.60597807e-01	-5.68845304e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.20000000e-01	1.21920742e-01	2.79406001e-03	3.10285007e-01	3.76314435e-01	5.28053277e-01	-5.45256242e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.32000000e-01	1.13988598e-01	2.50532833e-03	2.88869111e-01	3.56316478e-01	4.96032933e-01	-5.20128869e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.44000000e-01	1.06292254e-01	2.23999079e-03	2.68183662e-01	3.36400258e-01	4.64641471e-01	-4.93893554e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.56000000e-01	9.88450066e-02	1.99673435e-03	2.48265883e-01	3.16644546e-01	4.33973423e-01	-4.66925308e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.68000000e-01	9.16589005e-02	1.77427547e-03	2.29147507e-01	2.97125536e-01	4.04116122e-01	-4.39559077e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.80000000e-01	8.47442733e-02	1.57136299e-03	2.10853831e-01	2.77915040e-01	3.75147413e-01	-4.12087376e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	5.92000000e-01	7.81095351e-02	1.38678144e-03	1.93403241e-01	2.59079132e-01	3.47134344e-01	-3.84755742e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.04000000e-01	7.17617648e-02	1.21935292e-03	1.76809182e-01	2.40680129e-01	3.20136354e-01	-3.57777788e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.16000000e-01	6.57067465e-02	1.06793787e-03	1.61080370e-01	2.22776641e-01	2.94205919e-01	-3.31339597e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.28000000e-01	5.99482014e-02	9.31437037e-04	1.46219085e-01	2.05420092e-01	2.69384202e-01	-3.05590671e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.40000000e-01	5.44891478e-02	8.08792396e-04	1.32224768e-01	1.88659957e-01	2.45708074e-01	-2.80662798e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.52000000e-01	4.93303910e-02	6.98987614e-04	1.19090595e-01	1.72537239e-01	2.23202822e-01	-2.56657012e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.64000000e-01	4.44722058e-02	6.01048875e-04	1.06807589e-01	1.57091363e-01	2.01890303e-01	-2.33661489e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.76000000e-01	3.99128063e-02	5.14044938e-04	9.53614144e-02	1.42353005e-01	1.81781378e-01	-2.11738721e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	6.88000000e-01	3.56498694e-02	4.37087385e-04	8.47357927e-02	1.28351088e-01	1.62883691e-01	-1.90941993e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.00000000e-01	3.16793121e-02	3.69330374e-04	7.49102563e-02	1.15106269e-01	1.45195358e-01	-1.71304639e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.12000000e-01	2.79963527e-02	3.09970793e-04	6.58623492e-02	1.02636181e-01	1.28710294e-01	-1.52850169e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.24000000e-01	2.45950712e-02	2.58247393e-04	5.75669562e-02	9.09530515e-02	1.13416449e-01	-1.35592196e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.36000000e-01	2.14683548e-02	2.13440732e-04	4.99965953e-02	8.00623437e-02	9.92946544e-02	-1.19530286e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.48000000e-01	1.86084799e-02	1.74872615e-04	4.31222739e-02	6.99666607e-02	8.63223755e-02	-1.04658990e-03	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.60000000e-01	1.60067114e-02	1.41905146e-04	3.69130926e-02	6.06629281e-02	7.44715271e-02	-9.09647213e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.72000000e-01	1.36535579e-02	1.13940338e-04	3.13371129e-02	5.21427021e-02	6.37091807e-02	-7.84255992e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.84000000e-01	1.15387886e-02	9.04192489e-05	2.63610720e-02	4.43932799e-02	5.39983344e-02	-6.70143472e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	7.96000000e-01	9.65158715e-03	7.08211416e-05	2.19509306e-02	3.73979598e-02	4.52985317e-02	-5.67007335e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.08000000e-01	7.98026093e-03	5.46629333e-05	1.80712903e-02	3.11344289e-02	3.75639988e-02	-4.74432911e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.20000000e-01	6.51270568e-03	4.14985306e-05	1.46867136e-02	2.55764249e-02	3.07462706e-02	-3.91990104e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.32000000e-01	5.23839850e-03	3.09155192e-05	1.17666394e-02	2.07011498e-02	2.48041176e-02	-3.19427136e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.44000000e-01	4.14202293e-03	2.25367638e-05	9.26925111e-03	1.64666534e-02	1.96724110e-02	-2.56029897e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.56000000e-01	3.21145557e-03	1.60204555e-05	7.16168896e-03	1.28398400e-02	1.53000080e-02	-2.01347876e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.68000000e-01	2.43318960e-03	1.10564047e-05	5.40861850e-03	9.78060157e-03	1.16294111e-02	-1.54860116e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.80000000e-01	1.79359472e-03	7.36638687e-06	3.97515842e-03	7.24616190e-03	8.60099502e-03	-1.15965960e-04	2.51312462e-01	8.50000000e-02
7.63357774e+00	8.92000000e-01	1.27883507e-03	4.70289902e-06	2.82682188e-03	5.19103361e-03	6.15398249e-03	-8.40729688e-05	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.04000000e-01	8.75011077e-04	2.84828620e-06	1.92971851e-03	3.56751920e-03	4.22634419e-03	-5.85444114e-05	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.16000000e-01	5.68186603e-04	1.61367577e-06	1.25060398e-03	2.32600991e-03	2.75532523e-03	-3.87251681e-05	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.28000000e-01	3.44474232e-04	8.37882916e-07	7.56993744e-04	1.41544328e-03	1.67774372e-03	-2.39348782e-05	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.40000000e-01	1.90089328e-04	3.86398739e-07	4.17212891e-04	7.83685299e-04	9.30293620e-04	-1.34688868e-05	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.52000000e-01	9.14592464e-05	1.50280841e-07	2.00546885e-04	3.78135983e-04	4.49987164e-04	-6.59688128e-06	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.64000000e-01	3.54837007e-05	4.47888804e-08	7.77395489e-05	1.47015119e-04	1.75598057e-04	-2.58814751e-06	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.76000000e-01	9.24711615e-06	8.21969552e-09	2.02223452e-05	3.83258049e-05	4.60044622e-05	-6.62793421e-07	2.51312462e-01	8.50000000e-02
7.63357774e+00	9.88000000e-01	9.00033253e-07	3.43738986e-10	1.96401444e-06	3.72708235e-06	4.52735246e-06	-6.23143286e-08	2.51312462e-01	8.50000000e-02
7.63357774e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.51312462e-01	8.50000000e-02
8.52771223e+00	1.00000000e-06	2.19712236e+00	3.72836572e-01	1.04360124e-03	6.72858915e-04	-2.79052500e+00	3.09743454e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.16591440e-06	2.15428494e+00	3.65220681e-01	1.15460666e-03	7.44638277e-04	-2.73425450e+00	3.03627021e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.35935639e-06	2.11030369e+00	3.57740656e-01	1.27758327e-03	8.24212020e-04	-2.67640227e+00	2.97359320e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.58489319e-06	2.06796856e+00	3.50393243e-01	1.41326499e-03	9.12091130e-04	-2.62026604e+00	2.91313211e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.84784980e-06	2.02606440e+00	3.43178523e-01	1.56316268e-03	1.00922673e-03	-2.56484368e+00	2.85325859e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.15443469e-06	1.98504773e+00	3.36092035e-01	1.72871500e-03	1.11647782e-03	-2.51025656e+00	2.79458178e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.51188643e-06	1.94472728e+00	3.29134121e-01	1.91141682e-03	1.23498880e-03	-2.45656546e+00	2.73683192e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.92864456e-06	1.90514850e+00	3.22301392e-01	2.11305706e-03	1.36572051e-03	-2.40363034e+00	2.68008318e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.41454887e-06	1.86627370e+00	3.15593191e-01	2.33555619e-03	1.50986582e-03	-2.35152129e+00	2.62426924e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.98107171e-06	1.82809638e+00	3.09007215e-01	2.58100625e-03	1.66910371e-03	-2.30015564e+00	2.56937805e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.64158883e-06	1.79059559e+00	3.02542228e-01	2.85168594e-03	1.84472905e-03	-2.24954060e+00	2.51537862e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.41169527e-06	1.75375793e+00	2.96196499e-01	3.15019211e-03	2.03849716e-03	-2.19963427e+00	2.46224826e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.30957344e-06	1.71756997e+00	2.89968644e-01	3.47920328e-03	2.25213742e-03	-2.15042692e+00	2.40996354e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.35642254e-06	1.68201427e+00	2.83857132e-01	3.84156330e-03	2.48738129e-03	-2.10189043e+00	2.35849591e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.57695899e-06	1.64707489e+00	2.77860638e-01	4.24085945e-03	2.74677228e-03	-2.05400077e+00	2.30782519e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.00000000e-05	1.61274009e+00	2.71977918e-01	4.68072408e-03	3.03272711e-03	-2.00673930e+00	2.25792257e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.16591440e-05	1.57899431e+00	2.66207713e-01	5.16507198e-03	3.34769538e-03	-1.96008215e+00	2.20876239e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.35935639e-05	1.54582355e+00	2.60548857e-01	5.69803474e-03	3.69424259e-03	-1.91400842e+00	2.16032176e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.58489319e-05	1.51321320e+00	2.55000276e-01	6.28430504e-03	4.07565820e-03	-1.86849858e+00	2.11257360e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.84784980e-05	1.48114872e+00	2.49560924e-01	6.92949082e-03	4.49543075e-03	-1.82352948e+00	2.06549262e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.15443469e-05	1.44961753e+00	2.44229858e-01	7.63899706e-03	4.95709325e-03	-1.77908339e+00	2.01905454e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.51188643e-05	1.41860496e+00	2.39006152e-01	8.41862124e-03	5.46457014e-03	-1.73513972e+00	1.97323271e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.92864456e-05	1.38809756e+00	2.33888985e-01	9.27493587e-03	6.02223222e-03	-1.69167867e+00	1.92800134e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.41454887e-05	1.35808259e+00	2.28877612e-01	1.02161723e-02	6.63501797e-03	-1.64868231e+00	1.88333467e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.98107171e-05	1.32854891e+00	2.23971344e-01	1.12505289e-02	7.30846031e-03	-1.60613347e+00	1.83920917e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.64158883e-05	1.29947373e+00	2.19169643e-01	1.23826331e-02	8.04605271e-03	-1.56401297e+00	1.79559146e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.41169527e-05	1.27086196e+00	2.14471912e-01	1.36272603e-02	8.85689894e-03	-1.52231116e+00	1.75247054e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.30957344e-05	1.24268964e+00	2.09877561e-01	1.49916374e-02	9.74551431e-03	-1.48100501e+00	1.70980999e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.35642254e-05	1.21494682e+00	2.05386186e-01	1.64867767e-02	1.07195608e-02	-1.44008388e+00	1.66758621e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.57695899e-05	1.18762302e+00	2.00997344e-01	1.81251350e-02	1.17865300e-02	-1.39953089e+00	1.62577468e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.00000000e-04	1.16070768e+00	1.96710663e-01	1.99189794e-02	1.29550396e-02	-1.35933576e+00	1.58435143e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.16591440e-04	1.13419059e+00	1.92525756e-01	2.18825201e-02	1.42339218e-02	-1.31948468e+00	1.54329173e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.35935639e-04	1.10806189e+00	1.88442243e-01	2.40305620e-02	1.56325293e-02	-1.27996639e+00	1.50257232e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.58489319e-04	1.08231328e+00	1.84459701e-01	2.63789574e-02	1.71614994e-02	-1.24077074e+00	1.46217110e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.84784980e-04	1.05693731e+00	1.80577652e-01	2.89452993e-02	1.88316627e-02	-1.20188829e+00	1.42206529e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.15443469e-04	1.03192461e+00	1.76795532e-01	3.17478507e-02	2.06552710e-02	-1.16330620e+00	1.38223317e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.51188643e-04	1.00726968e+00	1.73112660e-01	3.48065839e-02	2.26449200e-02	-1.12501521e+00	1.34265464e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.92864456e-04	9.82966359e-01	1.69528125e-01	3.81428474e-02	2.48136654e-02	-1.08700245e+00	1.30331131e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.41454887e-04	9.59011127e-01	1.66040801e-01	4.17794607e-02	2.71765481e-02	-1.04926068e+00	1.26418634e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.98107171e-04	9.35401325e-01	1.62649290e-01	4.57401322e-02	2.97487507e-02	-1.01177401e+00	1.22526640e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.64158883e-04	9.12135202e-01	1.59351811e-01	5.00513993e-02	3.25462825e-02	-9.74528543e-01	1.18653899e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.41169527e-04	8.89211282e-01	1.56146111e-01	5.47398159e-02	3.55863252e-02	-9.37503847e-01	1.14799109e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.30957344e-04	8.66631079e-01	1.53029350e-01	5.98350842e-02	3.88875943e-02	-9.00676761e-01	1.10961564e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.35642254e-04	8.44396828e-01	1.49998026e-01	6.53670203e-02	4.24682216e-02	-8.64019607e-01	1.07140816e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.57695899e-04	8.22513679e-01	1.47047882e-01	7.13685416e-02	4.63486953e-02	-8.27497338e-01	1.03336790e+00	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.00000000e-03	8.00987183e-01	1.44173776e-01	7.78726910e-02	5.05491726e-02	-7.91066421e-01	9.95497089e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.16591440e-03	7.79825208e-01	1.41369452e-01	8.49152610e-02	5.50913575e-02	-7.54672580e-01	9.57802004e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.35935639e-03	7.59036144e-01	1.38627455e-01	9.25325692e-02	5.99976110e-02	-7.18248086e-01	9.20291294e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.58489319e-03	7.38630546e-01	1.35939027e-01	1.00762791e-01	6.52902156e-02	-6.81713461e-01	8.82979623e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.84784980e-03	7.18621287e-01	1.33293954e-01	1.09645443e-01	7.09930211e-02	-6.44974268e-01	8.45887018e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.15443469e-03	6.99021514e-01	1.30680470e-01	1.19220425e-01	7.71288963e-02	-6.07919287e-01	8.09035960e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.51188643e-03	6.79845932e-01	1.28085120e-01	1.29529741e-01	8.37222441e-02	-5.70417122e-01	7.72454980e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.92864456e-03	6.61110074e-01	1.25492672e-01	1.40614463e-01	9.07964733e-02	-5.32324114e-01	7.36177089e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.41454887e-03	6.42829814e-01	1.22886278e-01	1.52518371e-01	9.83761628e-02	-4.93473332e-01	7.00239157e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.98107171e-03	6.25021082e-01	1.20247481e-01	1.65282771e-01	1.06483426e-01	-4.53694007e-01	6.64682373e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.64158883e-03	6.07701371e-01	1.17556342e-01	1.78952283e-01	1.15142334e-01	-4.12795885e-01	6.29554147e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.41169527e-03	5.90884533e-01	1.14791760e-01	1.93568252e-01	1.24374807e-01	-3.70593895e-01	5.94900931e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.30957344e-03	5.74585434e-01	1.11932057e-01	2.09175216e-01	1.34203395e-01	-3.26901893e-01	5.60775499e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.35642254e-03	5.58817471e-01	1.08955501e-01	2.25814252e-01	1.44649115e-01	-2.81560806e-01	5.27232307e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.57695899e-03	5.43591961e-01	1.05841097e-01	2.43530063e-01	1.55734421e-01	-2.34432022e-01	4.94327594e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.00000000e-02	5.28917285e-01	1.02569617e-01	2.62364846e-01	1.67480499e-01	-1.85425436e-01	4.62116553e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.16591440e-02	5.14800663e-01	9.91248857e-02	2.82364784e-01	1.79911701e-01	-1.34508889e-01	4.30656563e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.35935639e-02	5.01247422e-01	9.54949853e-02	3.03576693e-01	1.93054324e-01	-8.17193441e-02	4.00004590e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.58489319e-02	4.88260050e-01	9.16737790e-02	3.26049681e-01	2.06939095e-01	-2.71684249e-02	3.70215349e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.84784980e-02	4.75840037e-01	8.76624445e-02	3.49836632e-01	2.21604086e-01	2.89512174e-02	3.41342058e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.15443469e-02	4.63991915e-01	8.34705485e-02	3.75013934e-01	2.37106550e-01	8.64139341e-02	3.13439422e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.51188643e-02	4.52712800e-01	7.91172045e-02	4.01633938e-01	2.53505464e-01	1.44932534e-01	2.86550473e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.92864456e-02	4.42007319e-01	7.46315248e-02	4.29776817e-01	2.70889900e-01	2.04257611e-01	2.60720908e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.41454887e-02	4.31879348e-01	7.00521968e-02	4.59520114e-01	2.89374161e-01	2.64216583e-01	2.35986648e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.98107171e-02	4.22334327e-01	6.54261450e-02	4.90935768e-01	3.09104055e-01	3.24784062e-01	2.12374097e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.64158883e-02	4.13377170e-01	6.08058322e-02	5.24073799e-01	3.30260598e-01	3.86145172e-01	1.89895849e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.41169527e-02	4.05008639e-01	5.62453371e-02	5.58935185e-01	3.53058703e-01	4.48730184e-01	1.68546175e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.30957344e-02	3.97216370e-01	5.17950022e-02	5.95424392e-01	3.77738379e-01	5.13193924e-01	1.48296182e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.35642254e-02	3.89961333e-01	4.74954029e-02	6.33281521e-01	4.04539852e-01	5.80304460e-01	1.29092020e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.57695899e-02	3.83156408e-01	4.33710680e-02	6.71981095e-01	4.33657231e-01	6.50721508e-01	1.10858848e-01	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.00000000e-01	3.76632974e-01	3.94251951e-02	7.10594724e-01	4.65155321e-01	7.24642606e-01	9.35122843e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.12000000e-01	3.71830436e-01	3.66156321e-02	7.38196937e-01	4.89839297e-01	7.81097527e-01	8.12295166e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.24000000e-01	3.67369047e-01	3.41532212e-02	7.61562372e-01	5.12853529e-01	8.32497290e-01	7.05649613e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.36000000e-01	3.63048704e-01	3.19551553e-02	7.80905516e-01	5.34188405e-01	8.78915683e-01	6.11927073e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.48000000e-01	3.58720817e-01	2.99623010e-02	7.96405607e-01	5.53809821e-01	9.20350437e-01	5.28869666e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.60000000e-01	3.54271706e-01	2.81321472e-02	8.08213420e-01	5.71664596e-01	9.56759948e-01	4.54880545e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.72000000e-01	3.49631189e-01	2.64339074e-02	8.16545778e-01	5.87722009e-01	9.88213279e-01	3.88734889e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.84000000e-01	3.44728292e-01	2.48452131e-02	8.21515989e-01	6.01926984e-01	1.01469422e+00	3.29540741e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.96000000e-01	3.39525418e-01	2.33497871e-02	8.23311811e-01	6.14251331e-01	1.03630057e+00	2.76563424e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.08000000e-01	3.33994043e-01	2.19357033e-02	8.22104465e-01	6.24669634e-01	1.05314553e+00	2.29203687e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.20000000e-01	3.28118690e-01	2.05942009e-02	8.18074078e-01	6.33172048e-01	1.06537962e+00	1.86950530e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.32000000e-01	3.21892474e-01	1.93187929e-02	8.11401488e-01	6.39756307e-01	1.07317542e+00	1.49360889e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.44000000e-01	3.15316710e-01	1.81046425e-02	8.02271209e-01	6.44432898e-01	1.07672966e+00	1.16037926e-02	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.56000000e-01	3.08399131e-01	1.69480820e-02	7.90869529e-01	6.47223246e-01	1.07625678e+00	8.66196127e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.68000000e-01	3.01153148e-01	1.58462730e-02	7.77383774e-01	6.48159959e-01	1.07198446e+00	6.07740084e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.80000000e-01	2.93596593e-01	1.47969504e-02	7.62000667e-01	6.47285867e-01	1.06415099e+00	3.81926656e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	2.92000000e-01	2.85750613e-01	1.37982440e-02	7.44904469e-01	6.44651351e-01	1.05299848e+00	1.85894362e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.04000000e-01	2.77639293e-01	1.28485483e-02	7.26277521e-01	6.40314674e-01	1.03877300e+00	1.69554093e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.16000000e-01	2.69289286e-01	1.19464270e-02	7.06298420e-01	6.34344739e-01	1.02172310e+00	-1.27400757e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.28000000e-01	2.60728517e-01	1.10905445e-02	6.85141211e-01	6.26813694e-01	1.00209430e+00	-2.49520814e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.40000000e-01	2.51986467e-01	1.02796150e-02	6.62974646e-01	6.17802161e-01	9.80131364e-01	-3.51590767e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.52000000e-01	2.43093275e-01	9.51237432e-03	6.39962521e-01	6.07393342e-01	9.56073803e-01	-4.35651886e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.64000000e-01	2.34079369e-01	8.78755608e-03	6.16259906e-01	5.95677984e-01	9.30156265e-01	-5.03590980e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.76000000e-01	2.24975656e-01	8.10388142e-03	5.92018394e-01	5.82747189e-01	9.02608333e-01	-5.57173402e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	3.88000000e-01	2.15812609e-01	7.46005210e-03	5.67380622e-01	5.68696370e-01	8.73651787e-01	-5.98023943e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.00000000e-01	2.06619911e-01	6.85474904e-03	5.42479727e-01	5.53623372e-01	8.43498804e-01	-6.27621691e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.12000000e-01	1.97426933e-01	6.28663121e-03	5.17443550e-01	5.37626577e-01	8.12355565e-01	-6.47348392e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.24000000e-01	1.88262427e-01	5.75433810e-03	4.92392263e-01	5.20806304e-01	7.80420645e-01	-6.58466740e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.36000000e-01	1.79153684e-01	5.25649412e-03	4.67436881e-01	5.03260128e-01	7.47880194e-01	-6.62109438e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.48000000e-01	1.70126751e-01	4.79171415e-03	4.42679818e-01	4.85086073e-01	7.14911196e-01	-6.59308946e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.60000000e-01	1.61209308e-01	4.35860348e-03	4.18221899e-01	4.66402949e-01	6.81703019e-01	-6.51101573e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.72000000e-01	1.52421403e-01	3.95576898e-03	3.94141887e-01	4.47282901e-01	6.48389455e-01	-6.38227136e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.84000000e-01	1.43786750e-01	3.58182674e-03	3.70522418e-01	4.27831971e-01	6.15131065e-01	-6.21504448e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	4.96000000e-01	1.35326000e-01	3.23539871e-03	3.47434661e-01	4.08143529e-01	5.82067807e-01	-6.01624050e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.08000000e-01	1.27058411e-01	2.91512475e-03	3.24942542e-01	3.88308866e-01	5.49330364e-01	-5.79199343e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.20000000e-01	1.19001584e-01	2.61966104e-03	3.03102287e-01	3.68416485e-01	5.17040057e-01	-5.54778811e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.32000000e-01	1.11171415e-01	2.34768614e-03	2.81962859e-01	3.48551372e-01	4.85308182e-01	-5.28857383e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.44000000e-01	1.03582240e-01	2.09790501e-03	2.61566275e-01	3.28795085e-01	4.54236172e-01	-5.01864813e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.56000000e-01	9.62466058e-02	1.86905257e-03	2.41947418e-01	3.09224696e-01	4.23915364e-01	-4.74175791e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.68000000e-01	8.91757823e-02	1.65989495e-03	2.23135677e-01	2.89914475e-01	3.94429732e-01	-4.46124802e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.80000000e-01	8.23793375e-02	1.46923182e-03	2.05154076e-01	2.70934166e-01	3.65853712e-01	-4.18003715e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	5.92000000e-01	7.58649590e-02	1.29589914e-03	1.88018914e-01	2.52347810e-01	3.38251131e-01	-3.90057936e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.04000000e-01	6.96390139e-02	1.13877067e-03	1.71741632e-01	2.34215603e-01	3.11678235e-01	-3.62501058e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.16000000e-01	6.37065572e-02	9.96758486e-04	1.56328963e-01	2.16593814e-01	2.86184147e-01	-3.35518719e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.28000000e-01	5.80706722e-02	8.68814578e-04	1.41781483e-01	1.99531749e-01	2.61807081e-01	-3.09260529e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.40000000e-01	5.27336877e-02	7.53931473e-04	1.28096868e-01	1.83076421e-01	2.38580674e-01	-2.83857896e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.52000000e-01	4.76958329e-02	6.51142556e-04	1.15266844e-01	1.67266708e-01	2.16527475e-01	-2.59411884e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.64000000e-01	4.29567582e-02	5.59522634e-04	1.03280938e-01	1.52139561e-01	1.95666326e-01	-2.36010198e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.76000000e-01	3.85141630e-02	4.78187864e-04	9.21236060e-02	1.37723554e-01	1.76005584e-01	-2.13715189e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	6.88000000e-01	3.43651806e-02	4.06295850e-04	8.17773625e-02	1.24045220e-01	1.57550150e-01	-1.92579541e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.00000000e-01	3.05052746e-02	3.43045303e-04	7.22207625e-02	1.11123145e-01	1.40295882e-01	-1.72636081e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.12000000e-01	2.69292204e-02	2.87676065e-04	6.34304490e-02	9.89728155e-02	1.24234410e-01	-1.53907697e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.24000000e-01	2.36306921e-02	2.39468224e-04	5.53805358e-02	8.76043380e-02	1.09351526e-01	-1.36406962e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.36000000e-01	2.06022413e-02	1.97741979e-04	4.80429272e-02	7.70213555e-02	9.56262534e-02	-1.20132571e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.48000000e-01	1.78358223e-02	1.61857007e-04	4.13881023e-02	6.72245741e-02	8.30342768e-02	-1.05077898e-03	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.60000000e-01	1.53224331e-02	1.31211558e-04	3.53847825e-02	5.82091698e-02	7.15459431e-02	-9.12279275e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.72000000e-01	1.30523572e-02	1.05241995e-04	3.00007359e-02	4.99651519e-02	6.11269776e-02	-7.85593189e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.84000000e-01	1.10151863e-02	8.34219444e-05	2.52025341e-02	4.24783993e-02	5.17392260e-02	-6.70432014e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	7.96000000e-01	9.19996094e-03	6.52614559e-05	2.09560650e-02	3.57308834e-02	4.33412142e-02	-5.66473639e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.08000000e-01	7.59491171e-03	5.03064346e-05	1.72260119e-02	2.96992176e-02	3.58864639e-02	-4.73285135e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.20000000e-01	6.18795692e-03	3.81379064e-05	1.39772441e-02	2.43564644e-02	2.93262887e-02	-3.90422417e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.32000000e-01	4.96833102e-03	2.83690327e-05	1.11788329e-02	1.96782575e-02	2.36179844e-02	-3.17597579e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.44000000e-01	3.92099025e-03	2.06465152e-05	8.78984255e-03	1.56228797e-02	1.86972880e-02	-2.54082880e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.56000000e-01	3.03383005e-03	1.46504478e-05	6.77765519e-03	1.21566710e-02	1.45128520e-02	-1.99406199e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.68000000e-01	2.29346847e-03	1.00909580e-05	5.10739428e-03	9.23937370e-03	1.10073813e-02	-1.53019613e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.80000000e-01	1.68645433e-03	6.70844173e-06	3.74474684e-03	6.82832412e-03	8.12176575e-03	-1.14300953e-04	2.45721068e-01	9.00000000e-02
8.52771223e+00	8.92000000e-01	1.19917646e-03	4.27235495e-06	2.65586631e-03	4.87837638e-03	5.79593644e-03	-8.26342079e-05	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.04000000e-01	8.18006582e-04	2.58032950e-06	1.80758037e-03	3.34241957e-03	3.96881029e-03	-5.73608274e-05	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.16000000e-01	5.29328364e-04	1.45722165e-06	1.16744118e-03	2.17168554e-03	2.57881425e-03	-3.78048594e-05	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.28000000e-01	3.19623500e-04	7.53824784e-07	7.03841334e-04	1.31621381e-03	1.56419458e-03	-2.32670948e-05	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.40000000e-01	1.75529731e-04	3.46082243e-07	3.86071625e-04	7.25248949e-04	8.63328698e-04	-1.30261505e-05	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.52000000e-01	8.39564761e-05	1.33852538e-07	1.84488854e-04	3.47875463e-04	4.15222538e-04	-6.33931478e-06	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.64000000e-01	3.23221860e-05	3.95960996e-08	7.09635722e-05	1.34204312e-04	1.60821443e-04	-2.46568169e-06	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.76000000e-01	8.33040599e-06	7.17767773e-09	1.82540861e-05	3.45958539e-05	4.16781789e-05	-6.23282605e-07	2.45721068e-01	9.00000000e-02
8.52771223e+00	9.88000000e-01	7.92904971e-07	2.78512719e-10	1.73340688e-06	3.28944726e-06	4.01524611e-06	-5.71662916e-08	2.45721068e-01	9.00000000e-02
8.52771223e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.45721068e-01	9.00000000e-02
9.55515185e+00	1.00000000e-06	2.31526122e+00	4.10654822e-01	1.06333917e-03	6.83231949e-04	-2.95993677e+00	3.27490353e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.16591440e-06	2.26907777e+00	4.01915479e-01	1.17630548e-03	7.56038522e-04	-2.89898947e+00	3.20872094e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.35935639e-06	2.22190853e+00	3.93337077e-01	1.30145935e-03	8.36756104e-04	-2.83672255e+00	3.14124830e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.58489319e-06	2.17642556e+00	3.84915312e-01	1.43952341e-03	9.25884249e-04	-2.77621915e+00	3.07605581e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.84784980e-06	2.13144740e+00	3.76649953e-01	1.59203754e-03	1.02438907e-03	-2.71652958e+00	3.01156063e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.15443469e-06	2.08741968e+00	3.68536220e-01	1.76045422e-03	1.13314225e-03	-2.65776100e+00	2.94835630e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.51188643e-06	2.04415303e+00	3.60573865e-01	1.94629693e-03	1.25329452e-03	-2.59997692e+00	2.88617656e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.92864456e-06	2.00169083e+00	3.52759189e-01	2.15137842e-03	1.38582305e-03	-2.54303397e+00	2.82509158e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.41454887e-06	1.95999452e+00	3.45091040e-01	2.37764624e-03	1.53194523e-03	-2.48700190e+00	2.76503406e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.98107171e-06	1.91905626e+00	3.37566727e-01	2.62722112e-03	1.69334025e-03	-2.43179535e+00	2.70599002e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.64158883e-06	1.87885415e+00	3.30184584e-01	2.90241618e-03	1.87132684e-03	-2.37742103e+00	2.64792691e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.41169527e-06	1.83937363e+00	3.22942468e-01	3.20585828e-03	2.06767457e-03	-2.32383504e+00	2.59082031e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.30957344e-06	1.80060012e+00	3.15838581e-01	3.54026196e-03	2.28412831e-03	-2.27102654e+00	2.53464504e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.35642254e-06	1.76251513e+00	3.08870986e-01	3.90852530e-03	2.52245804e-03	-2.21896561e+00	2.47937113e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.57695899e-06	1.72510175e+00	3.02037956e-01	4.31426974e-03	2.78521884e-03	-2.16762717e+00	2.42497648e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.00000000e-05	1.68834709e+00	2.95337835e-01	4.76117095e-03	3.07484362e-03	-2.11699106e+00	2.37143082e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.16591440e-05	1.65223462e+00	2.88768962e-01	5.25319386e-03	3.39380841e-03	-2.06703207e+00	2.31870706e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.35935639e-05	1.61674931e+00	2.82329769e-01	5.79452934e-03	3.74471830e-03	-2.01772801e+00	2.26678059e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.58489319e-05	1.58187552e+00	2.76018775e-01	6.38994040e-03	4.13089104e-03	-1.96905790e+00	2.21562287e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.84784980e-05	1.54759781e+00	2.69834535e-01	7.04507836e-03	4.55583847e-03	-1.92099742e+00	2.16520716e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.15443469e-05	1.51390256e+00	2.63775696e-01	7.76541144e-03	5.02312906e-03	-1.87352747e+00	2.11550761e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.51188643e-05	1.48077418e+00	2.57840930e-01	8.55682249e-03	5.53672934e-03	-1.82662612e+00	2.06649617e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.92864456e-05	1.44819826e+00	2.52029010e-01	9.42598111e-03	6.10104863e-03	-1.78027237e+00	2.01814559e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.41454887e-05	1.41616122e+00	2.46338780e-01	1.03811826e-02	6.72107277e-03	-1.73444699e+00	1.97042876e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.98107171e-05	1.38465068e+00	2.40769140e-01	1.14306029e-02	7.40231395e-03	-1.68913146e+00	1.92332052e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.64158883e-05	1.35364374e+00	2.35319127e-01	1.25792165e-02	8.14844777e-03	-1.64430567e+00	1.87678679e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.41169527e-05	1.32314364e+00	2.29987725e-01	1.38416781e-02	8.96849329e-03	-1.59995822e+00	1.83081450e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.30957344e-05	1.29312588e+00	2.24773927e-01	1.52253718e-02	9.86707398e-03	-1.55606511e+00	1.78536623e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.35642254e-05	1.26357974e+00	2.19676889e-01	1.67414593e-02	1.08519011e-02	-1.51261433e+00	1.74041719e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.57695899e-05	1.23449384e+00	2.14695739e-01	1.84024725e-02	1.19305264e-02	-1.46958773e+00	1.69594152e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.00000000e-04	1.20585685e+00	2.09829662e-01	2.02208233e-02	1.31116161e-02	-1.42697369e+00	1.65191403e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.16591440e-04	1.17765777e+00	2.05077827e-01	2.22108365e-02	1.44040561e-02	-1.38475706e+00	1.60830888e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.35935639e-04	1.14988600e+00	2.00439402e-01	2.43874435e-02	1.58172782e-02	-1.34292525e+00	1.56510164e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.58489319e-04	1.12253253e+00	1.95913509e-01	2.67666473e-02	1.73619683e-02	-1.30146669e+00	1.52226909e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.84784980e-04	1.09558909e+00	1.91499213e-01	2.93661666e-02	1.90490359e-02	-1.26037040e+00	1.47978738e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.15443469e-04	1.06904571e+00	1.87195487e-01	3.22044158e-02	2.08907857e-02	-1.21962211e+00	1.43763376e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.51188643e-04	1.04289618e+00	1.83001183e-01	3.53015153e-02	2.28998687e-02	-1.17921096e+00	1.39578716e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.92864456e-04	1.01713371e+00	1.78914924e-01	3.86789617e-02	2.50894371e-02	-1.13912252e+00	1.35422824e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.41454887e-04	9.91754121e-01	1.74935130e-01	4.23597080e-02	2.74745757e-02	-1.09934767e+00	1.31293927e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.98107171e-04	9.66754149e-01	1.71059949e-01	4.63676477e-02	3.00705260e-02	-1.05986884e+00	1.27190604e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.64158883e-04	9.42131405e-01	1.67287153e-01	5.07294245e-02	3.28933666e-02	-1.02067011e+00	1.23111515e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.41169527e-04	9.17883888e-01	1.63614061e-01	5.54717730e-02	3.59603503e-02	-9.81729100e-01	1.19055290e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.30957344e-04	8.94012531e-01	1.60037426e-01	6.06244981e-02	3.92902038e-02	-9.43020533e-01	1.15021151e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.35642254e-04	8.70519051e-01	1.56553369e-01	6.62175800e-02	4.29011422e-02	-9.04514488e-01	1.11008578e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.57695899e-04	8.47408045e-01	1.53157294e-01	7.22840188e-02	4.68136658e-02	-8.66173619e-01	1.07017434e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.00000000e-03	8.24684556e-01	1.49843761e-01	7.88569897e-02	5.10479783e-02	-8.27951975e-01	1.03047882e+00	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.16591440e-03	8.02355920e-01	1.46606277e-01	8.59723486e-02	5.56258044e-02	-7.89792726e-01	9.91004868e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.35935639e-03	7.80430068e-01	1.43437226e-01	9.36664890e-02	6.05694927e-02	-7.51625726e-01	9.51760711e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.58489319e-03	7.58917081e-01	1.40327777e-01	1.01977632e-01	6.59013509e-02	-7.13368999e-01	9.12760536e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.84784980e-03	7.37829317e-01	1.37267744e-01	1.10945282e-01	7.16451759e-02	-6.74925684e-01	8.74023853e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.15443469e-03	7.17179475e-01	1.34245514e-01	1.20609350e-01	7.78238390e-02	-6.36182271e-01	8.35572790e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.51188643e-03	6.96981820e-01	1.31247923e-01	1.31011739e-01	8.44616713e-02	-5.97005507e-01	7.97435537e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.92864456e-03	6.77251416e-01	1.28260197e-01	1.42193471e-01	9.15820492e-02	-5.57249871e-01	7.59644731e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.41454887e-03	6.58003667e-01	1.25266134e-01	1.54198110e-01	9.92094237e-02	-5.16747606e-01	7.22236900e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.98107171e-03	6.39254143e-01	1.22248114e-01	1.67066843e-01	1.07365885e-01	-4.75327240e-01	6.85253055e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.64158883e-03	6.21019858e-01	1.19187260e-01	1.80843955e-01	1.16075374e-01	-4.32799039e-01	6.48740264e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.41169527e-03	6.03314304e-01	1.16063774e-01	1.95570558e-01	1.25359742e-01	-3.88978976e-01	6.12744825e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.30957344e-03	5.86152030e-01	1.12857510e-01	2.11290726e-01	1.35241425e-01	-3.43683564e-01	5.77319385e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.35642254e-03	5.69546127e-01	1.09548502e-01	2.28045164e-01	1.45741400e-01	-2.96756927e-01	5.42518317e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.57695899e-03	5.53507640e-01	1.06117740e-01	2.45877958e-01	1.56882025e-01	-2.48065044e-01	5.08397768e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.00000000e-02	5.38044832e-01	1.02548171e-01	2.64830714e-01	1.68684508e-01	-1.97523391e-01	4.75013075e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.16591440e-02	5.23164862e-01	9.88259143e-02	2.84948787e-01	1.81173207e-01	-1.45106145e-01	4.42421792e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.35935639e-02	5.08873026e-01	9.49414077e-02	3.06278003e-01	1.94374487e-01	-9.08567924e-02	4.10681078e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.58489319e-02	4.95172142e-01	9.08908230e-02	3.28866204e-01	2.08319191e-01	-3.48941036e-02	3.79846347e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.84784980e-02	4.82063913e-01	8.66774541e-02	3.52765096e-01	2.23045740e-01	2.25840900e-02	3.49971261e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.15443469e-02	4.69553073e-01	8.23126601e-02	3.78048065e-01	2.38611145e-01	8.13464284e-02	3.21111086e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.51188643e-02	4.57637386e-01	7.78168537e-02	4.04765049e-01	2.55074652e-01	1.41102728e-01	2.93309973e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.92864456e-02	4.46321931e-01	7.32197677e-02	4.32992098e-01	2.72525131e-01	2.01601728e-01	2.66614608e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.41454887e-02	4.35610971e-01	6.85598814e-02	4.62800997e-01	2.91076136e-01	2.62669732e-01	2.41062059e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.98107171e-02	4.25510156e-01	6.38829634e-02	4.94255840e-01	3.10871898e-01	3.24279688e-01	2.16680051e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.64158883e-02	4.16024209e-01	5.92393274e-02	5.27395844e-01	3.32090406e-01	3.86611966e-01	1.93482674e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.41169527e-02	4.07152875e-01	5.46799652e-02	5.62207410e-01	3.54941374e-01	4.50085558e-01	1.71465702e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.30957344e-02	3.98881913e-01	5.02513959e-02	5.98575782e-01	3.79656325e-01	5.15333378e-01	1.50602329e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.35642254e-02	3.91168852e-01	4.59899878e-02	6.36216493e-01	4.06462465e-01	5.83086988e-01	1.30841032e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.57695899e-02	3.83921356e-01	4.19161767e-02	6.74573954e-01	4.35534807e-01	6.53952369e-01	1.12109944e-01	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.00000000e-01	3.76963467e-01	3.80298100e-02	7.12684964e-01	4.66911460e-01	7.28056215e-01	9.43281922e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.12000000e-01	3.71840065e-01	3.52686925e-02	7.39791666e-01	4.91436565e-01	7.84427189e-01	8.17666903e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.24000000e-01	3.67086620e-01	3.28528119e-02	7.62608800e-01	5.14242309e-01	8.35560153e-01	7.08841886e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.36000000e-01	3.62495417e-01	3.06996516e-02	7.81362442e-01	5.35322064e-01	8.81558710e-01	6.13415726e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.48000000e-01	3.57912893e-01	2.87505237e-02	7.96242349e-01	5.54645061e-01	9.22446809e-01	5.29033298e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.60000000e-01	3.53222798e-01	2.69633404e-02	8.07411841e-01	5.72163041e-01	9.58210314e-01	4.54021430e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.72000000e-01	3.48352261e-01	2.53076582e-02	8.15093474e-01	5.87848768e-01	9.88936319e-01	3.87097995e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.84000000e-01	3.43229941e-01	2.37613498e-02	8.19411932e-01	6.01652636e-01	1.01463141e+00	3.27323384e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.96000000e-01	3.37817680e-01	2.23082784e-02	8.20562352e-01	6.13551191e-01	1.03541078e+00	2.73924906e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.08000000e-01	3.32086950e-01	2.09365775e-02	8.18723066e-01	6.23524148e-01	1.05140356e+00	2.26272338e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.20000000e-01	3.26022484e-01	1.96374788e-02	8.14080455e-01	6.31566506e-01	1.06277418e+00	1.83829379e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.32000000e-01	3.19617787e-01	1.84044376e-02	8.06820918e-01	6.37680960e-01	1.06970767e+00	1.46131966e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.44000000e-01	3.12874649e-01	1.72325246e-02	7.97133774e-01	6.41882808e-01	1.07241162e+00	1.12765979e-02	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.56000000e-01	3.05801306e-01	1.61179558e-02	7.85209364e-01	6.44198081e-01	1.07110982e+00	8.33553023e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.68000000e-01	2.98411653e-01	1.50577637e-02	7.71238360e-01	6.44663782e-01	1.06603807e+00	5.75563831e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.80000000e-01	2.90723953e-01	1.40495493e-02	7.55410136e-01	6.43326808e-01	1.05744143e+00	3.50513489e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	2.92000000e-01	2.82759745e-01	1.30913096e-02	7.37911054e-01	6.40241408e-01	1.04556784e+00	1.55462893e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.04000000e-01	2.74543442e-01	1.21813116e-02	7.18924939e-01	6.35469580e-01	1.03066826e+00	-1.23378539e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.16000000e-01	2.66101904e-01	1.13180001e-02	6.98631328e-01	6.29083334e-01	1.01299501e+00	-1.55449004e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.28000000e-01	2.57463218e-01	1.04999316e-02	6.77204726e-01	6.21157927e-01	9.92796785e-01	-2.76256579e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.40000000e-01	2.48656913e-01	9.72572451e-03	6.54813913e-01	6.11776516e-01	9.70320616e-01	-3.76977567e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.52000000e-01	2.39713089e-01	8.99403198e-03	6.31622202e-01	6.01024791e-01	9.45807671e-01	-4.59677304e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.64000000e-01	2.30662068e-01	8.30351846e-03	6.07784026e-01	5.88995357e-01	9.19493642e-01	-5.26261291e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.76000000e-01	2.21534539e-01	7.65284893e-03	5.83449781e-01	5.75781100e-01	8.91608496e-01	-5.78508419e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	3.88000000e-01	2.12360678e-01	7.04068158e-03	5.58760642e-01	5.61478830e-01	8.62373861e-01	-6.18052867e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.00000000e-01	2.03169836e-01	6.46566556e-03	5.33848252e-01	5.46187431e-01	8.32001496e-01	-6.46381818e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.12000000e-01	1.93990966e-01	5.92643947e-03	5.08838592e-01	5.30006108e-01	8.00696638e-01	-6.64881895e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.24000000e-01	1.84852319e-01	5.42163270e-03	4.83849735e-01	5.13035617e-01	7.68656397e-01	-6.74817615e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.36000000e-01	1.75780640e-01	4.94986908e-03	4.58990482e-01	4.95373837e-01	7.36065273e-01	-6.77324221e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.48000000e-01	1.66801482e-01	4.50977116e-03	4.34361147e-01	4.77119446e-01	7.03098958e-01	-6.73437842e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.60000000e-01	1.57941595e-01	4.09995991e-03	4.10059515e-01	4.58388842e-01	6.69942457e-01	-6.64186616e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.72000000e-01	1.49220645e-01	3.71906457e-03	3.86162508e-01	4.39255540e-01	6.36728993e-01	-6.50316945e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.84000000e-01	1.40661564e-01	3.36572895e-03	3.62750071e-01	4.19824324e-01	6.03615923e-01	-6.32645007e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	4.96000000e-01	1.32284270e-01	3.03860785e-03	3.39890815e-01	4.00187493e-01	5.70740266e-01	-6.11859932e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.08000000e-01	1.24107280e-01	2.73637803e-03	3.17646125e-01	3.80435197e-01	5.38229706e-01	-5.88574263e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.20000000e-01	1.16147430e-01	2.45773622e-03	2.96069706e-01	3.60654556e-01	5.06202433e-01	-5.63335779e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.32000000e-01	1.08419862e-01	2.20140450e-03	2.75208052e-01	3.40929044e-01	4.74766525e-01	-5.36637893e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.44000000e-01	1.00938141e-01	1.96613346e-03	2.55100748e-01	3.21338530e-01	4.44020144e-01	-5.08909499e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.56000000e-01	9.37140722e-02	1.75070525e-03	2.35780371e-01	3.01958350e-01	4.14051424e-01	-4.80524696e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.68000000e-01	8.67581616e-02	1.55393450e-03	2.17274010e-01	2.82860827e-01	3.84940977e-01	-4.51817202e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.80000000e-01	8.00792222e-02	1.37467015e-03	1.99602467e-01	2.64113631e-01	3.56759871e-01	-4.23077950e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	5.92000000e-01	7.36842328e-02	1.21179779e-03	1.82780005e-01	2.45778766e-01	3.29568735e-01	-3.94551899e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.04000000e-01	6.75788632e-02	1.06424077e-03	1.66816114e-01	2.27914297e-01	3.03420650e-01	-3.66452266e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.16000000e-01	6.17674609e-02	9.30960513e-04	1.51715608e-01	2.10574184e-01	2.78361451e-01	-3.38963901e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.28000000e-01	5.62524865e-02	8.10957832e-04	1.37477409e-01	1.93805617e-01	2.54426437e-01	-3.12236155e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.40000000e-01	5.10356041e-02	7.03273269e-04	1.24097496e-01	1.77653196e-01	2.31646099e-01	-2.86399707e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.52000000e-01	4.61164843e-02	6.06987286e-04	1.11566201e-01	1.62153691e-01	2.10040292e-01	-2.61555276e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.64000000e-01	4.14941794e-02	5.21220630e-04	9.98716240e-02	1.47341643e-01	1.89624940e-01	-2.37789746e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.76000000e-01	3.71658935e-02	4.45134143e-04	8.89970645e-02	1.33243557e-01	1.70405947e-01	-2.15164968e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	6.88000000e-01	3.31282425e-02	3.77928732e-04	7.89238985e-02	1.19883649e-01	1.52385614e-01	-1.93732687e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.00000000e-01	2.93762590e-02	3.18844965e-04	6.96297588e-02	1.07278490e-01	1.35557574e-01	-1.73524903e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.12000000e-01	2.59042993e-02	2.67162966e-04	6.10904462e-02	9.54414860e-02	1.19911281e-01	-1.54563554e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.24000000e-01	2.27056569e-02	2.22201553e-04	5.32793610e-02	8.43807096e-02	1.05430472e-01	-1.36859896e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.36000000e-01	1.97725698e-02	1.83318004e-04	4.61678455e-02	7.40980494e-02	9.20924491e-02	-1.20411480e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.48000000e-01	1.70966947e-02	1.49907395e-04	3.97259040e-02	6.45924003e-02	7.98712159e-02	-1.05210255e-03	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.60000000e-01	1.46687851e-02	1.21401723e-04	3.39219260e-02	5.58572787e-02	6.87356508e-02	-9.12395584e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.72000000e-01	1.24789224e-02	9.72693937e-05	2.87234334e-02	4.78812314e-02	5.86502293e-02	-7.84744063e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.84000000e-01	1.05165419e-02	7.70143855e-05	2.40968755e-02	4.06488054e-02	4.95757383e-02	-6.68841637e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	7.96000000e-01	8.77056236e-03	6.01754179e-05	2.00081083e-02	3.41407377e-02	4.14697832e-02	-5.64345189e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.08000000e-01	7.22915809e-03	4.63253698e-05	1.64219352e-02	2.83326621e-02	3.42852785e-02	-4.70802806e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.20000000e-01	5.88027475e-03	3.50704877e-05	1.33035323e-02	2.31970058e-02	2.79733409e-02	-3.87755043e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.32000000e-01	4.71295013e-03	2.60476968e-05	1.06217021e-02	1.87080151e-02	2.24899996e-02	-3.14877995e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.44000000e-01	3.71240772e-03	1.89258189e-05	8.33636633e-03	1.48242190e-02	1.77718497e-02	-2.51430688e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.56000000e-01	2.86657968e-03	1.34052675e-05	6.41517930e-03	1.15114828e-02	1.37674243e-02	-1.96919219e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.68000000e-01	2.16222319e-03	9.21499750e-06	4.82374637e-03	8.72947789e-03	1.04197077e-02	-1.50769656e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.80000000e-01	1.58607632e-03	6.11264198e-06	3.52833691e-03	6.43571773e-03	7.67016257e-03	-1.12339271e-04	2.40254083e-01	9.50000000e-02
9.55515185e+00	8.92000000e-01	1.12476089e-03	3.88333579e-06	2.49575549e-03	4.58545561e-03	5.45948036e-03	-8.09898850e-05	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.04000000e-01	7.64925636e-04	2.33883495e-06	1.69355408e-03	3.13221466e-03	3.72756490e-03	-5.60428259e-05	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.16000000e-01	4.93276965e-04	1.31662895e-06	1.09008248e-03	2.02810292e-03	2.41405412e-03	-3.68032010e-05	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.28000000e-01	2.96665266e-04	6.78550665e-07	6.54605836e-04	1.22428336e-03	1.45863984e-03	-2.25553027e-05	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.40000000e-01	1.62146556e-04	3.10130430e-07	3.57369452e-04	6.71384236e-04	8.01381774e-04	-1.25635028e-05	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.52000000e-01	7.71022840e-05	1.19279624e-07	1.69779199e-04	3.20154243e-04	3.83254629e-04	-6.07539307e-06	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.64000000e-01	2.94570428e-05	3.50219966e-08	6.48062397e-05	1.22562785e-04	1.47339202e-04	-2.34279983e-06	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.76000000e-01	7.50903305e-06	6.26992656e-09	1.64859618e-05	3.12451323e-05	3.77746745e-05	-5.84604992e-07	2.40254083e-01	9.50000000e-02
9.55515185e+00	9.88000000e-01	6.98872612e-07	2.24155281e-10	1.53051022e-06	2.90440048e-06	3.56220800e-06	-5.23030934e-08	2.40254083e-01	9.50000000e-02
9.55515185e+00	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.40254083e-01	9.50000000e-02
1.07355058e+01	1.00000000e-06	2.44318908e+00	4.50636350e-01	1.08336452e-03	6.93765293e-04	-3.14400919e+00	3.46705524e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.16591440e-06	2.39326817e+00	4.40660820e-01	1.19831877e-03	7.67614591e-04	-3.07781426e+00	3.39526679e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.35935639e-06	2.34252590e+00	4.30875254e-01	1.32567872e-03	8.49492397e-04	-3.01058317e+00	3.32242092e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.58489319e-06	2.29352216e+00	4.21273866e-01	1.46615645e-03	9.39887424e-04	-2.94517399e+00	3.25193762e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.84784980e-06	2.24510842e+00	4.11856246e-01	1.62132090e-03	1.03978097e-03	-2.88069663e+00	3.18227834e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.15443469e-06	2.19771889e+00	4.02617087e-01	1.79263881e-03	1.15005733e-03	-2.81724039e+00	3.11402040e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.51188643e-06	2.15116619e+00	3.93555528e-01	1.98166234e-03	1.27187392e-03	-2.75487220e+00	3.04690094e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.92864456e-06	2.10549113e+00	3.84667450e-01	2.19022831e-03	1.40622455e-03	-2.69344483e+00	2.98098553e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.41454887e-06	2.06065416e+00	3.75951135e-01	2.42031153e-03	1.55435052e-03	-2.63302724e+00	2.91620566e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.98107171e-06	2.01664584e+00	3.67403425e-01	2.67406182e-03	1.71793205e-03	-2.57353126e+00	2.85254505e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.64158883e-06	1.97344309e+00	3.59022144e-01	2.95382676e-03	1.89831166e-03	-2.51496267e+00	2.78996925e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.41169527e-06	1.93102999e+00	3.50804663e-01	3.26226362e-03	2.09727331e-03	-2.45727533e+00	2.72845179e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.30957344e-06	1.88939057e+00	3.42748695e-01	3.60212368e-03	2.31657814e-03	-2.40045693e+00	2.66796540e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.35642254e-06	1.84850510e+00	3.34851827e-01	3.97635876e-03	2.55803392e-03	-2.34447549e+00	2.60847835e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.57695899e-06	1.80835547e+00	3.27111856e-01	4.38862490e-03	2.82420761e-03	-2.28930461e+00	2.54996638e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.00000000e-05	1.76892748e+00	3.19526646e-01	4.84264179e-03	3.11754896e-03	-2.23492228e+00	2.49239741e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.16591440e-05	1.73020339e+00	3.12094069e-01	5.34242474e-03	3.44056084e-03	-2.18130170e+00	2.43574259e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.35935639e-05	1.69216693e+00	3.04812088e-01	5.89222437e-03	3.79588774e-03	-2.12841910e+00	2.37997536e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.58489319e-05	1.65480129e+00	2.97678753e-01	6.49687349e-03	4.18687572e-03	-2.07625180e+00	2.32506538e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.84784980e-05	1.61808991e+00	2.90692154e-01	7.16206758e-03	4.61706044e-03	-2.02477404e+00	2.27098422e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.15443469e-05	1.58201795e+00	2.83850474e-01	7.89333915e-03	5.09004628e-03	-1.97396508e+00	2.21770416e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.51188643e-05	1.54656872e+00	2.77151920e-01	8.69665641e-03	5.60984173e-03	-1.92380141e+00	2.16519549e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.92864456e-05	1.51172671e+00	2.70594804e-01	9.57878547e-03	6.18089515e-03	-1.87426058e+00	2.11342922e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.41454887e-05	1.47747726e+00	2.64177507e-01	1.05480834e-02	6.80823805e-03	-1.82532183e+00	2.06237668e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.98107171e-05	1.44380666e+00	2.57898464e-01	1.16127146e-02	7.49736773e-03	-1.77696505e+00	2.01201081e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.64158883e-05	1.41069167e+00	2.51756238e-01	1.27779865e-02	8.25213437e-03	-1.72916894e+00	1.96229653e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.41169527e-05	1.37813374e+00	2.45749345e-01	1.40584408e-02	9.08147774e-03	-1.68192013e+00	1.91321853e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.30957344e-05	1.34610765e+00	2.39876316e-01	1.54616199e-02	9.99012856e-03	-1.63519345e+00	1.86473815e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.35642254e-05	1.31460178e+00	2.34135825e-01	1.69988316e-02	1.09858472e-02	-1.58897528e+00	1.81682914e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.57695899e-05	1.28360369e+00	2.28526530e-01	1.86826847e-02	1.20762451e-02	-1.54324600e+00	1.76946410e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.00000000e-04	1.25310111e+00	2.23047134e-01	2.05257348e-02	1.32700377e-02	-1.49799243e+00	1.72261643e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.16591440e-04	1.22308214e+00	2.17696325e-01	2.25424215e-02	1.45761650e-02	-1.45319789e+00	1.67625889e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.35935639e-04	1.19353530e+00	2.12472791e-01	2.47478024e-02	1.60041370e-02	-1.40884825e+00	1.63036573e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.58489319e-04	1.16445069e+00	2.07375167e-01	2.71580302e-02	1.75646887e-02	-1.36493033e+00	1.58491239e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.84784980e-04	1.13581915e+00	2.02402033e-01	2.97909485e-02	1.92688079e-02	-1.32143143e+00	1.53987374e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.15443469e-04	1.10762991e+00	1.97551870e-01	3.26651221e-02	2.11288518e-02	-1.27833566e+00	1.49522579e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.51188643e-04	1.07987595e+00	1.92823045e-01	3.58008186e-02	2.31575276e-02	-1.23563036e+00	1.45094634e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.92864456e-04	1.05254972e+00	1.88213702e-01	3.92196804e-02	2.53680821e-02	-1.19329941e+00	1.40701488e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.41454887e-04	1.02564626e+00	1.83721786e-01	4.29447937e-02	2.77756436e-02	-1.15133162e+00	1.36341262e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.98107171e-04	9.99161570e-01	1.79344979e-01	4.70002328e-02	3.03955125e-02	-1.10970757e+00	1.32012426e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.64158883e-04	9.73092494e-01	1.75080599e-01	5.14127470e-02	3.32438359e-02	-1.06840919e+00	1.27713532e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.41169527e-04	9.47436388e-01	1.70925525e-01	5.62092472e-02	3.63379350e-02	-1.02741199e+00	1.23443125e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.30957344e-04	9.22193484e-01	1.66876104e-01	6.14196390e-02	3.96965488e-02	-9.86688443e-01	1.19200336e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.35642254e-04	8.97364853e-01	1.62928075e-01	6.70740609e-02	4.33379726e-02	-9.46206254e-01	1.14984557e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.57695899e-04	8.72954424e-01	1.59076501e-01	7.32055929e-02	4.72827184e-02	-9.05925663e-01	1.10795570e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.00000000e-03	8.48966604e-01	1.55315647e-01	7.98475362e-02	5.15510344e-02	-8.65798177e-01	1.06633457e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.16591440e-03	8.25408087e-01	1.51638783e-01	8.70358048e-02	5.61646632e-02	-8.25764329e-01	1.02498707e+00	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.35935639e-03	8.02286232e-01	1.48038136e-01	9.48068616e-02	6.11459407e-02	-7.85751485e-01	9.83920829e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.58489319e-03	7.79610525e-01	1.44504801e-01	1.03198966e-01	6.65171954e-02	-7.45675096e-01	9.43149368e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.84784980e-03	7.57392684e-01	1.41028619e-01	1.12251602e-01	7.23021709e-02	-7.05435805e-01	9.02691498e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.15443469e-03	7.35644839e-01	1.37598121e-01	1.22004683e-01	7.85237367e-02	-6.64917769e-01	8.62568820e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.51188643e-03	7.14380697e-01	1.34200427e-01	1.32499999e-01	8.52061504e-02	-6.23985849e-01	8.22809004e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.92864456e-03	6.93614734e-01	1.30821204e-01	1.43778512e-01	9.23727510e-02	-5.82492661e-01	7.83444137e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.41454887e-03	6.73361772e-01	1.27444864e-01	1.55883559e-01	1.00047861e-01	-5.40269615e-01	7.44510239e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.98107171e-03	6.53636897e-01	1.24054585e-01	1.68856192e-01	1.08253543e-01	-4.97144549e-01	7.06047956e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.64158883e-03	6.34456527e-01	1.20632500e-01	1.82740347e-01	1.17013603e-01	-4.52928262e-01	6.68103841e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.41169527e-03	6.15833681e-01	1.17160038e-01	1.97576882e-01	1.26349820e-01	-4.07437814e-01	6.30723864e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.30957344e-03	5.97782467e-01	1.13618493e-01	2.13409390e-01	1.36284510e-01	-3.60492369e-01	5.93960369e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.35642254e-03	5.80315558e-01	1.09989545e-01	2.30278178e-01	1.46838605e-01	-3.11939259e-01	5.57867466e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.57695899e-03	5.63443615e-01	1.06256023e-01	2.48226686e-01	1.58034362e-01	-2.61649048e-01	5.22501051e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.00000000e-02	5.47174665e-01	1.02402877e-01	2.67295895e-01	1.69892998e-01	-2.09542748e-01	4.87916424e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.16591440e-02	5.31515692e-01	9.84183152e-02	2.87530293e-01	1.82438864e-01	-1.55600782e-01	4.54171147e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.35935639e-02	5.16471902e-01	9.42948955e-02	3.08974662e-01	1.95698375e-01	-9.98731401e-02	4.21322493e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.58489319e-02	5.02046164e-01	9.00308346e-02	3.31675531e-01	2.09702472e-01	-4.24852906e-02	3.89426152e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.84784980e-02	4.88240439e-01	8.56312579e-02	3.55683318e-01	2.24489874e-01	1.63596655e-02	3.58536323e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.15443469e-02	4.75059500e-01	8.11090179e-02	3.81068353e-01	2.40117317e-01	7.64250011e-02	3.28708593e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.51188643e-02	4.62501635e-01	7.64855239e-02	4.07878040e-01	2.56644248e-01	1.37417755e-01	2.99988075e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.92864456e-02	4.50572240e-01	7.17908387e-02	4.36184170e-01	2.74159242e-01	1.99085016e-01	2.72422276e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.41454887e-02	4.39275833e-01	6.70629751e-02	4.66052632e-01	2.92774986e-01	2.61252124e-01	2.46049258e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.98107171e-02	4.28618118e-01	6.23463395e-02	4.97539521e-01	3.12633984e-01	3.23890431e-01	2.20897896e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.64158883e-02	4.18603438e-01	5.76889628e-02	5.30673109e-01	3.33911016e-01	3.87175548e-01	1.96983574e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.41169527e-02	4.09230399e-01	5.31387051e-02	5.65425109e-01	3.56810371e-01	4.51515133e-01	1.74303473e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.30957344e-02	4.00482621e-01	4.87383169e-02	6.01661526e-01	3.81554850e-01	5.17520162e-01	1.52832567e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.35642254e-02	3.92314012e-01	4.45201094e-02	6.39073451e-01	4.08358401e-01	5.85885840e-01	1.32521447e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.57695899e-02	3.84626833e-01	4.05006500e-02	6.77075565e-01	4.37376770e-01	6.57164920e-01	1.13300923e-01	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.00000000e-01	3.77237667e-01	3.66766943e-02	7.14670603e-01	4.68621351e-01	7.31414332e-01	9.50932834e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.12000000e-01	3.71795925e-01	3.39657124e-02	7.41272583e-01	4.92978771e-01	7.87673288e-01	8.22602195e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.24000000e-01	3.66752864e-01	3.15976116e-02	7.63534245e-01	5.15567642e-01	8.38514776e-01	7.11662643e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.36000000e-01	3.61893229e-01	2.94902867e-02	7.81693337e-01	5.36384538e-01	8.84072380e-01	6.14591056e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.48000000e-01	3.57058574e-01	2.75855550e-02	7.95950254e-01	5.55402254e-01	9.24396459e-01	5.28935290e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.60000000e-01	3.52130094e-01	2.58417818e-02	8.06480622e-01	5.72577545e-01	9.59500073e-01	4.52946383e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.72000000e-01	3.47032339e-01	2.42288803e-02	8.13512912e-01	5.87886855e-01	9.89488538e-01	3.85285373e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.84000000e-01	3.41693605e-01	2.27249717e-02	8.17182965e-01	6.01286111e-01	1.01439098e+00	3.24965551e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.96000000e-01	3.36075203e-01	2.13140655e-02	8.17693167e-01	6.12756668e-01	1.03433981e+00	2.71176761e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.08000000e-01	3.30148614e-01	1.99843620e-02	8.15228820e-01	6.22283404e-01	1.04947992e+00	2.23258333e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.20000000e-01	3.23898777e-01	1.87270936e-02	8.09982395e-01	6.29866182e-01	1.05998944e+00	1.80649140e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.32000000e-01	3.17319583e-01	1.75356692e-02	8.02145675e-01	6.35512651e-01	1.06606564e+00	1.42864557e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.44000000e-01	3.10413275e-01	1.64050799e-02	7.91912596e-01	6.39242886e-01	1.06792669e+00	1.09473585e-02	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.56000000e-01	3.03188568e-01	1.53314403e-02	7.79477368e-01	6.41087479e-01	1.06580554e+00	8.00863675e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.68000000e-01	2.95659814e-01	1.43116694e-02	7.65033818e-01	6.41087765e-01	1.05994583e+00	5.43480458e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.80000000e-01	2.87845672e-01	1.33432509e-02	7.48773791e-01	6.39294635e-01	1.05059920e+00	3.19315768e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	2.92000000e-01	2.79768038e-01	1.24240661e-02	7.30885570e-01	6.35766125e-01	1.03801915e+00	1.25355151e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.04000000e-01	2.71451610e-01	1.15522715e-02	7.11554294e-01	6.30567855e-01	1.02246130e+00	-4.12115343e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.16000000e-01	2.62923421e-01	1.07262096e-02	6.90960274e-01	6.23774853e-01	1.00418153e+00	-1.82992645e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.28000000e-01	2.54211680e-01	9.94434442e-03	6.69278324e-01	6.15465365e-01	9.83431479e-01	-3.02412318e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.40000000e-01	2.45345922e-01	9.20521424e-03	6.46677108e-01	6.05724980e-01	9.60460224e-01	-4.01717494e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.52000000e-01	2.36356175e-01	8.50740350e-03	6.23319331e-01	5.94641745e-01	9.35510396e-01	-4.82996777e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.64000000e-01	2.27272616e-01	7.84952050e-03	5.99358663e-01	5.82310015e-01	9.08818526e-01	-5.48173677e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.76000000e-01	2.18125681e-01	7.23018596e-03	5.74944201e-01	5.68824336e-01	8.80614781e-01	-5.99040094e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	3.88000000e-01	2.08945222e-01	6.64802519e-03	5.50215571e-01	5.54282800e-01	8.51120477e-01	-6.37239266e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.00000000e-01	1.99760228e-01	6.10166519e-03	5.25302831e-01	5.38785212e-01	8.20546780e-01	-6.64266195e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.12000000e-01	1.90599209e-01	5.58973250e-03	5.00330034e-01	5.22431490e-01	7.89097829e-01	-6.81511882e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.24000000e-01	1.81489886e-01	5.11085372e-03	4.75413098e-01	5.05322719e-01	7.56969139e-01	-6.90242706e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.36000000e-01	1.72458449e-01	4.66365822e-03	4.50658572e-01	4.87556996e-01	7.24343449e-01	-6.91596338e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.48000000e-01	1.63529921e-01	4.24678140e-03	4.26164604e-01	4.69233439e-01	6.91394938e-01	-6.86611975e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.60000000e-01	1.54730141e-01	3.85886411e-03	4.02025979e-01	4.50466153e-01	6.58304356e-01	-6.76310100e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.72000000e-01	1.46078356e-01	3.49856117e-03	3.78317719e-01	4.31329797e-01	6.25204131e-01	-6.61443160e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.84000000e-01	1.37596720e-01	3.16454652e-03	3.55117079e-01	4.11927834e-01	5.92248362e-01	-6.42824556e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	4.96000000e-01	1.29304411e-01	2.85550960e-03	3.32490123e-01	3.92351440e-01	5.59571082e-01	-6.21141873e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.08000000e-01	1.21219202e-01	2.57016515e-03	3.10495707e-01	3.72689557e-01	5.27296930e-01	-5.97006618e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.20000000e-01	1.13357171e-01	2.30725089e-03	2.89185041e-01	3.53027871e-01	4.95540933e-01	-5.70965611e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.32000000e-01	1.05732707e-01	2.06553229e-03	2.68602175e-01	3.33448300e-01	4.64407929e-01	-5.43510541e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.44000000e-01	9.83586122e-02	1.84380499e-03	2.48784300e-01	3.14028989e-01	4.33992806e-01	-5.15069179e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.56000000e-01	9.12459588e-02	1.64089742e-03	2.29761721e-01	2.94843504e-01	4.04380486e-01	-4.86014753e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.68000000e-01	8.44044995e-02	1.45567135e-03	2.11559274e-01	2.75962205e-01	3.75648244e-01	-4.56679899e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.80000000e-01	7.78423075e-02	1.28702337e-03	1.94195593e-01	2.57450687e-01	3.47863800e-01	-4.27354311e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	5.92000000e-01	7.15656674e-02	1.13388680e-03	1.77682955e-01	2.39368907e-01	3.21084621e-01	-3.98282183e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.04000000e-01	6.55795667e-02	9.95232510e-04	1.62028947e-01	2.21772806e-01	2.95360653e-01	-3.69675994e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.16000000e-01	5.98876670e-02	8.70069048e-04	1.47236532e-01	2.04714058e-01	2.70734512e-01	-3.41719479e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.28000000e-01	5.44918216e-02	7.57443656e-04	1.33303028e-01	1.88237750e-01	2.47238622e-01	-3.14561366e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.40000000e-01	4.93930547e-02	6.56442433e-04	1.20222787e-01	1.72386115e-01	2.24900409e-01	-2.88331261e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.52000000e-01	4.45904957e-02	5.66190402e-04	1.07984797e-01	1.57193836e-01	2.03737091e-01	-2.63129182e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.64000000e-01	4.00826247e-02	4.85851695e-04	9.65757987e-02	1.42693109e-01	1.83761766e-01	-2.39040859e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.76000000e-01	3.58661700e-02	4.14629273e-04	8.59779913e-02	1.28908405e-01	1.64977951e-01	-2.16127304e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	6.88000000e-01	3.19372558e-02	3.51764793e-04	7.61716745e-02	1.15861696e-01	1.47385443e-01	-1.94439003e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.00000000e-01	2.82905050e-02	2.96538145e-04	6.71336145e-02	1.03567593e-01	1.30975735e-01	-1.74006829e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.12000000e-01	2.49198785e-02	2.48267261e-04	5.88388259e-02	9.20374916e-02	1.15736195e-01	-1.54851472e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.24000000e-01	2.18183138e-02	2.06307246e-04	5.12600515e-02	8.12775117e-02	1.01648603e-01	-1.36982619e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.36000000e-01	1.89777565e-02	1.70050095e-04	4.43681219e-02	7.12878555e-02	8.86886296e-02	-1.20396431e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.48000000e-01	1.63895888e-02	1.38923995e-04	3.81326170e-02	6.20656904e-02	7.68286919e-02	-1.05083204e-03	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.60000000e-01	1.40443422e-02	1.12392474e-04	3.25216400e-02	5.36029603e-02	6.60362981e-02	-9.10244495e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.72000000e-01	1.19319172e-02	8.99538549e-05	2.75025119e-02	4.58868325e-02	5.62747666e-02	-7.81933742e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.84000000e-01	1.00416128e-02	7.11404361e-05	2.30416003e-02	3.89006051e-02	4.75039160e-02	-6.65574392e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	7.96000000e-01	8.36224660e-03	5.55176623e-05	1.91047683e-02	3.26238708e-02	3.96805251e-02	-5.60801365e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.08000000e-01	6.88195528e-03	4.26835412e-05	1.56569741e-02	2.70313720e-02	3.27569914e-02	-4.67143235e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.20000000e-01	5.58871778e-03	3.22677980e-05	1.26637035e-02	2.20949439e-02	2.66842644e-02	-3.84124091e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.32000000e-01	4.47141657e-03	2.39294719e-05	1.00935794e-02	1.77876112e-02	2.14172971e-02	-3.11384456e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.44000000e-01	3.51553769e-03	1.73579316e-05	7.90735914e-03	1.40681636e-02	1.68935369e-02	-2.48170588e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.56000000e-01	2.70906653e-03	1.22724661e-05	6.07299750e-03	1.09020761e-02	1.30614778e-02	-1.93966850e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.68000000e-01	2.03891225e-03	8.41950171e-06	4.55660280e-03	8.24902205e-03	9.86445450e-03	-1.48174396e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.80000000e-01	1.49201105e-03	5.57264396e-06	3.32503861e-03	6.06675144e-03	7.24455478e-03	-1.10131016e-04	2.34908723e-01	1.00000000e-01
1.07355058e+01	8.92000000e-01	1.05522478e-03	3.53154267e-06	2.34576943e-03	4.31096885e-03	5.14327673e-03	-7.91778433e-05	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.04000000e-01	7.15483734e-04	2.12101548e-06	1.58707556e-03	2.93587339e-03	3.50154643e-03	-5.46178076e-05	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.16000000e-01	4.59818864e-04	1.19019522e-06	1.01810368e-03	1.89447950e-03	2.26023697e-03	-3.57390232e-05	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.28000000e-01	2.75447819e-04	6.11095999e-07	6.08985001e-04	1.13908992e-03	1.36049696e-03	-2.18115385e-05	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.40000000e-01	1.49839804e-04	2.78050513e-07	3.30906364e-04	6.21716790e-04	7.44063036e-04	-1.20879166e-05	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.52000000e-01	7.08377531e-05	1.06345420e-07	1.56299457e-04	2.94749397e-04	3.53849935e-04	-5.80858833e-06	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.64000000e-01	2.68591189e-05	3.09911221e-08	5.92085195e-05	1.11978999e-04	1.35033606e-04	-2.22085023e-06	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.76000000e-01	6.77261705e-06	5.47904541e-09	1.48967451e-05	2.82334218e-05	3.42510601e-05	-5.47074444e-07	2.34908723e-01	1.00000000e-01
1.07355058e+01	9.88000000e-01	6.16285187e-07	1.79024313e-10	1.35190326e-06	2.56544957e-06	3.16125396e-06	-4.77407512e-08	2.34908723e-01	1.00000000e-01
1.07355058e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.34908723e-01	1.00000000e-01
1.20997275e+01	1.00000000e-06	2.58137474e+00	4.92778729e-01	1.10368057e-03	7.04461004e-04	-3.34348337e+00	3.67459286e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.16591440e-06	2.52729661e+00	4.81450326e-01	1.22065004e-03	7.79368681e-04	-3.27142568e+00	3.59656814e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.35935639e-06	2.47256930e+00	4.70345159e-01	1.35024517e-03	8.62423268e-04	-3.19863988e+00	3.51773131e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.58489319e-06	2.41964625e+00	4.59455528e-01	1.49316817e-03	9.54103213e-04	-3.12774644e+00	3.44135937e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.84784980e-06	2.36741088e+00	4.48780972e-01	1.65101712e-03	1.05540521e-03	-3.05792294e+00	3.36595688e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.15443469e-06	2.31628558e+00	4.38315423e-01	1.82527344e-03	1.16722602e-03	-2.98923649e+00	3.29208436e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.51188643e-06	2.26608469e+00	4.28057376e-01	2.01751806e-03	1.29073020e-03	-2.92175846e+00	3.21948194e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.92864456e-06	2.21684625e+00	4.18002177e-01	2.22961207e-03	1.42692848e-03	-2.85533703e+00	3.14821028e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.41454887e-06	2.16852938e+00	4.08147458e-01	2.46355778e-03	1.57708536e-03	-2.79003997e+00	3.07819919e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.98107171e-06	2.12112282e+00	3.98489502e-01	2.72153444e-03	1.74288304e-03	-2.72577605e+00	3.00942969e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.64158883e-06	2.07460203e+00	3.89025536e-01	3.00592416e-03	1.92568770e-03	-2.66254964e+00	2.94186507e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.41169527e-06	2.02894949e+00	3.79752362e-01	3.31941504e-03	2.12729786e-03	-2.60031211e+00	2.87547640e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.30957344e-06	1.98414757e+00	3.70667119e-01	3.66479576e-03	2.34949169e-03	-2.53904926e+00	2.81023397e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.35642254e-06	1.94017507e+00	3.61766836e-01	4.04507141e-03	2.59411402e-03	-2.47872676e+00	2.74610391e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.57695899e-06	1.89701244e+00	3.53048756e-01	4.46393313e-03	2.86374399e-03	-2.41931653e+00	2.68305942e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.00000000e-05	1.85464391e+00	3.44510186e-01	4.92514522e-03	3.16084888e-03	-2.36079439e+00	2.62106629e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.16591440e-05	1.81305033e+00	3.36148453e-01	5.43277383e-03	3.48795877e-03	-2.30313162e+00	2.56009356e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.35935639e-05	1.77221397e+00	3.27960979e-01	5.99112936e-03	3.84775735e-03	-2.24630258e+00	2.50011236e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.58489319e-05	1.73211659e+00	3.19945273e-01	6.60511427e-03	4.24361904e-03	-2.19028256e+00	2.44109025e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.84784980e-05	1.69274034e+00	3.12098892e-01	7.28046892e-03	4.67910383e-03	-2.13504405e+00	2.38299676e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.15443469e-05	1.65406892e+00	3.04419483e-01	8.02279105e-03	5.15785247e-03	-2.08056439e+00	2.32580201e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.51188643e-05	1.61608435e+00	2.96904728e-01	8.83813427e-03	5.68391521e-03	-2.02681823e+00	2.26947430e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.92864456e-05	1.57876981e+00	2.89552413e-01	9.73336045e-03	6.26177997e-03	-1.97378131e+00	2.21398263e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.41454887e-05	1.54210937e+00	2.82360392e-01	1.07168870e-02	6.89652250e-03	-1.92143113e+00	2.15929642e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.98107171e-05	1.50608781e+00	2.75326579e-01	1.17968761e-02	7.59363055e-03	-1.86974570e+00	2.10538648e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.64158883e-05	1.47068132e+00	2.68449007e-01	1.29789554e-02	8.35712175e-03	-1.81870223e+00	2.05221642e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.41169527e-05	1.43588941e+00	2.61725671e-01	1.42775610e-02	9.19586183e-03	-1.76828519e+00	1.99976841e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.30957344e-05	1.40168596e+00	2.55154579e-01	1.57003941e-02	1.01146879e-02	-1.71846791e+00	1.94800228e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.35642254e-05	1.36805826e+00	2.48733884e-01	1.72589059e-02	1.11214090e-02	-1.66923495e+00	1.89689007e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.57695899e-05	1.33499263e+00	2.42461722e-01	1.89657839e-02	1.22236963e-02	-1.62056497e+00	1.84640258e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.00000000e-04	1.30247574e+00	2.36336272e-01	2.08337261e-02	1.34303147e-02	-1.57244300e+00	1.79651152e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.16591440e-04	1.27049456e+00	2.30355703e-01	2.28772865e-02	1.47502588e-02	-1.52485058e+00	1.74718806e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.35935639e-04	1.23903660e+00	2.24518174e-01	2.51116495e-02	1.61931159e-02	-1.47777182e+00	1.69840483e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.58489319e-04	1.20809091e+00	2.18821801e-01	2.75531155e-02	1.77696709e-02	-1.43119171e+00	1.65013571e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.84784980e-04	1.17764728e+00	2.13264642e-01	3.02196531e-02	1.94909885e-02	-1.38509562e+00	1.60235408e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.15443469e-04	1.14769399e+00	2.07844664e-01	3.31299765e-02	2.13694788e-02	-1.33946581e+00	1.55503447e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.51188643e-04	1.11822307e+00	2.02559717e-01	3.63044985e-02	2.34179057e-02	-1.29428765e+00	1.50815331e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.92864456e-04	1.08922603e+00	1.97407439e-01	3.97650059e-02	2.56496086e-02	-1.24954310e+00	1.46168872e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.41454887e-04	1.06069702e+00	1.92385281e-01	4.35347174e-02	2.80797594e-02	-1.20521874e+00	1.41562060e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.98107171e-04	1.03263113e+00	1.87490439e-01	4.76378837e-02	3.07237168e-02	-1.16129308e+00	1.36993240e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.64158883e-04	1.00502431e+00	1.82719757e-01	5.21013594e-02	3.35976955e-02	-1.11774575e+00	1.32460829e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.41169527e-04	9.77873145e-01	1.78069666e-01	5.69522266e-02	3.67190829e-02	-1.07454997e+00	1.27963272e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.30957344e-04	9.51177016e-01	1.73536088e-01	6.22204899e-02	4.01066310e-02	-1.03167582e+00	1.23499586e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.35642254e-04	9.24936209e-01	1.69114375e-01	6.79364404e-02	4.37787125e-02	-9.89088468e-01	1.19069055e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.57695899e-04	8.99153859e-01	1.64799240e-01	7.41332349e-02	4.77558505e-02	-9.46745603e-01	1.14671358e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.00000000e-03	8.73833601e-01	1.60584643e-01	8.08442941e-02	5.20583355e-02	-9.04596065e-01	1.10306480e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.16591440e-03	8.48981355e-01	1.56463614e-01	8.81055850e-02	5.67079255e-02	-8.62577629e-01	1.05974814e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.35935639e-03	8.24603760e-01	1.52428213e-01	9.59536332e-02	6.17269429e-02	-8.20615053e-01	1.01677038e+00	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.58489319e-03	8.00709583e-01	1.48469454e-01	1.04426728e-01	6.71377330e-02	-7.78621131e-01	9.74144231e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.84784980e-03	7.77309773e-01	1.44577193e-01	1.13564328e-01	7.29639854e-02	-7.36493932e-01	9.31887596e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.15443469e-03	7.54415764e-01	1.40740092e-01	1.23406333e-01	7.92285635e-02	-6.94115226e-01	8.90021356e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.51188643e-03	7.32040571e-01	1.36945534e-01	1.33994419e-01	8.59556498e-02	-6.51347928e-01	8.48572468e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.92864456e-03	7.10197956e-01	1.33179599e-01	1.45369469e-01	9.31685411e-02	-6.08042773e-01	8.07572279e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.41454887e-03	6.88902030e-01	1.29427274e-01	1.57574586e-01	1.00891432e-01	-5.64030308e-01	7.67056109e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.98107171e-03	6.68167268e-01	1.25672493e-01	1.70650666e-01	1.09146347e-01	-5.19137675e-01	7.27064048e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.64158883e-03	6.48009365e-01	1.21898331e-01	1.84641288e-01	1.17956961e-01	-4.73176196e-01	6.87641947e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.41169527e-03	6.28440745e-01	1.18087365e-01	1.99587030e-01	1.27344971e-01	-4.25964037e-01	6.48835265e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.30957344e-03	6.09474953e-01	1.14222228e-01	2.15530990e-01	1.37332571e-01	-3.77322992e-01	6.10695855e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.35642254e-03	5.91124117e-01	1.10286124e-01	2.32513047e-01	1.47940638e-01	-3.27103588e-01	5.73277383e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.57695899e-03	5.73398397e-01	1.06263573e-01	2.50575972e-01	1.59191323e-01	-2.75180939e-01	5.36635309e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.00000000e-02	5.56305465e-01	1.02141351e-01	2.69760083e-01	1.71105844e-01	-2.21481532e-01	5.00824727e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.16591440e-02	5.39852009e-01	9.79095554e-02	2.90108960e-01	1.83708527e-01	-1.65991918e-01	4.65903026e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.35935639e-02	5.24043037e-01	9.35626340e-02	3.11666295e-01	1.97025823e-01	-1.08768472e-01	4.31927432e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.58489319e-02	5.08881340e-01	8.91005952e-02	3.34477248e-01	2.11088746e-01	-4.99431331e-02	3.98953725e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.84784980e-02	4.94369024e-01	8.45301239e-02	3.58590844e-01	2.25936265e-01	1.02759036e-02	3.67036483e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.15443469e-02	4.80510787e-01	7.98652844e-02	3.84074304e-01	2.41624809e-01	7.16468148e-02	3.36231465e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.51188643e-02	4.67305314e-01	7.51282015e-02	4.10972378e-01	2.58213955e-01	1.33874099e-01	3.06584568e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.92864456e-02	4.54758185e-01	7.03490022e-02	4.39352466e-01	2.75791887e-01	1.96703406e-01	2.78143963e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.41454887e-02	4.42874030e-01	6.55650014e-02	4.69274428e-01	2.94470314e-01	2.59959266e-01	2.50948541e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.98107171e-02	4.31658454e-01	6.08190638e-02	5.00786213e-01	3.14389863e-01	3.23611520e-01	2.25028156e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.64158883e-02	4.21115245e-01	5.61568287e-02	5.33905014e-01	3.35721921e-01	3.87831012e-01	2.00399294e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.41169527e-02	4.11241694e-01	5.16230012e-02	5.68587765e-01	3.58665140e-01	4.53014019e-01	1.77060372e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.30957344e-02	4.02019068e-01	4.72566324e-02	6.04681221e-01	3.83433365e-01	5.19749565e-01	1.54987896e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.35642254e-02	3.93397460e-01	4.30861307e-02	6.41852188e-01	4.10227069e-01	5.88696652e-01	1.34134331e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.57695899e-02	3.85273546e-01	3.91244155e-02	6.79486015e-01	4.39182574e-01	6.60355326e-01	1.14432862e-01	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.00000000e-01	3.77456332e-01	3.53653932e-02	7.16552155e-01	4.70284568e-01	7.34713852e-01	9.58085883e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.12000000e-01	3.71698815e-01	3.27059770e-02	7.42640585e-01	4.94465646e-01	7.90833396e-01	8.27110651e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.24000000e-01	3.66368620e-01	3.03866807e-02	7.64340021e-01	5.16829458e-01	8.41359441e-01	7.14120660e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.36000000e-01	3.61243025e-01	2.83259191e-02	7.81899941e-01	5.37375994e-01	8.86455711e-01	6.15460939e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.48000000e-01	3.56158795e-01	2.64660696e-02	7.95531477e-01	5.56081831e-01	9.26199136e-01	5.28582624e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.60000000e-01	3.50994583e-01	2.47659769e-02	8.05422323e-01	5.72908832e-01	9.60629721e-01	4.51661531e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.72000000e-01	3.45672467e-01	2.31959241e-02	8.11807032e-01	5.87837302e-01	9.89871157e-01	3.83302356e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.84000000e-01	3.40120383e-01	2.17342884e-02	8.14832367e-01	6.00828758e-01	1.01397485e+00	3.22471849e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.96000000e-01	3.34299138e-01	2.03652328e-02	8.14707837e-01	6.11869428e-01	1.03309028e+00	2.68322965e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.08000000e-01	3.28180229e-01	1.90770311e-02	8.11625562e-01	6.20949378e-01	1.04737786e+00	2.20165090e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.20000000e-01	3.21748802e-01	1.78609264e-02	8.05783938e-01	6.28073352e-01	1.05702925e+00	1.77412741e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.32000000e-01	3.14999122e-01	1.67102926e-02	7.97379950e-01	6.33253937e-01	1.06225370e+00	1.39561167e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.44000000e-01	3.07933865e-01	1.56200538e-02	7.86611965e-01	6.36515947e-01	1.06327976e+00	1.06162881e-02	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.56000000e-01	3.00562201e-01	1.45862381e-02	7.73677871e-01	6.37894487e-01	1.06034925e+00	7.68146190e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.68000000e-01	2.92898904e-01	1.36056663e-02	7.58774466e-01	6.37435152e-01	1.05371345e+00	5.11505146e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.80000000e-01	2.84963001e-01	1.26757210e-02	7.42095887e-01	6.35192754e-01	1.04363030e+00	2.88346003e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	2.92000000e-01	2.76776703e-01	1.17941837e-02	7.23832158e-01	6.31229031e-01	1.03035866e+00	9.55811324e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.04000000e-01	2.68364959e-01	1.09591162e-02	7.04169563e-01	6.25613113e-01	1.01415854e+00	-6.96580273e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.16000000e-01	2.59754933e-01	1.01687741e-02	6.83289029e-01	6.18422953e-01	9.95289172e-01	-2.10026470e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.28000000e-01	2.50974917e-01	9.42154407e-03	6.61365532e-01	6.09739664e-01	9.74004911e-01	-3.27985212e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.40000000e-01	2.42054418e-01	8.71589769e-03	6.38567476e-01	5.99651165e-01	9.50556677e-01	-4.25810175e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.52000000e-01	2.33023351e-01	8.05036373e-03	6.15056844e-01	5.88247727e-01	9.25188356e-01	-5.05612416e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.64000000e-01	2.23911715e-01	7.42350607e-03	5.90986413e-01	5.75625352e-01	8.98137122e-01	-5.69332808e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.76000000e-01	2.14749664e-01	6.83391184e-03	5.66503886e-01	5.61880125e-01	8.69633161e-01	-6.18775735e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	3.88000000e-01	2.05566691e-01	6.28018297e-03	5.41747262e-01	5.47111302e-01	8.39897314e-01	-6.55593155e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.00000000e-01	1.96391399e-01	5.76093276e-03	5.16844928e-01	5.31419495e-01	8.09139992e-01	-6.81287472e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.12000000e-01	1.87251826e-01	5.27478298e-03	4.91918940e-01	5.14905229e-01	7.77564084e-01	-6.97253627e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.24000000e-01	1.78175149e-01	4.82036370e-03	4.67083011e-01	4.97669813e-01	7.45363382e-01	-7.04760364e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.36000000e-01	1.69186980e-01	4.39631510e-03	4.42441406e-01	4.79811471e-01	7.12718762e-01	-7.04946894e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.48000000e-01	1.60311788e-01	4.00128973e-03	4.18090047e-01	4.61429571e-01	6.79802685e-01	-6.98855185e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.60000000e-01	1.51574514e-01	3.63395168e-03	3.94120757e-01	4.42636024e-01	6.46791740e-01	-6.87498493e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.72000000e-01	1.42993962e-01	3.29298400e-03	3.70606606e-01	4.23506423e-01	6.13817349e-01	-6.71634763e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.84000000e-01	1.34591499e-01	2.97709268e-03	3.47622164e-01	4.04142853e-01	5.81030307e-01	-6.52074457e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	4.96000000e-01	1.26385565e-01	2.68500302e-03	3.25230961e-01	3.84635315e-01	5.48561621e-01	-6.29503449e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.08000000e-01	1.18393189e-01	2.41546835e-03	3.03489342e-01	3.65071480e-01	5.16532841e-01	-6.04531999e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.20000000e-01	1.10629694e-01	2.16726747e-03	2.82446042e-01	3.45535556e-01	4.85055807e-01	-5.77705694e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.32000000e-01	1.03108721e-01	1.93920881e-03	2.62142701e-01	3.26107858e-01	4.54232100e-01	-5.49514275e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.44000000e-01	9.58423189e-02	1.73013234e-03	2.42614150e-01	3.06864783e-01	4.24153336e-01	-5.20384109e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.56000000e-01	8.88408333e-02	1.53891154e-03	2.23888464e-01	2.87878100e-01	3.94901224e-01	-4.90687259e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.68000000e-01	8.21132774e-02	1.36445393e-03	2.05988269e-01	2.69216186e-01	3.66549720e-01	-4.60754957e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.80000000e-01	7.56670001e-02	1.20570202e-03	1.88930085e-01	2.50942561e-01	3.39163233e-01	-4.30875354e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	5.92000000e-01	6.95076060e-02	1.06163497e-03	1.72724255e-01	2.33115139e-01	3.12796100e-01	-4.01291553e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.04000000e-01	6.36394164e-02	9.31269092e-04	1.57376517e-01	2.15787739e-01	2.87495172e-01	-3.72214944e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.16000000e-01	5.80654277e-02	8.13657848e-04	1.42888041e-01	1.99009779e-01	2.63299909e-01	-3.43827814e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.28000000e-01	5.27869027e-02	7.07892620e-04	1.29254595e-01	1.82824255e-01	2.40239909e-01	-3.16277923e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.40000000e-01	4.78042495e-02	6.13102701e-04	1.16468973e-01	1.67271079e-01	2.18339615e-01	-2.89693471e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.52000000e-01	4.31160741e-02	5.28455269e-04	1.04518868e-01	1.52382879e-01	1.97613664e-01	-2.64173431e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.64000000e-01	3.87203095e-02	4.53155419e-04	9.33897294e-02	1.38189562e-01	1.78072420e-01	-2.39802063e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.76000000e-01	3.46132277e-02	3.86445812e-04	8.30627080e-02	1.24713608e-01	1.59717083e-01	-2.16639221e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	6.88000000e-01	3.07904862e-02	3.27606457e-04	7.35170896e-02	1.11974814e-01	1.42545042e-01	-1.94733836e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.00000000e-01	2.72463196e-02	2.75954204e-04	6.47288271e-02	9.99858888e-02	1.26545730e-01	-1.74115378e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.12000000e-01	2.39743156e-02	2.30842473e-04	5.66722040e-02	8.87562846e-02	1.11704518e-01	-1.54803016e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.24000000e-01	2.09670800e-02	1.91660401e-04	4.93193590e-02	7.82902523e-02	9.80013314e-02	-1.36804635e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.36000000e-01	1.82162864e-02	1.57832503e-04	4.26406593e-02	6.85863732e-02	8.54102903e-02	-1.20114789e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.48000000e-01	1.57130651e-02	1.28817962e-04	3.66053092e-02	5.96401695e-02	7.39023235e-02	-1.04721922e-03	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.60000000e-01	1.34477465e-02	1.04109797e-04	3.11811692e-02	5.14420975e-02	6.34436612e-02	-9.06055621e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.72000000e-01	1.14100708e-02	8.32342869e-05	2.63354021e-02	4.39780254e-02	5.39965553e-02	-7.77369685e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.84000000e-01	9.58921997e-03	6.57501822e-05	2.20343324e-02	3.72300831e-02	4.55199433e-02	-6.60815830e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	7.96000000e-01	7.97392949e-03	5.12478673e-05	1.82438669e-02	3.11768054e-02	3.79698672e-02	-5.56006307e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.08000000e-01	6.55231606e-03	3.93487845e-05	1.49291506e-02	2.57921268e-02	3.12982923e-02	-4.62449818e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.20000000e-01	5.31239836e-03	2.97045498e-05	1.20559841e-02	2.10473358e-02	2.54560343e-02	-3.79653130e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.32000000e-01	4.24294084e-03	2.19947903e-05	9.59289036e-03	1.69143878e-02	2.03971434e-02	-3.07221890e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.44000000e-01	3.32968793e-03	1.59279944e-05	7.50144290e-03	1.33523488e-02	1.60599163e-02	-2.44390094e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.56000000e-01	2.56069357e-03	1.12410036e-05	5.74992268e-03	1.03263827e-02	1.23928829e-02	-1.90620625e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.68000000e-01	1.92303026e-03	7.69647129e-06	4.30495935e-03	7.79623217e-03	9.33979310e-03	-1.45290937e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.80000000e-01	1.40384011e-03	5.08282585e-06	3.13402066e-03	5.71993791e-03	6.84340724e-03	-1.07720510e-04	2.29682295e-01	1.05000000e-01
1.20997275e+01	8.92000000e-01	9.90230900e-04	3.21316802e-06	2.20523779e-03	4.05370285e-03	4.84607102e-03	-7.72313157e-05	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.04000000e-01	6.69417956e-04	1.92440513e-06	1.48762158e-03	2.75243890e-03	3.28976321e-03	-5.31096401e-05	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.16000000e-01	4.28757523e-04	1.07641562e-06	9.51112867e-04	1.77009206e-03	2.11661135e-03	-3.46285629e-05	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.28000000e-01	2.55832176e-04	5.50609315e-07	5.66700877e-04	1.06011656e-03	1.26922675e-03	-2.10460565e-05	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.40000000e-01	1.38518374e-04	2.49408335e-07	3.06499446e-04	5.75904179e-04	6.91013761e-04	-1.16052372e-05	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.52000000e-01	6.51095646e-05	9.48594964e-08	1.43942009e-04	2.71458387e-04	3.26795044e-04	-5.54174633e-06	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.64000000e-01	2.45022582e-05	2.74373923e-08	5.41172452e-05	1.02352495e-04	1.23797992e-04	-2.10089753e-06	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.76000000e-01	6.11195723e-06	4.78986411e-09	1.34675516e-05	2.55249418e-05	3.10689545e-05	-5.10919137e-07	2.29682295e-01	1.05000000e-01
1.20997275e+01	9.88000000e-01	5.43706669e-07	1.41698503e-10	1.19459949e-06	2.26692694e-06	2.80624984e-06	-4.34854542e-08	2.29682295e-01	1.05000000e-01
1.20997275e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.29682295e-01	1.05000000e-01
1.36764703e+01	1.00000000e-06	2.73030077e+00	5.37075058e-01	1.12429064e-03	7.15321154e-04	-3.55912036e+00	3.89823975e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.16591440e-06	2.67161558e+00	5.24273360e-01	1.24330284e-03	7.91303005e-04	-3.48053803e+00	3.81330404e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.35935639e-06	2.61246339e+00	5.11732728e-01	1.37516249e-03	8.75551105e-04	-3.40156481e+00	3.72781647e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.58489319e-06	2.55519588e+00	4.99443130e-01	1.52056265e-03	9.68534195e-04	-3.32456720e+00	3.64491815e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.84784980e-06	2.49872707e+00	4.87404099e-01	1.68113059e-03	1.07126455e-03	-3.24879934e+00	3.56315469e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.15443469e-06	2.44346822e+00	4.75608636e-01	1.85836281e-03	1.18465133e-03	-3.17430299e+00	3.48307091e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.51188643e-06	2.38923409e+00	4.64054523e-01	2.05386912e-03	1.30986656e-03	-3.10115358e+00	3.40440791e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.92864456e-06	2.33605971e+00	4.52736437e-01	2.26953507e-03	1.44793820e-03	-3.02919397e+00	3.32722115e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.41454887e-06	2.28390306e+00	4.41651276e-01	2.50739074e-03	1.60015344e-03	-2.95849105e+00	3.25143897e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.98107171e-06	2.23275041e+00	4.30794654e-01	2.76964511e-03	1.76819715e-03	-2.88894968e+00	3.17703876e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.64158883e-06	2.18257556e+00	4.20163106e-01	3.05871491e-03	1.95345918e-03	-2.82057254e+00	3.10398127e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.41169527e-06	2.13335903e+00	4.09752771e-01	3.37731946e-03	2.15775274e-03	-2.75330797e+00	3.03223453e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.30957344e-06	2.08508137e+00	3.99560120e-01	3.72828555e-03	2.38287375e-03	-2.68713964e+00	2.96176614e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.35642254e-06	2.03771954e+00	3.89581533e-01	4.11467102e-03	2.63070343e-03	-2.62203044e+00	2.89253958e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.57695899e-06	1.99125219e+00	3.79813610e-01	4.54020265e-03	2.90383341e-03	-2.55795002e+00	2.82452493e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.00000000e-05	1.94566186e+00	3.70253015e-01	5.00868992e-03	3.20474916e-03	-2.49487191e+00	2.75768570e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.16591440e-05	1.90092773e+00	3.60896445e-01	5.52425012e-03	3.53600831e-03	-2.43276512e+00	2.69198840e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.35935639e-05	1.85703022e+00	3.51740699e-01	6.09125386e-03	3.90033360e-03	-2.37160157e+00	2.62740132e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.58489319e-05	1.81394950e+00	3.42782665e-01	6.71467276e-03	4.30112781e-03	-2.31135426e+00	2.56388960e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.84784980e-05	1.77166619e+00	3.34019289e-01	7.40029285e-03	4.74197582e-03	-2.25199367e+00	2.50142043e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.15443469e-05	1.73016224e+00	3.25447610e-01	8.15377803e-03	5.22655513e-03	-2.19349475e+00	2.43996131e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.51188643e-05	1.68941822e+00	3.17064709e-01	8.98126728e-03	5.75895767e-03	-2.13583009e+00	2.37947831e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.92864456e-05	1.64941569e+00	3.08867774e-01	9.88971761e-03	6.34371134e-03	-2.07897327e+00	2.31993800e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.41454887e-05	1.61013727e+00	3.00854068e-01	1.08876052e-02	6.98593476e-03	-2.02289969e+00	2.26130756e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.98107171e-05	1.57156602e+00	2.93020913e-01	1.19830995e-02	7.69111127e-03	-1.96758521e+00	2.20355538e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.64158883e-05	1.53367732e+00	2.85365751e-01	1.31821355e-02	8.46341914e-03	-1.91300523e+00	2.14664338e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.41169527e-05	1.49646852e+00	2.77885993e-01	1.44990510e-02	9.31165509e-03	-1.85914175e+00	2.09055093e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.30957344e-05	1.45991242e+00	2.70579071e-01	1.59417070e-02	1.02407616e-02	-1.80596632e+00	2.03523602e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.35642254e-05	1.42399504e+00	2.63442555e-01	1.75216947e-02	1.12585962e-02	-1.75346149e+00	1.98066876e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.57695899e-05	1.38870121e+00	2.56474012e-01	1.92517821e-02	1.23728902e-02	-1.70160376e+00	1.92681774e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.00000000e-04	1.35401637e+00	2.49671040e-01	2.11448086e-02	1.35924572e-02	-1.65037621e+00	1.87365279e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.16591440e-04	1.31992621e+00	2.43031235e-01	2.32154426e-02	1.49263477e-02	-1.59975831e+00	1.82114314e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.35935639e-04	1.28641699e+00	2.36552194e-01	2.54789949e-02	1.63842251e-02	-1.54973216e+00	1.76925958e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.58489319e-04	1.25347657e+00	2.30231466e-01	2.79519125e-02	1.79769246e-02	-1.50028065e+00	1.71797413e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.84784980e-04	1.22109347e+00	2.24066551e-01	3.06522885e-02	1.97155875e-02	-1.45138699e+00	1.66725840e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.15443469e-04	1.18925490e+00	2.18054861e-01	3.35989853e-02	2.16126761e-02	-1.40303134e+00	1.61708522e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.51188643e-04	1.15795172e+00	2.12193695e-01	3.68125595e-02	2.36810118e-02	-1.35519690e+00	1.56742938e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.92864456e-04	1.12717439e+00	2.06480157e-01	4.03149404e-02	2.59340248e-02	-1.30786345e+00	1.51826737e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.41454887e-04	1.09691596e+00	2.00911173e-01	4.41294784e-02	2.83869301e-02	-1.26101515e+00	1.46957758e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.98107171e-04	1.06717045e+00	1.95483425e-01	4.82805966e-02	3.10551448e-02	-1.21462822e+00	1.42134190e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.64158883e-04	1.03793279e+00	1.90193264e-01	5.27952540e-02	3.39549502e-02	-1.16867979e+00	1.37354299e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.41169527e-04	1.00919861e+00	1.85036647e-01	5.77006992e-02	3.71037972e-02	-1.12314062e+00	1.32616402e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.30957344e-04	9.80966281e-01	1.80009057e-01	6.30270337e-02	4.05204518e-02	-1.07797817e+00	1.27919377e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.35642254e-04	9.53235174e-01	1.75105438e-01	6.88046956e-02	4.42233613e-02	-1.03315492e+00	1.23262381e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.57695899e-04	9.26007452e-01	1.70320136e-01	7.50669151e-02	4.82330589e-02	-9.88625832e-01	1.18644968e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.00000000e-03	8.99285846e-01	1.65646797e-01	8.18472256e-02	5.25698755e-02	-9.44336937e-01	1.14067000e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.16591440e-03	8.73075353e-01	1.61078191e-01	8.91816436e-02	5.72555820e-02	-9.00223116e-01	1.09528756e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.35935639e-03	8.47381745e-01	1.56606198e-01	9.71067494e-02	6.23124863e-02	-8.56206391e-01	1.05030808e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.58489319e-03	8.22212926e-01	1.52221734e-01	1.05660854e-01	6.77629468e-02	-8.12196785e-01	1.00574319e+00	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.84784980e-03	7.97578933e-01	1.47914651e-01	1.14883382e-01	7.36305979e-02	-7.68089696e-01	9.61609731e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.15443469e-03	7.73490363e-01	1.43673718e-01	1.24814213e-01	7.99382929e-02	-7.23764428e-01	9.17927633e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.51188643e-03	7.49959398e-01	1.39486555e-01	1.35494896e-01	8.67101375e-02	-6.79081875e-01	8.74722932e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.92864456e-03	7.26998944e-01	1.35339616e-01	1.46966223e-01	9.39693809e-02	-6.33890847e-01	8.32026023e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.41454887e-03	7.04622272e-01	1.31218423e-01	1.59271054e-01	1.01740089e-01	-5.88020977e-01	7.89871333e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.98107171e-03	6.82843100e-01	1.27107603e-01	1.72450112e-01	1.10044245e-01	-5.41298689e-01	7.48298181e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.64158883e-03	6.61676272e-01	1.22991109e-01	1.86546602e-01	1.18905385e-01	-4.93535794e-01	7.07351520e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.41169527e-03	6.41133491e-01	1.18852577e-01	2.01600805e-01	1.28345121e-01	-4.44551569e-01	6.67076108e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.30957344e-03	6.21227599e-01	1.14675874e-01	2.17655307e-01	1.38385522e-01	-3.94170384e-01	6.27523107e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.35642254e-03	6.01970057e-01	1.10445602e-01	2.34749526e-01	1.49047402e-01	-3.42245933e-01	5.88745543e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.57695899e-03	5.83370397e-01	1.06147824e-01	2.52925543e-01	1.60352799e-01	-2.88657818e-01	5.50798262e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.00000000e-02	5.65435813e-01	1.01770964e-01	2.72222975e-01	1.72322918e-01	-2.33337921e-01	5.13735964e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.16591440e-02	5.48172580e-01	9.73068146e-02	2.92684454e-01	1.84982052e-01	-1.76278786e-01	4.77615687e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.35935639e-02	5.31585382e-01	9.27514878e-02	3.14352530e-01	1.98356663e-01	-1.17543018e-01	4.42494430e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.58489319e-02	5.15676816e-01	8.81065415e-02	3.37270947e-01	2.12477821e-01	-5.72688067e-02	4.08427901e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.84784980e-02	5.00449001e-01	8.33799620e-02	3.61487228e-01	2.27384690e-01	4.33078330e-03	3.75470865e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.15443469e-02	4.85906458e-01	7.85867621e-02	3.87065435e-01	2.43133364e-01	6.70090960e-02	3.43679112e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.51188643e-02	4.72048131e-01	7.37495207e-02	4.14047542e-01	2.59783475e-01	1.30468347e-01	3.13099149e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.92864456e-02	4.58879647e-01	6.88981875e-02	4.42496434e-01	2.77422724e-01	1.94452967e-01	2.83779638e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.41454887e-02	4.46405610e-01	6.40691733e-02	4.72465812e-01	2.96161729e-01	2.58786842e-01	2.55760131e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.98107171e-02	4.34631365e-01	5.93036466e-02	5.03995340e-01	3.16139091e-01	3.23438381e-01	2.29071287e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.64158883e-02	4.23559965e-01	5.46447697e-02	5.37091007e-01	3.37522625e-01	3.88573668e-01	2.03730495e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.41169527e-02	4.13187213e-01	5.01340881e-02	5.71694888e-01	3.60505137e-01	4.54577555e-01	1.79737225e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.30957344e-02	4.03491803e-01	4.58070341e-02	6.07634503e-01	3.85291297e-01	5.22017105e-01	1.57069268e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.35642254e-02	3.94419821e-01	4.16882715e-02	6.44552538e-01	4.12067897e-01	5.91515290e-01	1.35680705e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.57695899e-02	3.85862181e-01	3.77872853e-02	6.81805438e-01	4.40951699e-01	6.63519981e-01	1.15506796e-01	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.00000000e-01	3.77620205e-01	3.40953619e-02	7.18330171e-01	4.71900718e-01	7.37951889e-01	9.64751014e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.12000000e-01	3.71549520e-01	3.14886994e-02	7.43896616e-01	4.95896955e-01	7.93905296e-01	8.31201568e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.24000000e-01	3.65934719e-01	2.92190233e-02	7.65027480e-01	5.18027724e-01	8.44092637e-01	7.16224453e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.36000000e-01	3.60545688e-01	2.72053668e-02	7.81984027e-01	5.38296637e-01	8.88707919e-01	6.16033043e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.48000000e-01	3.55214488e-01	2.53907162e-02	7.94988195e-01	5.56684265e-01	9.27854786e-01	5.27982126e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.60000000e-01	3.49817253e-01	2.37344204e-02	8.04239519e-01	5.73157666e-01	9.61599936e-01	4.50172898e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.72000000e-01	3.44273686e-01	2.22071446e-02	8.09978769e-01	5.87701176e-01	9.90085571e-01	3.81154224e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.84000000e-01	3.38511370e-01	2.07875296e-02	8.12363402e-01	6.00281952e-01	1.01338512e+00	3.19846896e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.96000000e-01	3.32490629e-01	1.94598991e-02	8.11609910e-01	6.10891158e-01	1.03166493e+00	2.65367532e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.08000000e-01	3.26182984e-01	1.82126089e-02	8.07917082e-01	6.19524061e-01	1.04510077e+00	2.16996094e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.20000000e-01	3.19573783e-01	1.70369221e-02	8.01489062e-01	6.26190295e-01	1.05389756e+00	1.74123205e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.32000000e-01	3.12657652e-01	1.59261893e-02	7.92527856e-01	6.30907366e-01	1.05827636e+00	1.36224416e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.44000000e-01	3.05437682e-01	1.48752811e-02	7.81236075e-01	6.33704788e-01	1.05847578e+00	1.02836127e-02	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.56000000e-01	2.97923467e-01	1.38801525e-02	7.67815099e-01	6.34622117e-01	1.05474632e+00	7.35420004e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.68000000e-01	2.90130175e-01	1.29375417e-02	7.52464506e-01	6.33709141e-01	1.04734662e+00	4.79654430e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.80000000e-01	2.82077163e-01	1.20447451e-02	7.35380550e-01	6.31024511e-01	1.03654071e+00	2.57618044e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	2.92000000e-01	2.73786924e-01	1.11994596e-02	7.16754820e-01	6.26633582e-01	1.02259254e+00	6.61521259e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.04000000e-01	2.65284616e-01	1.03996672e-02	6.96774578e-01	6.20608878e-01	1.00576629e+00	-9.76685370e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.16000000e-01	2.56597499e-01	9.64355099e-03	6.75621216e-01	6.13031188e-01	9.86324321e-01	-2.36544155e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.28000000e-01	2.47753908e-01	8.92943357e-03	6.53469720e-01	6.03984365e-01	9.64523472e-01	-3.52971433e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.40000000e-01	2.38783284e-01	8.25573269e-03	6.30488105e-01	5.93558556e-01	9.40616295e-01	-4.49254322e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.52000000e-01	2.29715396e-01	7.62093301e-03	6.06837512e-01	5.81846129e-01	9.14847735e-01	-5.27525543e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.64000000e-01	2.20580030e-01	7.02356461e-03	5.82669711e-01	5.68944626e-01	8.87455415e-01	-5.89742662e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.76000000e-01	2.11407023e-01	6.46219049e-03	5.58130913e-01	5.54951552e-01	8.58669364e-01	-6.37722048e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	3.88000000e-01	2.02225491e-01	5.93539765e-03	5.33357417e-01	5.39967204e-01	8.28709792e-01	-6.73124013e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.00000000e-01	1.93063616e-01	5.44179304e-03	5.08475858e-01	5.24092909e-01	7.97786193e-01	-6.97458004e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.12000000e-01	1.83948945e-01	4.98000007e-03	4.83606232e-01	5.07429676e-01	7.66100059e-01	-7.12122503e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.24000000e-01	1.74908088e-01	4.54865754e-03	4.58860003e-01	4.90078944e-01	7.33843341e-01	-7.18388504e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.36000000e-01	1.65966067e-01	4.14642083e-03	4.34339120e-01	4.72138976e-01	7.01194949e-01	-7.17396551e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.48000000e-01	1.57146772e-01	3.77196334e-03	4.10137227e-01	4.53709212e-01	6.68325439e-01	-7.10190835e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.60000000e-01	1.48474260e-01	3.42397515e-03	3.86343222e-01	4.34899455e-01	6.35407324e-01	-6.97777743e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.72000000e-01	1.39966863e-01	3.10116954e-03	3.63028175e-01	4.15786035e-01	6.02570825e-01	-6.80920153e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.84000000e-01	1.31645163e-01	2.80228595e-03	3.40263984e-01	3.96469606e-01	5.69963390e-01	-6.60425405e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	4.96000000e-01	1.23526862e-01	2.52608632e-03	3.18111655e-01	3.77038945e-01	5.37712966e-01	-6.36977471e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.08000000e-01	1.15628246e-01	2.27136284e-03	2.96625042e-01	3.57580396e-01	5.05937978e-01	-6.11185125e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.20000000e-01	1.07963886e-01	2.03693519e-03	2.75850435e-01	3.38176641e-01	4.74747048e-01	-5.83592429e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.32000000e-01	1.00546679e-01	1.82165415e-03	2.55827091e-01	3.18906362e-01	4.44238506e-01	-5.54686939e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.44000000e-01	9.33879351e-02	1.62440298e-03	2.36587523e-01	2.99844176e-01	4.14500691e-01	-5.24893316e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.56000000e-01	8.64972791e-02	1.44409901e-03	2.18157613e-01	2.81060030e-01	3.85612109e-01	-4.94582159e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.68000000e-01	7.98829986e-02	1.27969393e-03	2.00557826e-01	2.62620313e-01	3.57643415e-01	-4.64082967e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.80000000e-01	7.35517337e-02	1.13017447e-03	1.83802622e-01	2.44586471e-01	3.30655748e-01	-4.33682047e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	5.92000000e-01	6.75084244e-02	9.94563697e-04	1.67900458e-01	2.27014373e-01	3.04700353e-01	-4.03621078e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.04000000e-01	6.17567417e-02	8.71921333e-04	1.52855277e-01	2.09955728e-01	2.79821027e-01	-3.74110016e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.16000000e-01	5.62990381e-02	7.61343604e-04	1.38666522e-01	1.93457727e-01	2.56054141e-01	-3.45329384e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.28000000e-01	5.11360023e-02	6.61963817e-04	1.25328458e-01	1.77561292e-01	2.33426516e-01	-3.17425628e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.40000000e-01	4.62674498e-02	5.72952200e-04	1.12832386e-01	1.62304065e-01	2.11959695e-01	-2.90525227e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.52000000e-01	4.16914813e-02	4.93515798e-04	1.01164758e-01	1.47716642e-01	1.91665791e-01	-2.64725782e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.64000000e-01	3.74055072e-02	4.22898379e-04	9.03097957e-02	1.33826707e-01	1.72552532e-01	-2.40109788e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.76000000e-01	3.34053626e-02	3.60380031e-04	8.02476539e-02	1.20654790e-01	1.54618863e-01	-2.16735638e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	6.88000000e-01	2.96862626e-02	3.05276865e-04	7.09566644e-02	1.08218584e-01	1.37859864e-01	-1.94650437e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.00000000e-01	2.62420740e-02	2.56940483e-04	6.24120188e-02	9.65289499e-02	1.22262989e-01	-1.73881993e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.12000000e-01	2.30660339e-02	2.14757638e-04	5.45873226e-02	8.55934676e-02	1.07811701e-01	-1.54447705e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.24000000e-01	2.01504388e-02	1.78149399e-04	4.74541619e-02	7.54145976e-02	9.44841668e-02	-1.36353459e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.36000000e-01	1.74867106e-02	1.46570773e-04	4.09824871e-02	6.59893664e-02	8.22530394e-02	-1.19591998e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.48000000e-01	1.50657492e-02	1.19509978e-04	3.51411736e-02	5.73117316e-02	7.10878511e-02	-1.04149745e-03	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.60000000e-01	1.28777041e-02	9.64876394e-05	2.98978806e-02	4.93707445e-02	6.09536459e-02	-9.00041112e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.72000000e-01	1.09121746e-02	7.70561933e-05	2.52196532e-02	4.21510519e-02	5.18116963e-02	-7.71242934e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.84000000e-01	9.15824427e-03	6.07991154e-05	2.10728098e-02	3.56336941e-02	4.36201425e-02	-6.54736224e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	7.96000000e-01	7.60458430e-03	4.73300914e-05	1.74233350e-02	2.97962309e-02	3.63343758e-02	-5.50110082e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.08000000e-01	6.23930754e-03	3.62924424e-05	1.42365895e-02	2.46118673e-02	2.99060087e-02	-4.56853151e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.20000000e-01	5.05047953e-03	2.73582148e-05	1.14786959e-02	2.00513928e-02	2.42857594e-02	-3.74454239e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.32000000e-01	4.02678024e-03	2.02262296e-05	9.11814890e-03	1.60858324e-02	1.94269339e-02	-3.02485043e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.44000000e-01	3.15420886e-03	1.46227825e-05	7.11731981e-03	1.26745449e-02	1.52686760e-02	-2.40167846e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.56000000e-01	2.42090198e-03	1.03010567e-05	5.44483963e-03	9.78245782e-03	1.17596223e-02	-1.86944483e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.68000000e-01	1.81410546e-03	7.03879374e-06	4.06787520e-03	7.36944483e-03	8.84399686e-03	-1.42170024e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.80000000e-01	1.32117407e-03	4.63819238e-06	2.95450655e-03	5.39388683e-03	6.46527527e-03	-1.05146877e-04	2.24572148e-01	1.10000000e-01
1.36764703e+01	8.92000000e-01	9.29466411e-04	2.92483109e-06	2.07353642e-03	3.81252727e-03	4.56668691e-03	-7.51794239e-05	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.04000000e-01	6.26485273e-04	1.74681695e-06	1.39470663e-03	2.58102297e-03	3.09128902e-03	-5.15390576e-05	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.16000000e-01	3.99912009e-04	9.73957181e-07	8.88747882e-04	1.65427206e-03	1.98247837e-03	-3.34857755e-05	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.28000000e-01	2.37690975e-04	4.96337615e-07	5.27497786e-04	9.86887639e-04	1.18433022e-03	-2.02675565e-05	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.40000000e-01	1.28099238e-04	2.23820800e-07	2.83981357e-04	5.33633088e-04	6.41903820e-04	-1.11203364e-05	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.52000000e-01	5.98694445e-05	8.46543287e-08	1.32609051e-04	2.50097130e-04	3.01894879e-04	-5.27717940e-06	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.64000000e-01	2.23629810e-05	2.43029093e-08	4.94845116e-05	9.35927523e-05	1.13535697e-04	-1.98376944e-06	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.76000000e-01	5.51889299e-06	4.18916622e-09	1.21815710e-05	2.30878410e-05	2.81939947e-05	-4.76297923e-07	2.24572148e-01	1.10000000e-01
1.36764703e+01	9.88000000e-01	4.79887097e-07	1.10953713e-10	1.05599023e-06	2.00388200e-06	2.49180459e-06	-3.95360280e-08	2.24572148e-01	1.10000000e-01
1.36764703e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.24572148e-01	1.10000000e-01
1.55091400e+01	1.00000000e-06	2.89046181e+00	5.83514105e-01	1.14519808e-03	7.26347830e-04	-3.79170153e+00	4.13873894e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.16591440e-06	2.82669082e+00	5.69115176e-01	1.26628073e-03	8.03419793e-04	-3.70588606e+00	4.04617300e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.35935639e-06	2.76264427e+00	5.55020017e-01	1.40043453e-03	8.88878313e-04	-3.62004681e+00	3.95333054e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.58489319e-06	2.70057955e+00	5.41215825e-01	1.54834402e-03	9.83182964e-04	-3.53628198e+00	3.86322671e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.84784980e-06	2.63943956e+00	5.27702174e-01	1.71166572e-03	1.08736180e-03	-3.45393134e+00	3.77444563e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.15443469e-06	2.57962398e+00	5.14470937e-01	1.89191166e-03	1.20233624e-03	-3.37300577e+00	3.68751581e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.51188643e-06	2.52094728e+00	5.01519107e-01	2.09072058e-03	1.32928625e-03	-3.29358556e+00	3.60217818e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.92864456e-06	2.46344251e+00	4.88840551e-01	2.31000273e-03	1.46925719e-03	-3.21550929e+00	3.51848460e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.41454887e-06	2.40706457e+00	4.76431326e-01	2.55181619e-03	1.62355845e-03	-3.13884019e+00	3.43635906e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.98107171e-06	2.35179775e+00	4.64286265e-01	2.81839998e-03	1.79387836e-03	-3.06348002e+00	3.35577600e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.64158883e-06	2.29761355e+00	4.52401104e-01	3.11220555e-03	1.98163033e-03	-2.98942875e+00	3.27669263e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.41169527e-06	2.24449038e+00	4.40771210e-01	3.43598388e-03	2.18864249e-03	-2.91663162e+00	3.19907380e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.30957344e-06	2.19240644e+00	4.29392284e-01	3.79260042e-03	2.41672914e-03	-2.84506938e+00	3.12288362e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.35642254e-06	2.14133664e+00	4.18259957e-01	4.18516541e-03	2.66780728e-03	-2.77470179e+00	3.04808253e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.57695899e-06	2.09125765e+00	4.07370086e-01	4.61744171e-03	2.94448133e-03	-2.70549609e+00	2.97463732e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.00000000e-05	2.04214984e+00	3.96718596e-01	5.09328459e-03	3.24925559e-03	-2.63742273e+00	2.90250840e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.16591440e-05	1.99399038e+00	3.86301461e-01	5.61686279e-03	3.58471559e-03	-2.57044806e+00	2.83165932e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.35935639e-05	1.94675775e+00	3.76114765e-01	6.19260745e-03	3.95362294e-03	-2.50454134e+00	2.76205531e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.58489319e-05	1.90043013e+00	3.66154689e-01	6.82555898e-03	4.35940884e-03	-2.43967286e+00	2.69365859e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.84784980e-05	1.85498629e+00	3.56417481e-01	7.52154983e-03	4.80568358e-03	-2.37581052e+00	2.62643347e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.15443469e-05	1.81040625e+00	3.46899487e-01	8.28631096e-03	5.29616181e-03	-2.31292671e+00	2.56034458e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.51188643e-05	1.76666877e+00	3.37597107e-01	9.12606671e-03	5.83497699e-03	-2.25099140e+00	2.49535522e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.92864456e-05	1.72375363e+00	3.28506855e-01	1.00478685e-02	6.42669743e-03	-2.18997578e+00	2.43142924e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.41454887e-05	1.68164168e+00	3.19625322e-01	1.10602503e-02	7.07648349e-03	-2.12985273e+00	2.36853118e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.98107171e-05	1.64031405e+00	3.10949170e-01	1.21713968e-02	7.78981874e-03	-2.07059565e+00	2.30662664e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.64158883e-05	1.59974502e+00	3.02475177e-01	1.33875392e-02	8.57103572e-03	-2.01217774e+00	2.24567544e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.41169527e-05	1.55992958e+00	2.94200102e-01	1.47229235e-02	9.42886700e-03	-1.95457823e+00	2.18565385e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.30957344e-05	1.52083924e+00	2.86120738e-01	1.61855711e-02	1.03683596e-02	-1.89776660e+00	2.12651771e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.35642254e-05	1.48245843e+00	2.78234008e-01	1.77872104e-02	1.13974190e-02	-1.84172289e+00	2.06823470e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.57695899e-05	1.44477041e+00	2.70536841e-01	1.95406915e-02	1.25238367e-02	-1.78642140e+00	2.01077107e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.00000000e-04	1.40775906e+00	2.63026206e-01	2.14589943e-02	1.37564754e-02	-1.73184277e+00	1.95409431e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.16591440e-04	1.37140860e+00	2.55699076e-01	2.35569010e-02	1.51044418e-02	-1.67796415e+00	1.89817144e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.35935639e-04	1.33570387e+00	2.48552427e-01	2.58498490e-02	1.65774747e-02	-1.62476535e+00	1.84297110e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.58489319e-04	1.30063131e+00	2.41583195e-01	2.83544304e-02	1.81864600e-02	-1.57222688e+00	1.78846313e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.84784980e-04	1.26617797e+00	2.34788275e-01	3.10888625e-02	1.99426144e-02	-1.52032947e+00	1.73461709e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.15443469e-04	1.23232981e+00	2.28164479e-01	3.40721547e-02	2.18584529e-02	-1.46905102e+00	1.68140384e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.51188643e-04	1.19907633e+00	2.21708519e-01	3.73250057e-02	2.39468546e-02	-1.41837217e+00	1.62879619e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.92864456e-04	1.16640672e+00	2.15416925e-01	4.08694856e-02	2.62213384e-02	-1.36827035e+00	1.57676876e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.41454887e-04	1.13431279e+00	2.09286061e-01	4.47290757e-02	2.86971629e-02	-1.31872705e+00	1.52529817e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.98107171e-04	1.10278730e+00	2.03312066e-01	4.89283672e-02	3.13898026e-02	-1.26971593e+00	1.47436442e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.64158883e-04	1.07182395e+00	1.97490766e-01	5.34944226e-02	3.43156044e-02	-1.22121142e+00	1.42394848e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.41169527e-04	1.04141727e+00	1.91817617e-01	5.84546523e-02	3.74920807e-02	-1.17318159e+00	1.37403191e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.30957344e-04	1.01156446e+00	1.86287636e-01	6.38392528e-02	4.09380123e-02	-1.12559108e+00	1.32460190e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.35642254e-04	9.82263790e-01	1.80895337e-01	6.96788030e-02	4.46719177e-02	-1.07839951e+00	1.27564848e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.57695899e-04	9.53516286e-01	1.75634676e-01	7.60066038e-02	4.87143399e-02	-1.03155889e+00	1.22716566e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.00000000e-03	9.25323612e-01	1.70498959e-01	8.28562946e-02	5.30856479e-02	-9.85012287e-01	1.17915064e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.16591440e-03	8.97689683e-01	1.65480679e-01	9.02639349e-02	5.78076231e-02	-9.38691519e-01	1.13160479e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.35935639e-03	8.70619244e-01	1.60571510e-01	9.82661553e-02	6.29025576e-02	-8.92515726e-01	1.08453254e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.58489319e-03	8.44119176e-01	1.55762247e-01	1.06901277e-01	6.83928192e-02	-8.46392028e-01	1.03794425e+00	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.84784980e-03	8.18198453e-01	1.51042712e-01	1.16208689e-01	7.43019864e-02	-8.00213031e-01	9.91855401e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.15443469e-03	7.92866679e-01	1.46401752e-01	1.26228233e-01	8.06528978e-02	-7.53855475e-01	9.46284787e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.51188643e-03	7.68135054e-01	1.41827183e-01	1.37001327e-01	8.74695804e-02	-7.07178135e-01	9.01257283e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.92864456e-03	7.44015477e-01	1.37305794e-01	1.48568657e-01	9.47752311e-02	-6.60027834e-01	8.56802115e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.41454887e-03	7.20520233e-01	1.32823588e-01	1.60972829e-01	1.02593786e-01	-6.12233223e-01	8.12952596e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.98107171e-03	6.97662141e-01	1.28365826e-01	1.74254375e-01	1.10947181e-01	-5.63619958e-01	7.69747060e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.64158883e-03	6.75455053e-01	1.23917259e-01	1.88456118e-01	1.19858811e-01	-5.14000297e-01	7.27229353e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.41169527e-03	6.53909810e-01	1.19462493e-01	2.03618015e-01	1.29350198e-01	-4.63194595e-01	6.85443325e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.30957344e-03	6.33038416e-01	1.14986520e-01	2.19782121e-01	1.39443280e-01	-4.11029731e-01	6.44439235e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.35642254e-03	6.12851530e-01	1.10475209e-01	2.36987371e-01	1.50158801e-01	-3.57362513e-01	6.04269275e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.57695899e-03	5.93357928e-01	1.05916019e-01	2.55275127e-01	1.61518679e-01	-3.02076959e-01	5.64987483e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.00000000e-02	5.74564200e-01	1.01298852e-01	2.74684269e-01	1.73544094e-01	-2.45110228e-01	5.26647974e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.16591440e-02	5.56476078e-01	9.66169942e-02	2.95256440e-01	1.86259291e-01	-1.86460710e-01	4.89307250e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.35935639e-02	5.39097801e-01	9.18680135e-02	3.17033000e-01	1.99690728e-01	-1.26197063e-01	4.53021902e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.58489319e-02	5.22431655e-01	8.70547822e-02	3.40056223e-01	2.13869501e-01	-6.44634912e-02	4.17847391e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.84784980e-02	5.06479632e-01	8.21863450e-02	3.64372029e-01	2.28834926e-01	-1.47768744e-03	3.83838485e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.15443469e-02	4.91245971e-01	7.72784161e-02	3.90041267e-01	2.44642724e-01	6.25091430e-02	3.51050852e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.51188643e-02	4.76729734e-01	7.23537881e-02	4.17103022e-01	2.61352509e-01	1.27197197e-01	3.19531426e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.92864456e-02	4.62936460e-01	6.74420146e-02	4.45615536e-01	2.79051411e-01	1.92329914e-01	2.89329190e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.41454887e-02	4.49870580e-01	6.25784195e-02	4.75626229e-01	2.97848839e-01	2.57730704e-01	2.60484185e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.98107171e-02	4.37537017e-01	5.78023442e-02	5.07166347e-01	3.17881225e-01	3.23366635e-01	2.33027685e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.64158883e-02	4.25937910e-01	5.31544093e-02	5.40230563e-01	3.39312635e-01	3.89399036e-01	2.06977793e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.41169527e-02	4.15067381e-01	4.86730126e-02	5.74746024e-01	3.62329830e-01	4.56201298e-01	1.82334815e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.30957344e-02	4.04901353e-01	4.43900583e-02	6.10521043e-01	3.87128088e-01	5.24318527e-01	1.59077591e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.35642254e-02	3.95381703e-01	4.03266259e-02	6.47174380e-01	4.13880333e-01	5.94337844e-01	1.37161554e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.57695899e-02	3.86393412e-01	3.64889733e-02	6.84034015e-01	4.42683652e-01	6.66655496e-01	1.16523727e-01	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.00000000e-01	3.77730020e-01	3.28659814e-02	7.20005249e-01	4.73469440e-01	7.41125770e-01	9.70937858e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.12000000e-01	3.71348822e-01	3.03130353e-02	7.45041662e-01	4.97272501e-01	7.96886978e-01	8.34883978e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.24000000e-01	3.65451989e-01	2.80936011e-02	7.65598012e-01	5.19162446e-01	8.46713050e-01	7.17982309e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.36000000e-01	3.59802097e-01	2.61274197e-02	7.81947395e-01	5.39146715e-01	8.90828414e-01	6.16314865e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.48000000e-01	3.54226585e-01	2.43581302e-02	7.94322602e-01	5.57210068e-01	9.29363539e-01	5.27140505e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.60000000e-01	3.48599091e-01	2.27456078e-02	8.02934788e-01	5.73324844e-01	9.62411574e-01	4.48486435e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.72000000e-01	3.42837039e-01	2.12609114e-02	8.08031054e-01	5.87479573e-01	9.90133340e-01	3.78846227e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.84000000e-01	3.36867663e-01	1.98829535e-02	8.09779312e-01	5.99647094e-01	1.01262402e+00	3.17095312e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.96000000e-01	3.30650820e-01	1.85962261e-02	8.08402903e-01	6.09823558e-01	1.03006665e+00	2.62314516e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.08000000e-01	3.24158061e-01	1.73891751e-02	8.04107118e-01	6.18009448e-01	1.04265213e+00	2.13754899e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.20000000e-01	3.17374936e-01	1.62530941e-02	7.97101679e-01	6.24219286e-01	1.05059844e+00	1.70783649e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.32000000e-01	3.10296413e-01	1.51813218e-02	7.87593429e-01	6.28475475e-01	1.05413815e+00	1.32857028e-02	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.44000000e-01	3.02925973e-01	1.41686879e-02	7.75789030e-01	6.30812175e-01	1.05351974e+00	9.94957028e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.56000000e-01	2.95273613e-01	1.32110885e-02	7.61893168e-01	6.31273342e-01	1.04900212e+00	7.02705753e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.68000000e-01	2.87354855e-01	1.23051931e-02	7.46108020e-01	6.29912875e-01	1.04085105e+00	4.47946042e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.80000000e-01	2.79189357e-01	1.14482264e-02	7.28631776e-01	6.26793188e-01	1.02933637e+00	2.27146895e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	2.92000000e-01	2.70799855e-01	1.06378150e-02	7.09657420e-01	6.21983158e-01	1.01472693e+00	3.70805046e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.04000000e-01	2.62211676e-01	9.87187513e-03	6.89373028e-01	6.15558590e-01	9.97290796e-01	-1.25233276e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.16000000e-01	2.53452142e-01	9.14853021e-03	6.67960303e-01	6.07603013e-01	9.77293247e-01	-2.62538488e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.28000000e-01	2.44549591e-01	8.46605138e-03	6.45594107e-01	5.98202902e-01	9.54993395e-01	-3.77366371e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.40000000e-01	2.35533361e-01	7.82281393e-03	6.22441927e-01	5.87450524e-01	9.30645217e-01	-4.72047976e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.52000000e-01	2.26433045e-01	7.21726899e-03	5.98663954e-01	5.75440217e-01	9.04494513e-01	-5.48736891e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.64000000e-01	2.17278179e-01	6.64792225e-03	5.74410837e-01	5.62270959e-01	8.76779166e-01	-6.09406736e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.76000000e-01	2.08098256e-01	6.11332103e-03	5.49827210e-01	5.48041555e-01	8.47728880e-01	-6.55885337e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	3.88000000e-01	1.98921986e-01	5.61204487e-03	5.25047595e-01	5.32853237e-01	8.17563073e-01	-6.89840979e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.00000000e-01	1.89777107e-01	5.14270070e-03	5.00196800e-01	5.16807932e-01	7.86490170e-01	-7.12789782e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.12000000e-01	1.80690652e-01	4.70391897e-03	4.75392706e-01	5.00007032e-01	7.54710129e-01	-7.26133603e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.24000000e-01	1.71688647e-01	4.29435190e-03	4.50744483e-01	4.82552011e-01	7.22412944e-01	-7.31144746e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.36000000e-01	1.62795512e-01	3.91267377e-03	4.26351740e-01	4.64541079e-01	6.89775455e-01	-7.28965659e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.48000000e-01	1.54034531e-01	3.55758171e-03	4.02305796e-01	4.46073588e-01	6.56966149e-01	-7.20641936e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.60000000e-01	1.45428894e-01	3.22779400e-03	3.78692659e-01	4.27257308e-01	6.24153535e-01	-7.07173383e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.72000000e-01	1.36996439e-01	2.92205565e-03	3.55581359e-01	4.08169119e-01	5.91466451e-01	-6.89327235e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.84000000e-01	1.28756959e-01	2.63914051e-03	3.33041134e-01	3.88908199e-01	5.59048965e-01	-6.67907511e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	4.96000000e-01	1.20727422e-01	2.37784763e-03	3.11130483e-01	3.69562049e-01	5.27025931e-01	-6.43596060e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.08000000e-01	1.12923369e-01	2.13700798e-03	2.89900790e-01	3.50215634e-01	4.95512610e-01	-6.16999916e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.20000000e-01	1.05358629e-01	1.91548170e-03	2.69395927e-01	3.30950075e-01	4.64614414e-01	-5.88661302e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.32000000e-01	9.80453632e-02	1.71216109e-03	2.49652802e-01	3.11842381e-01	4.34426393e-01	-5.59065329e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.44000000e-01	9.09941458e-02	1.52597159e-03	2.30701654e-01	2.92965372e-01	4.05033627e-01	-5.28634659e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.56000000e-01	8.42138961e-02	1.35587303e-03	2.12566205e-01	2.74387150e-01	3.76511428e-01	-4.97738105e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.68000000e-01	7.77121882e-02	1.20085969e-03	1.95264813e-01	2.56172109e-01	3.48927178e-01	-4.66703113e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.80000000e-01	7.14949697e-02	1.05996076e-03	1.78809929e-01	2.38379623e-01	3.22338788e-01	-4.35813834e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	5.92000000e-01	6.55665312e-02	9.32241302e-04	1.63208177e-01	2.21063528e-01	2.96794449e-01	-4.05310200e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.04000000e-01	5.99299102e-02	8.16802474e-04	1.48461755e-01	2.04273429e-01	2.72334950e-01	-3.75400392e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.16000000e-01	5.45868357e-02	7.12781188e-04	1.34568441e-01	1.88054324e-01	2.48993641e-01	-3.46262862e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.28000000e-01	4.95374393e-02	6.19350541e-04	1.21521050e-01	1.72445081e-01	2.26794617e-01	-3.18042409e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.40000000e-01	4.47809673e-02	5.35719544e-04	1.09309454e-01	1.57481120e-01	2.05756606e-01	-2.90863492e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.52000000e-01	4.03150330e-02	4.61132940e-04	9.79189142e-02	1.43191038e-01	1.85889258e-01	-2.64822032e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.64000000e-01	3.61365482e-02	3.94871013e-04	8.73324873e-02	1.29600355e-01	1.67197752e-01	-2.39998475e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.76000000e-01	3.22409302e-02	3.36249136e-04	7.75293834e-02	1.16727694e-01	1.49678855e-01	-2.16449476e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	6.88000000e-01	2.86229751e-02	2.84617422e-04	6.84870382e-02	1.04588714e-01	1.33325426e-01	-1.94220063e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.00000000e-01	2.52762023e-02	2.39360161e-04	6.01799329e-02	9.31924883e-02	1.18123024e-01	-1.73336148e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.12000000e-01	2.21935200e-02	1.99895435e-04	5.25810462e-02	8.25447899e-02	1.04053289e-01	-1.53813138e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.24000000e-01	1.93669373e-02	1.65674297e-04	4.56614614e-02	7.26463671e-02	9.10927256e-02	-1.35654734e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.36000000e-01	1.67876438e-02	1.36180363e-04	3.93907566e-02	6.34927579e-02	7.92126003e-02	-1.18851700e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.48000000e-01	1.44463295e-02	1.10929078e-04	3.37375230e-02	5.50764334e-02	6.83811395e-02	-1.03388290e-03	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.60000000e-01	1.23329826e-02	8.94669304e-05	2.86692580e-02	4.73851199e-02	5.85622889e-02	-8.92396844e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.72000000e-01	1.04370800e-02	7.13708525e-05	2.41529278e-02	4.04023184e-02	4.97164253e-02	-7.63729272e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.84000000e-01	8.74762389e-03	5.62474574e-05	2.01548789e-02	3.41080553e-02	4.18009725e-02	-6.47491691e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	7.96000000e-01	7.25323871e-03	4.37322238e-05	1.66412062e-02	2.84789951e-02	3.47707540e-02	-5.43249766e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.08000000e-01	5.94204813e-03	3.34889199e-05	1.35775128e-02	2.34876878e-02	2.85771029e-02	-4.50472045e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.20000000e-01	4.80217201e-03	2.52086810e-05	1.09302511e-02	1.91044718e-02	2.31706789e-02	-3.68628957e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.32000000e-01	3.82223598e-03	1.86082411e-05	8.66795192e-03	1.52995697e-02	1.85041879e-02	-2.97259358e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.44000000e-01	2.98849078e-03	1.34304986e-05	6.75376753e-03	1.20326497e-02	1.45176207e-02	-2.35574410e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.56000000e-01	2.28916857e-03	9.44386631e-06	5.15670067e-03	9.26847272e-03	1.11597860e-02	-1.82995493e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.68000000e-01	1.71169740e-03	6.44013136e-06	3.84446883e-03	6.96710019e-03	8.37543604e-03	-1.38856674e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.80000000e-01	1.24365046e-03	4.23429566e-06	2.78577082e-03	5.08729840e-03	6.10879980e-03	-1.02444595e-04	2.19575698e-01	1.15000000e-01
1.55091400e+01	8.92000000e-01	8.72641039e-04	2.66352474e-06	1.95008406e-03	3.58638891e-03	4.30402159e-03	-7.30476286e-05	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.04000000e-01	5.86460988e-04	1.58631960e-06	1.30788017e-03	2.42080102e-03	2.90525881e-03	-4.99240114e-05	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.16000000e-01	3.73115697e-04	8.81637112e-07	8.30673964e-04	1.54640136e-03	1.85718821e-03	-3.23226130e-05	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.28000000e-01	2.20907466e-04	4.47614116e-07	4.91140480e-04	9.18965444e-04	1.10534552e-03	-1.94833802e-05	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.40000000e-01	1.18506696e-04	2.00949577e-07	2.63198965e-04	4.94616756e-04	5.96429399e-04	-1.06372483e-05	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.52000000e-01	5.50736671e-05	7.55824452e-08	1.22211667e-04	2.30498259e-04	2.78971082e-04	-5.01674597e-06	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.64000000e-01	2.04201985e-05	2.15369345e-08	4.52671352e-05	8.56181670e-05	1.04159098e-04	-1.87009659e-06	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.76000000e-01	4.98618162e-06	3.66544699e-09	1.10238307e-05	2.08937505e-05	2.55954003e-05	-4.43313845e-07	2.19575698e-01	1.15000000e-01
1.55091400e+01	9.88000000e-01	4.23737656e-07	8.57388764e-11	9.33795413e-07	1.77198779e-06	2.21317764e-06	-3.58859336e-08	2.19575698e-01	1.15000000e-01
1.55091400e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.19575698e-01	1.15000000e-01
1.76412920e+01	1.00000000e-06	3.06236921e+00	6.32080371e-01	1.16640624e-03	7.37543133e-04	-4.04202905e+00	4.39685664e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.16591440e-06	2.99300056e+00	6.15957004e-01	1.28958732e-03	8.15721292e-04	-3.94822214e+00	4.29589243e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.35935639e-06	2.92355981e+00	6.00185292e-01	1.42606516e-03	9.02407312e-04	-3.85479176e+00	4.19494534e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.58489319e-06	2.85621650e+00	5.84749196e-01	1.57651643e-03	9.98052134e-04	-3.76355193e+00	4.09691388e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.84784980e-06	2.78994033e+00	5.69648424e-01	1.74262697e-03	1.10369974e-03	-3.67393785e+00	4.00041766e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.15443469e-06	2.72511890e+00	5.54873452e-01	1.92592477e-03	1.22028378e-03	-3.58592319e+00	3.90596811e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.51188643e-06	2.66156618e+00	5.40420411e-01	2.12807755e-03	1.34899251e-03	-3.49959508e+00	3.81330565e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.92864456e-06	2.59931278e+00	5.26282208e-01	2.35102051e-03	1.49088891e-03	-3.41478639e+00	3.72247786e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.41454887e-06	2.53831008e+00	5.12453941e-01	2.59683995e-03	1.64730413e-03	-3.33155630e+00	3.63340371e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.98107171e-06	2.47854001e+00	4.98929534e-01	2.86780525e-03	1.81993065e-03	-3.24980289e+00	3.54605414e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.64158883e-06	2.41997140e+00	4.85703806e-01	3.16640268e-03	2.01020541e-03	-3.16952292e+00	3.46038225e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.41169527e-06	2.36258013e+00	4.72771235e-01	3.49541531e-03	2.21997167e-03	-3.09065796e+00	3.37634913e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.30957344e-06	2.30634174e+00	4.60126640e-01	3.85774779e-03	2.45106271e-03	-3.01318533e+00	3.29391484e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.35642254e-06	2.25122870e+00	4.47764786e-01	4.25656240e-03	2.70543069e-03	-2.93706122e+00	3.21303626e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.57695899e-06	2.19721535e+00	4.35680681e-01	4.69565862e-03	2.98569322e-03	-2.86224990e+00	3.13367634e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.00000000e-05	2.14427954e+00	4.23869406e-01	5.17893799e-03	3.29437398e-03	-2.78871829e+00	3.05579191e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.16591440e-05	2.09239613e+00	4.12326110e-01	5.71062105e-03	3.63408675e-03	-2.71642962e+00	2.97934306e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.35935639e-05	2.04154127e+00	4.01046061e-01	6.29519977e-03	4.00763186e-03	-2.64535002e+00	2.90429142e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.58489319e-05	1.99169090e+00	3.90024634e-01	6.93778297e-03	4.41846897e-03	-2.57544659e+00	2.83059584e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.84784980e-05	1.94282157e+00	3.79257285e-01	7.64425036e-03	4.87023433e-03	-2.50668426e+00	2.75821727e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.15443469e-05	1.89491110e+00	3.68739577e-01	8.42040074e-03	5.36668005e-03	-2.43903239e+00	2.68711704e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.51188643e-05	1.84793613e+00	3.58467139e-01	9.27254381e-03	5.91198107e-03	-2.37245794e+00	2.61725519e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.92864456e-05	1.80187437e+00	3.48435725e-01	1.02078248e-02	6.51074643e-03	-2.30692928e+00	2.54859246e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.41454887e-05	1.75670460e+00	3.38641170e-01	1.12348341e-02	7.16817731e-03	-2.24241638e+00	2.48109028e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.98107171e-05	1.71240578e+00	3.29079395e-01	1.23617803e-02	7.88976186e-03	-2.17888977e+00	2.41471106e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.64158883e-05	1.66895076e+00	3.19746443e-01	1.35951787e-02	8.67998065e-03	-2.11632009e+00	2.34941213e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.41169527e-05	1.62633197e+00	3.10638335e-01	1.49491909e-02	9.54750701e-03	-2.05468341e+00	2.28516625e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.30957344e-05	1.58451933e+00	3.01751152e-01	1.64319986e-02	1.04974914e-02	-1.99394679e+00	2.22192670e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.35642254e-05	1.54349543e+00	2.93081108e-01	1.80554651e-02	1.15378872e-02	-1.93408740e+00	2.15965838e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.57695899e-05	1.50324171e+00	2.84624429e-01	1.98325241e-02	1.26765459e-02	-1.87507697e+00	2.09832481e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.00000000e-04	1.46374028e+00	2.76377388e-01	2.17762945e-02	1.39223777e-02	-1.81689336e+00	2.03789080e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.16591440e-04	1.42497362e+00	2.68336274e-01	2.39016725e-02	1.52845513e-02	-1.75951111e+00	1.97832078e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.35935639e-04	1.38692494e+00	2.60497384e-01	2.62242218e-02	1.67728746e-02	-1.70290738e+00	1.91958092e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.58489319e-04	1.34957900e+00	2.52856987e-01	2.87606784e-02	1.83982866e-02	-1.64705998e+00	1.86163854e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.84784980e-04	1.31292121e+00	2.45411320e-01	3.15293829e-02	2.01720788e-02	-1.59194690e+00	1.80446080e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.15443469e-04	1.27693603e+00	2.38156548e-01	3.45494907e-02	2.21068181e-02	-1.53754343e+00	1.74801628e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.51188643e-04	1.24161139e+00	2.31088746e-01	3.78418413e-02	2.42154423e-02	-1.48382739e+00	1.69227549e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.92864456e-04	1.20693502e+00	2.24203826e-01	4.14286433e-02	2.65115572e-02	-1.43077357e+00	1.63721090e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.41454887e-04	1.17289727e+00	2.17497554e-01	4.53335081e-02	2.90104643e-02	-1.37836052e+00	1.58279699e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.98107171e-04	1.13948942e+00	2.10965483e-01	4.95811908e-02	3.17276955e-02	-1.32655908e+00	1.52901165e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.64158883e-04	1.10670381e+00	2.04602877e-01	5.41988567e-02	3.46796624e-02	-1.27534073e+00	1.47583380e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.41169527e-04	1.07453363e+00	1.98404660e-01	5.92140731e-02	3.78839362e-02	-1.22467059e+00	1.42324317e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.30957344e-04	1.04297473e+00	1.92365350e-01	6.46571290e-02	4.13593131e-02	-1.17451027e+00	1.37122503e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.35642254e-04	1.01202408e+00	1.86478999e-01	7.05587389e-02	4.51243802e-02	-1.12481628e+00	1.31976761e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.57695899e-04	9.81681407e-01	1.80739145e-01	7.69522704e-02	4.91996895e-02	-1.07553750e+00	1.26886313e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.00000000e-03	9.51947127e-01	1.75138725e-01	8.38714629e-02	5.36056458e-02	-1.02661380e+00	1.21850710e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.16591440e-03	9.22823892e-01	1.69669925e-01	9.13524139e-02	5.83640383e-02	-9.77973782e-01	1.16869920e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.35935639e-03	8.94315249e-01	1.64324187e-01	9.94317955e-02	6.34971428e-02	-9.29533523e-01	1.11944232e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.58489319e-03	8.66426884e-01	1.59092150e-01	1.08147934e-01	6.90273322e-02	-8.81197084e-01	1.07074527e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.84784980e-03	8.39166541e-01	1.53963575e-01	1.17540170e-01	7.49781279e-02	-8.32854139e-01	1.02262198e+00	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.15443469e-03	8.12542671e-01	1.48927346e-01	1.27648304e-01	8.13723500e-02	-7.84378746e-01	9.75089821e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.51188643e-03	7.86565323e-01	1.43971437e-01	1.38513609e-01	8.82339446e-02	-7.35627437e-01	9.28172268e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.92864456e-03	7.61245234e-01	1.39082921e-01	1.50176652e-01	9.55860516e-02	-6.86444970e-01	8.81897149e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.41454887e-03	7.36593554e-01	1.34248224e-01	1.62679776e-01	1.03452476e-01	-6.36658925e-01	8.36296437e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.98107171e-03	7.12622040e-01	1.29453172e-01	1.76063304e-01	1.11855100e-01	-5.86094124e-01	7.91407242e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.64158883e-03	6.89343407e-01	1.24683235e-01	1.90369662e-01	1.20817176e-01	-5.34563196e-01	7.47272083e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.41169527e-03	6.66767489e-01	1.19923893e-01	2.05638464e-01	1.30360127e-01	-4.81887527e-01	7.03933685e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.30957344e-03	6.44905311e-01	1.15161150e-01	2.21911215e-01	1.40505760e-01	-4.27896426e-01	6.61441194e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.35642254e-03	6.23766587e-01	1.10382016e-01	2.39226340e-01	1.51274736e-01	-3.72449732e-01	6.19845753e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.57695899e-03	6.03359206e-01	1.05575194e-01	2.57624454e-01	1.62688849e-01	-3.15435779e-01	5.79200396e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.00000000e-02	5.83689020e-01	1.00731893e-01	2.77143665e-01	1.74769242e-01	-2.56796879e-01	5.39558454e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.16591440e-02	5.64761090e-01	9.58467101e-02	2.97824588e-01	1.87540097e-01	-1.96537090e-01	5.00975704e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.35935639e-02	5.46579081e-01	9.09184572e-02	3.19707342e-01	2.01027846e-01	-1.34730932e-01	4.63508138e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.58489319e-02	5.29144846e-01	8.59511001e-02	3.42832678e-01	2.15263592e-01	-7.15283625e-02	4.27210796e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.84784980e-02	5.12460114e-01	8.09545130e-02	3.67244814e-01	2.30286748e-01	-7.15146178e-03	3.92138257e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.15443469e-02	4.96528726e-01	7.59448829e-02	3.93001334e-01	2.46152630e-01	5.81443313e-02	3.58345909e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.51188643e-02	4.81349724e-01	7.09449938e-02	4.20138318e-01	2.62920762e-01	1.24057456e-01	3.25880931e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.92864456e-02	4.66928416e-01	6.59838064e-02	4.48709247e-01	2.80677608e-01	1.90330598e-01	2.94792444e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.41454887e-02	4.53268911e-01	6.10953975e-02	4.78755140e-01	2.99531258e-01	2.56786869e-01	2.65120800e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.98107171e-02	4.40375542e-01	5.63171714e-02	5.10298700e-01	3.19615830e-01	3.23392087e-01	2.36897700e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.64158883e-02	4.28249359e-01	5.16871617e-02	5.43323182e-01	3.41091471e-01	3.90302835e-01	2.10141752e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.41169527e-02	4.16882604e-01	4.72406453e-02	5.77740749e-01	3.64138696e-01	4.57881015e-01	1.84853885e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.30957344e-02	4.06248226e-01	4.30060970e-02	6.13340550e-01	3.88943196e-01	5.26649784e-01	1.61013737e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.35642254e-02	3.96283699e-01	3.90011725e-02	6.49717631e-01	4.15663847e-01	5.97160613e-01	1.38577826e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.57695899e-02	3.86867903e-01	3.52291031e-02	6.86171969e-01	4.44377966e-01	6.69758690e-01	1.17484625e-01	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.00000000e-01	3.77786503e-01	3.16765658e-02	7.21578028e-01	4.74990405e-01	7.44233020e-01	9.76655786e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.12000000e-01	3.71097496e-01	2.91780897e-02	7.46076747e-01	4.98592122e-01	7.99776625e-01	8.38166682e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.24000000e-01	3.64921256e-01	2.70093404e-02	7.66053044e-01	5.20233670e-01	8.49219557e-01	7.19402337e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.36000000e-01	3.59013128e-01	2.50908463e-02	7.81791872e-01	5.39926512e-01	8.92816783e-01	6.16313763e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.48000000e-01	3.53196016e-01	2.33669389e-02	7.93536911e-01	5.57659786e-01	9.30725694e-01	5.26064370e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.60000000e-01	3.47341085e-01	2.17980403e-02	8.01510716e-01	5.73411199e-01	9.63065647e-01	4.46608042e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.72000000e-01	3.41363568e-01	2.03556136e-02	8.05966808e-01	5.87173619e-01	9.90016168e-01	3.76383608e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.84000000e-01	3.35190351e-01	1.90188511e-02	8.07083319e-01	5.98925608e-01	1.01169392e+00	3.14221737e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.96000000e-01	3.28780848e-01	1.77724206e-02	8.05090292e-01	6.08668347e-01	1.02829843e+00	2.59168023e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.08000000e-01	3.22106639e-01	1.66048674e-02	8.00199358e-01	6.16407540e-01	1.04003552e+00	2.10445135e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.20000000e-01	3.15153467e-01	1.55075252e-02	7.92625636e-01	6.22162597e-01	1.04713599e+00	1.67397273e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.32000000e-01	3.07916628e-01	1.44737325e-02	7.82580621e-01	6.25960780e-01	1.04984367e+00	1.29461827e-02	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.44000000e-01	3.00399970e-01	1.34982904e-02	7.70274840e-01	6.27840851e-01	1.04841667e+00	9.61440890e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.56000000e-01	2.92613860e-01	1.25770495e-02	7.55916093e-01	6.27851096e-01	1.04312204e+00	6.70025118e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.68000000e-01	2.84574148e-01	1.17066241e-02	7.39708974e-01	6.26049449e-01	1.03423240e+00	4.16398734e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.80000000e-01	2.76300752e-01	1.08841809e-02	7.21853436e-01	6.22502001e-01	1.02202318e+00	1.96948503e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	2.92000000e-01	2.67816616e-01	1.01072895e-02	7.02543687e-01	6.17281061e-01	1.00676785e+00	8.37951491e-05	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.04000000e-01	2.59147200e-01	9.37381282e-03	6.81968457e-01	6.10465599e-01	9.88738160e-01	-1.52341679e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.16000000e-01	2.50319848e-01	8.68182703e-03	6.60309616e-01	6.02141786e-01	9.68202076e-01	-2.88001587e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.28000000e-01	2.41362865e-01	8.02956308e-03	6.37741759e-01	5.92398598e-01	9.45420756e-01	-4.01164855e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.40000000e-01	2.32305453e-01	7.41536411e-03	6.14431722e-01	5.81330318e-01	9.20649397e-01	-4.94188714e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.52000000e-01	2.23176992e-01	6.83765721e-03	5.90538638e-01	5.69033128e-01	8.94134463e-01	-5.69246832e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.64000000e-01	2.14006738e-01	6.29493208e-03	5.66211926e-01	5.55607339e-01	8.66113912e-01	-6.28328236e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.76000000e-01	2.04823814e-01	5.78572773e-03	5.41594558e-01	5.41152940e-01	8.36816950e-01	-6.73271673e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	3.88000000e-01	1.95656497e-01	5.30862272e-03	5.16819214e-01	5.25771984e-01	8.06462059e-01	-7.05753000e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.00000000e-01	1.86532059e-01	4.86222962e-03	4.92008800e-01	5.09566898e-01	7.75256443e-01	-7.27294596e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.12000000e-01	1.77476995e-01	4.44519059e-03	4.67279030e-01	4.92639355e-01	7.43398393e-01	-7.39301135e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.24000000e-01	1.68516735e-01	4.05617506e-03	4.42736747e-01	4.75090768e-01	7.11075834e-01	-7.43046546e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.36000000e-01	1.59675081e-01	3.69387927e-03	4.18479187e-01	4.57019208e-01	6.78463444e-01	-7.39674367e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.48000000e-01	1.50974695e-01	3.35702643e-03	3.94595311e-01	4.38523791e-01	6.45727482e-01	-7.30231241e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.60000000e-01	1.42437911e-01	3.04436472e-03	3.71168272e-01	4.19710317e-01	6.13032522e-01	-7.15710614e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.72000000e-01	1.34082048e-01	2.75467196e-03	3.48265023e-01	4.00656043e-01	5.80505851e-01	-6.96883500e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.84000000e-01	1.25926118e-01	2.48675702e-03	3.25952155e-01	3.81458623e-01	5.48288127e-01	-6.74550370e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	4.96000000e-01	1.17986352e-01	2.23945614e-03	3.04285682e-01	3.62204242e-01	5.16501078e-01	-6.49390716e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.08000000e-01	1.10277553e-01	2.01163885e-03	2.83314539e-01	3.42976435e-01	4.85256791e-01	-6.22009549e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.20000000e-01	1.02812811e-01	1.80220506e-03	2.63080211e-01	3.23854725e-01	4.54657440e-01	-5.92946932e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.32000000e-01	9.56035586e-02	1.61008765e-03	2.43617293e-01	3.04914421e-01	4.24794806e-01	-5.62685258e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.44000000e-01	8.86596481e-02	1.43425302e-03	2.24953787e-01	2.86226525e-01	3.95750720e-01	-5.31644882e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.56000000e-01	8.19893015e-02	1.27370207e-03	2.07111303e-01	2.67857278e-01	3.67597312e-01	-5.00192514e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.68000000e-01	7.55993941e-02	1.12747008e-03	1.90106134e-01	2.49869073e-01	3.40398723e-01	-4.68653223e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.80000000e-01	6.94951973e-02	9.94626913e-04	1.73948781e-01	2.32319224e-01	3.14209681e-01	-4.37308695e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	5.92000000e-01	6.36803679e-02	8.74277823e-04	1.58644083e-01	2.15259536e-01	2.89075363e-01	-4.06396798e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.04000000e-01	5.81573266e-02	7.65563424e-04	1.44192547e-01	1.98737530e-01	2.65033600e-01	-3.76123601e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.16000000e-01	5.29271997e-02	6.67659320e-04	1.30590346e-01	1.82796040e-01	2.42114792e-01	-3.46665189e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.28000000e-01	4.79895789e-02	5.79776365e-04	1.17828896e-01	1.67471905e-01	2.20340362e-01	-3.18164402e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.40000000e-01	4.33431635e-02	5.01160304e-04	1.05896702e-01	1.52798369e-01	1.99726302e-01	-2.90743390e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.52000000e-01	3.89850979e-02	4.31091527e-04	9.47778872e-02	1.38802067e-01	1.80279864e-01	-2.64496098e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.64000000e-01	3.49118182e-02	3.68884801e-04	8.44544018e-02	1.25506415e-01	1.62003769e-01	-2.39500669e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.76000000e-01	3.11183431e-02	3.13888780e-04	7.49045626e-02	1.12928176e-01	1.44892675e-01	-2.15811758e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	6.88000000e-01	2.75990728e-02	2.65485608e-04	6.61049654e-02	1.01081040e-01	1.28937314e-01	-1.93472088e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.00000000e-01	2.43471988e-02	2.23090342e-04	5.80294299e-02	8.99723507e-02	1.14121429e-01	-1.72505463e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.12000000e-01	2.13553215e-02	1.86150529e-04	5.06503575e-02	7.96061436e-02	1.00424924e-01	-1.52925097e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.24000000e-01	1.86151836e-02	1.54145399e-04	4.39383767e-02	6.99815303e-02	8.78227326e-02	-1.34732348e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.36000000e-01	1.61177611e-02	1.26585430e-04	3.78627362e-02	6.10926247e-02	7.62848149e-02	-1.17915850e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.48000000e-01	1.38535541e-02	1.03011618e-04	3.23917851e-02	5.29304887e-02	6.57781789e-02	-1.02457565e-03	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.60000000e-01	1.18124079e-02	8.29947107e-05	2.74928975e-02	4.54816005e-02	5.62657571e-02	-8.83303512e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.72000000e-01	9.98369430e-03	6.61345992e-05	2.31329968e-02	3.87283889e-02	4.77071114e-02	-7.54990303e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.84000000e-01	8.35635119e-03	5.20595698e-05	1.92784899e-02	3.26499395e-02	4.00590272e-02	-6.39225234e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	7.96000000e-01	6.91897189e-03	4.04255048e-05	1.58956127e-02	2.72220977e-02	3.32758382e-02	-5.35550435e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.08000000e-01	5.65970474e-03	3.09153015e-05	1.29502347e-02	2.24168288e-02	2.73086680e-02	-4.43414470e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.20000000e-01	4.56673150e-03	2.32379476e-05	1.04091474e-02	1.82040684e-02	2.21081575e-02	-3.62269163e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.32000000e-01	3.62865060e-03	1.71269146e-05	8.24097478e-03	1.45533542e-02	1.76265443e-02	-2.91621785e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.44000000e-01	2.83196142e-03	1.23405934e-05	6.40963474e-03	1.14246806e-02	1.38046665e-02	-2.30673013e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.56000000e-01	2.16500351e-03	8.66160458e-06	4.88452137e-03	8.78270736e-03	1.05915666e-02	-1.78824498e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.68000000e-01	1.61539480e-03	5.89482416e-06	3.63391420e-03	6.58773538e-03	7.93257289e-03	-1.35390741e-04	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.80000000e-01	1.17093176e-03	3.86716679e-06	2.62713560e-03	4.79895736e-03	5.77270260e-03	-9.96439674e-05	2.14690410e-01	1.20000000e-01
1.76412920e+01	8.92000000e-01	8.19485386e-04	2.42656818e-06	1.83433930e-03	3.37430626e-03	4.05704147e-03	-7.08581230e-05	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.04000000e-01	5.49137295e-04	1.44116850e-06	1.22672405e-03	2.27100738e-03	2.73086492e-03	-4.82799979e-05	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.16000000e-01	3.48215103e-04	7.98404302e-07	7.76581623e-04	1.44590832e-03	1.74013658e-03	-3.11492652e-05	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.28000000e-01	2.05374589e-04	4.03847484e-07	4.57412450e-04	8.55947038e-04	1.03184519e-03	-1.86996907e-05	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.40000000e-01	1.09671702e-04	1.80495409e-07	2.44012087e-04	4.58592646e-04	5.54310847e-04	-1.01592848e-05	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.52000000e-01	5.06826091e-05	6.75139160e-08	1.12668989e-04	2.12509543e-04	2.57860556e-04	-4.76192014e-06	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.64000000e-01	1.86549598e-05	1.90949951e-08	4.14261709e-05	7.83551434e-05	9.55887398e-05	-1.76034589e-06	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.76000000e-01	4.50739086e-06	3.20869663e-09	9.98098787e-06	1.89173884e-05	2.32455878e-05	-4.12025445e-07	2.14690410e-01	1.20000000e-01
1.76412920e+01	9.88000000e-01	3.74309229e-07	6.51555176e-11	8.26021006e-07	1.56746015e-06	1.96619783e-06	-3.25247875e-08	2.14690410e-01	1.20000000e-01
1.76412920e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.14690410e-01	1.20000000e-01
2.01337599e+01	1.00000000e-06	3.24655445e+00	6.82754250e-01	1.18791854e-03	7.48909179e-04	-4.31092629e+00	4.67339015e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.16591440e-06	3.17103539e+00	6.64776187e-01	1.31322623e-03	8.28209765e-04	-4.20831659e+00	4.56319812e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.35935639e-06	3.09566996e+00	6.47203186e-01	1.45205826e-03	9.16140544e-04	-4.10652301e+00	4.45335080e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.58489319e-06	3.02253697e+00	6.30015457e-01	1.60508406e-03	1.01314433e-03	-4.00705393e+00	4.34662505e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.84784980e-06	2.95063136e+00	6.13212925e-01	1.77401884e-03	1.12028122e-03	-3.90945193e+00	4.24167376e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.15443469e-06	2.88032816e+00	5.96784388e-01	1.96040693e-03	1.23849700e-03	-3.81364639e+00	4.13899057e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.51188643e-06	2.81144056e+00	5.80725037e-01	2.16594518e-03	1.36898861e-03	-3.71973362e+00	4.03831497e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.92864456e-06	2.74399614e+00	5.65026642e-01	2.39259389e-03	1.51283686e-03	-3.62753886e+00	3.93968934e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.41454887e-06	2.67794238e+00	5.49683217e-01	2.64246788e-03	1.67139422e-03	-3.53711711e+00	3.84302709e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.98107171e-06	2.61325837e+00	5.34687646e-01	2.91786716e-03	1.84635807e-03	-3.44836204e+00	3.74829494e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.64158883e-06	2.54990984e+00	5.20033691e-01	3.22131294e-03	2.03918869e-03	-3.36126653e+00	3.65544125e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.41169527e-06	2.48786974e+00	5.05714812e-01	3.55562079e-03	2.25174484e-03	-3.27576796e+00	3.56442268e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.30957344e-06	2.42711052e+00	4.91724821e-01	3.92373513e-03	2.48587930e-03	-3.19183963e+00	3.47519468e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.35642254e-06	2.36760180e+00	4.78057500e-01	4.32886990e-03	2.74357882e-03	-3.10943357e+00	3.38770990e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.57695899e-06	2.30931522e+00	4.64706884e-01	4.77486170e-03	3.02747455e-03	-3.02851055e+00	3.30192690e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.00000000e-05	2.25222569e+00	4.51667096e-01	5.26565889e-03	3.34011014e-03	-2.94903342e+00	3.21779835e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.16591440e-05	2.19630540e+00	4.38932347e-01	5.80553460e-03	3.68412793e-03	-2.87096173e+00	3.13528026e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.35935639e-05	2.14152783e+00	4.26496977e-01	6.39904043e-03	4.06236683e-03	-2.79425800e+00	3.05433020e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.58489319e-05	2.08786627e+00	4.14355453e-01	7.05135482e-03	4.47831503e-03	-2.71888562e+00	2.97490305e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.84784980e-05	2.03529474e+00	4.02502334e-01	7.76840498e-03	4.93563523e-03	-2.64480608e+00	2.89695591e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.15443469e-05	1.98378851e+00	3.90932299e-01	8.55605831e-03	5.43811736e-03	-2.57198517e+00	2.82044626e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.51188643e-05	1.93332176e+00	3.79640110e-01	9.42070985e-03	5.98997779e-03	-2.50038643e+00	2.74533041e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.92864456e-05	1.88386979e+00	3.68620664e-01	1.03695980e-02	6.59586654e-03	-2.42997492e+00	2.67156550e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.41454887e-05	1.83540902e+00	3.57868958e-01	1.14113688e-02	7.26102481e-03	-2.36071726e+00	2.59910936e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.98107171e-05	1.78791593e+00	3.47380075e-01	1.25542618e-02	7.99094936e-03	-2.29258071e+00	2.52792077e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.64158883e-05	1.74136162e+00	3.37149226e-01	1.38050662e-02	8.79026306e-03	-2.22553283e+00	2.45795407e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.41169527e-05	1.69573567e+00	3.27171632e-01	1.51778656e-02	9.66758452e-03	-2.15954618e+00	2.38917809e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.30957344e-05	1.65100612e+00	3.17442580e-01	1.66810020e-02	1.06281667e-02	-2.09458498e+00	2.32154315e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.35642254e-05	1.60715345e+00	3.07957493e-01	1.83264712e-02	1.16800106e-02	-2.03062313e+00	2.25501091e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.57695899e-05	1.56415699e+00	2.98711824e-01	2.01272916e-02	1.28310276e-02	-1.96762942e+00	2.18954177e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.00000000e-04	1.52199680e+00	2.89701082e-01	2.20967207e-02	1.40901774e-02	-1.90557853e+00	2.12509743e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.16591440e-04	1.48065340e+00	2.80920800e-01	2.42497679e-02	1.54666859e-02	-1.84444202e+00	2.06163938e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.35935639e-04	1.44010808e+00	2.72366535e-01	2.66021234e-02	1.69704346e-02	-1.78419406e+00	1.99913091e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.58489319e-04	1.40034369e+00	2.64033827e-01	2.91706651e-02	1.86124141e-02	-1.72480939e+00	1.93753643e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.84784980e-04	1.36134373e+00	2.55918197e-01	3.19738572e-02	2.04039898e-02	-1.66626293e+00	1.87682037e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.15443469e-04	1.32309096e+00	2.48015107e-01	3.50309991e-02	2.23577806e-02	-1.60852703e+00	1.81694866e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.51188643e-04	1.28557147e+00	2.40319944e-01	3.83630698e-02	2.44867832e-02	-1.55157639e+00	1.75788917e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.92864456e-04	1.24877131e+00	2.32827953e-01	4.19924153e-02	2.68046885e-02	-1.49538280e+00	1.69961184e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.41454887e-04	1.21267916e+00	2.25534252e-01	4.59427738e-02	2.93268408e-02	-1.43992161e+00	1.64208874e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.98107171e-04	1.17728460e+00	2.18433764e-01	5.02390626e-02	3.20688290e-02	-1.38516053e+00	1.58529527e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.64158883e-04	1.14257839e+00	2.11521153e-01	5.49085476e-02	3.50471278e-02	-1.33106782e+00	1.52920802e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.41169527e-04	1.10855216e+00	2.04790767e-01	5.99789483e-02	3.82793657e-02	-1.27760537e+00	1.47380454e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.30957344e-04	1.07520020e+00	1.98236588e-01	6.54806440e-02	4.17843544e-02	-1.22473151e+00	1.41906790e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.35642254e-04	1.04251801e+00	1.91852169e-01	7.14444790e-02	4.55807468e-02	-1.17239938e+00	1.36498421e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.57695899e-04	1.01050380e+00	1.85630595e-01	7.79038842e-02	4.96891030e-02	-1.12055450e+00	1.31154363e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.00000000e-03	9.79156548e-01	1.79564397e-01	8.48926925e-02	5.41298615e-02	-1.06913333e+00	1.25873967e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.16591440e-03	9.48477448e-01	1.73645423e-01	9.24470336e-02	5.89248170e-02	-1.01806104e+00	1.20657005e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.35935639e-03	9.18468664e-01	1.67864844e-01	1.00603614e-01	6.40962273e-02	-9.67250462e-01	1.15503583e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.58489319e-03	8.89134506e-01	1.62213109e-01	1.09400758e-01	6.96664666e-02	-9.16602409e-01	1.10414402e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.84784980e-03	8.60481308e-01	1.56679874e-01	1.18877750e-01	7.56589990e-02	-8.66003467e-01	1.05390670e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.15443469e-03	8.32516194e-01	1.51254020e-01	1.29074336e-01	8.20966209e-02	-8.15324868e-01	1.00433958e+00	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.51188643e-03	8.05247884e-01	1.45923630e-01	1.40031638e-01	8.90031957e-02	-7.64420764e-01	9.55464478e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.92864456e-03	7.78685792e-01	1.40676005e-01	1.51790089e-01	9.64018013e-02	-7.13133750e-01	9.07307564e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.41454887e-03	7.52839764e-01	1.35497931e-01	1.64391760e-01	1.04316111e-01	-6.61290216e-01	8.59899228e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.98107171e-03	7.27720333e-01	1.30375728e-01	1.77876745e-01	1.12767947e-01	-6.08714065e-01	8.13275114e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.64158883e-03	7.03338922e-01	1.25295500e-01	1.92287062e-01	1.21780414e-01	-5.55218207e-01	7.67476179e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.41169527e-03	6.79704207e-01	1.20243502e-01	2.07661958e-01	1.31374835e-01	-5.00624988e-01	7.22543798e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.30957344e-03	6.56826085e-01	1.15206638e-01	2.24042374e-01	1.41572875e-01	-4.44766043e-01	6.78525779e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.35642254e-03	6.34713177e-01	1.10172929e-01	2.41466192e-01	1.52395109e-01	-3.87504144e-01	6.35471998e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.57695899e-03	6.13372350e-01	1.05132173e-01	2.59973256e-01	1.63863197e-01	-3.28731823e-01	5.93434280e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.00000000e-02	5.92808579e-01	1.00076723e-01	2.79600867e-01	1.75998232e-01	-2.68396391e-01	5.52464965e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.16591440e-02	5.73026119e-01	9.50022998e-02	3.00388571e-01	1.88824320e-01	-2.06507384e-01	5.12618909e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.35935639e-02	5.54027939e-01	8.99087646e-02	3.22375196e-01	2.02367847e-01	-1.43144979e-01	4.73951324e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.58489319e-02	5.35815310e-01	8.48009657e-02	3.45599920e-01	2.16659896e-01	-7.84645850e-02	4.36516613e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.84784980e-02	5.18389584e-01	7.96893916e-02	3.70105157e-01	2.31739931e-01	-1.26924357e-02	4.00369007e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.15443469e-02	5.01754071e-01	7.45904888e-02	3.95945177e-01	2.47662823e-01	5.39121190e-02	3.65563433e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.51188643e-02	4.85907656e-01	6.95268311e-02	4.23152942e-01	2.64487935e-01	1.21046046e-01	3.32147126e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.92864456e-02	4.70855268e-01	6.45266095e-02	4.51777058e-01	2.82300975e-01	1.88451515e-01	3.00169166e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.41454887e-02	4.56600542e-01	5.96225138e-02	4.81852026e-01	3.01208601e-01	2.55951518e-01	2.69670027e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.98107171e-02	4.43147052e-01	5.48499219e-02	5.13391890e-01	3.21342473e-01	3.23510722e-01	2.40681637e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.64158883e-02	4.30494572e-01	5.02442516e-02	5.46368391e-01	3.42858654e-01	3.91280976e-01	2.13222902e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.41169527e-02	4.18633272e-01	4.58376984e-02	5.80678669e-01	3.65931225e-01	4.59612669e-01	1.87295142e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.30957344e-02	4.07532920e-01	4.16554130e-02	6.16092770e-01	3.90736096e-01	5.29007032e-01	1.62878549e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.35642254e-02	3.97126391e-01	3.77117882e-02	6.52182247e-01	4.17417930e-01	5.99980098e-01	1.39930443e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.57695899e-02	3.87286308e-01	3.40072214e-02	6.88219565e-01	4.46034199e-01	6.72826575e-01	1.18390435e-01	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.00000000e-01	3.77790376e-01	3.05263741e-02	7.23049190e-01	4.76463318e-01	7.47271355e-01	9.81913945e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.12000000e-01	3.70796314e-01	2.80829280e-02	7.47002935e-01	4.99855692e-01	8.02572604e-01	8.41058293e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.24000000e-01	3.64343344e-01	2.59651418e-02	7.66394030e-01	5.21241475e-01	8.51611211e-01	7.20492489e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.36000000e-01	3.58179659e-01	2.40944028e-02	7.81519308e-01	5.40636346e-01	8.94672786e-01	6.16036981e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.48000000e-01	3.52123712e-01	2.24157707e-02	7.92633347e-01	5.58034002e-01	9.31941714e-01	5.24760264e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.60000000e-01	3.46044221e-01	2.08902323e-02	7.99969887e-01	5.73417592e-01	9.63563320e-01	4.44543584e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.72000000e-01	3.39854313e-01	1.94896660e-02	8.03788940e-01	5.86784465e-01	9.89735899e-01	3.73771606e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.84000000e-01	3.33480527e-01	1.81935512e-02	8.04278618e-01	5.98118935e-01	1.01059731e+00	3.11230839e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.96000000e-01	3.26881847e-01	1.69867397e-02	8.01675516e-01	6.07427253e-01	1.02636339e+00	2.55932209e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.08000000e-01	3.20029887e-01	1.58578844e-02	7.96197436e-01	6.14720343e-01	1.03725462e+00	2.07070495e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.20000000e-01	3.12910572e-01	1.47983697e-02	7.88064713e-01	6.20022491e-01	1.04351439e+00	1.63967362e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.32000000e-01	3.05519507e-01	1.38015448e-02	7.77493307e-01	6.23365784e-01	1.04539758e+00	1.26041726e-02	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.44000000e-01	2.97860886e-01	1.28621945e-02	7.64697419e-01	6.24793527e-01	1.04317161e+00	9.27838591e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.56000000e-01	2.89945414e-01	1.19761363e-02	7.49887781e-01	6.24358271e-01	1.03711144e+00	6.37400677e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.68000000e-01	2.81789233e-01	1.11399423e-02	7.33271218e-01	6.22121903e-01	1.02749629e+00	3.85032101e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.80000000e-01	2.73412490e-01	1.03507340e-02	7.15049276e-01	6.18154104e-01	1.01460694e+00	1.67039599e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	2.92000000e-01	2.64838299e-01	9.60603598e-03	6.95417218e-01	6.12530517e-01	9.98721243e-01	-1.99369267e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.04000000e-01	2.56092213e-01	8.90366996e-03	6.74564276e-01	6.05333166e-01	9.80114381e-01	-1.78982605e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.16000000e-01	2.47201566e-01	8.24167581e-03	6.52672337e-01	5.96650765e-01	9.59056792e-01	-3.12925093e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.28000000e-01	2.38194591e-01	7.61825457e-03	6.29915600e-01	5.86574669e-01	9.35811457e-01	-4.24361349e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.40000000e-01	2.29100319e-01	7.03172650e-03	6.06460126e-01	5.75201072e-01	9.10634598e-01	-5.15673835e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.52000000e-01	2.19947888e-01	6.48050305e-03	5.82463887e-01	5.62627879e-01	8.83773149e-01	-5.89055540e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.64000000e-01	2.10766243e-01	5.96306546e-03	5.58074970e-01	5.48956626e-01	8.55464959e-01	-6.46510240e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.76000000e-01	2.01584108e-01	5.47795103e-03	5.33434603e-01	5.34288377e-01	8.25938578e-01	-6.89887052e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	3.88000000e-01	1.92429307e-01	5.02374293e-03	5.08673559e-01	5.18725893e-01	7.95411402e-01	-7.20868924e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.00000000e-01	1.83328620e-01	4.59906413e-03	4.83912779e-01	5.02372006e-01	7.64089271e-01	-7.40984306e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.12000000e-01	1.74307988e-01	4.20257247e-03	4.59265759e-01	4.85328563e-01	7.32168681e-01	-7.51639905e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.24000000e-01	1.65392228e-01	3.83295776e-03	4.34836979e-01	4.67696833e-01	6.99835387e-01	-7.54111291e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.36000000e-01	1.56604514e-01	3.48894071e-03	4.10721286e-01	4.49574659e-01	6.67261805e-01	-7.49542704e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.48000000e-01	1.47966867e-01	3.16927244e-03	3.87005247e-01	4.31060784e-01	6.34611836e-01	-7.38981317e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.60000000e-01	1.39500778e-01	2.87273229e-03	3.63769191e-01	4.12259093e-01	6.02046169e-01	-7.23414376e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.72000000e-01	1.31223032e-01	2.59813162e-03	3.41077967e-01	3.93247057e-01	5.69690390e-01	-7.03616082e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.84000000e-01	1.23151857e-01	2.34431460e-03	3.18995538e-01	3.74120765e-01	5.37681722e-01	-6.80383118e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	4.96000000e-01	1.15302753e-01	2.11015452e-03	2.97575451e-01	3.54965044e-01	5.06138744e-01	-6.54392360e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.08000000e-01	1.07689788e-01	1.89455898e-03	2.76864219e-01	3.35861956e-01	4.75170347e-01	-6.26246501e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.20000000e-01	1.00325319e-01	1.69646687e-03	2.56900970e-01	3.16889391e-01	4.44875464e-01	-5.96483112e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.32000000e-01	9.32200599e-02	1.51485057e-03	2.37718024e-01	2.98120932e-01	4.15342609e-01	-5.65581586e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.44000000e-01	8.63831518e-02	1.34871616e-03	2.19341187e-01	2.79625748e-01	3.86650380e-01	-5.33959660e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.56000000e-01	7.98221306e-02	1.19710415e-03	2.01789997e-01	2.61468206e-01	3.58867746e-01	-5.01981614e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.68000000e-01	7.35431876e-02	1.05908920e-03	1.85078737e-01	2.43708696e-01	3.32055640e-01	-4.69969823e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.80000000e-01	6.75509340e-02	9.33780136e-04	1.69216006e-01	2.26402481e-01	3.06265651e-01	-4.38203203e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	5.92000000e-01	6.18484089e-02	8.20320557e-04	1.54204911e-01	2.09599348e-01	2.81539992e-01	-4.06917243e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.04000000e-01	5.64374334e-02	7.17888674e-04	1.40044321e-01	1.93344749e-01	2.57913584e-01	-3.76315579e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.16000000e-01	5.13185511e-02	6.25696862e-04	1.26728864e-01	1.77679391e-01	2.35413945e-01	-3.46571647e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.28000000e-01	4.64908311e-02	5.42991787e-04	1.14248608e-01	1.62638106e-01	2.14059885e-01	-3.17826022e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.40000000e-01	4.19524482e-02	4.69053991e-04	1.02590751e-01	1.48252014e-01	1.93864742e-01	-2.90198275e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.52000000e-01	3.77000956e-02	4.03197573e-04	9.17383276e-02	1.34545822e-01	1.74833435e-01	-2.63780105e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.64000000e-01	3.37297567e-02	3.44769870e-04	8.16722424e-02	1.21540903e-01	1.56966313e-01	-2.38647109e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.76000000e-01	3.00360703e-02	2.93150938e-04	7.23699672e-02	1.09252205e-01	1.40256000e-01	-2.14851704e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	6.88000000e-01	2.66130624e-02	2.47753114e-04	6.38073124e-02	9.76915186e-02	1.24691191e-01	-1.92434100e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.00000000e-01	2.34536163e-02	2.08020431e-04	5.59574839e-02	8.68645159e-02	1.10253889e-01	-1.71415801e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.12000000e-01	2.05500447e-02	1.73428164e-04	4.87923536e-02	7.67735604e-02	9.69223504e-02	-1.51807653e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.24000000e-01	1.78938444e-02	1.43482044e-04	4.22821410e-02	6.74162012e-02	8.46700240e-02	-1.33608535e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.36000000e-01	1.54757960e-02	1.17717792e-04	3.63958066e-02	5.87851929e-02	7.34656444e-02	-1.16804818e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.48000000e-01	1.32862284e-02	9.57004047e-05	3.11014984e-02	5.08702626e-02	6.32750851e-02	-1.01376072e-03	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.60000000e-01	1.13148614e-02	7.70234020e-05	2.63665023e-02	4.36567155e-02	5.40603471e-02	-8.72927669e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.72000000e-01	9.55097908e-03	6.13082161e-05	2.21577341e-02	3.71259788e-02	4.57802557e-02	-7.45174455e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.84000000e-01	7.98346999e-03	4.82034543e-05	1.84416916e-02	3.12562679e-02	3.83910319e-02	-6.30067708e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	7.96000000e-01	6.60091177e-03	3.73841206e-05	1.51847799e-02	2.60226826e-02	3.18465951e-02	-5.27126095e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.08000000e-01	5.39149002e-03	2.85510262e-05	1.23531569e-02	2.13966693e-02	2.60979241e-02	-4.35778427e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.20000000e-01	4.34345604e-03	2.14298724e-05	9.91396307e-03	1.73478093e-02	2.10956814e-02	-3.55457884e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.32000000e-01	3.44540541e-03	1.57697798e-05	7.83596680e-03	1.38450631e-02	1.67917565e-02	-2.85641520e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.44000000e-01	2.68408354e-03	1.13436149e-05	6.08383697e-03	1.08487683e-02	1.31278364e-02	-2.25520207e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.56000000e-01	2.04794810e-03	7.94726392e-06	4.62737676e-03	8.32354405e-03	1.00532536e-02	-1.74476709e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.68000000e-01	1.52481357e-03	5.39780764e-06	3.43543715e-03	6.22997837e-03	7.51395689e-03	-1.31807435e-04	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.80000000e-01	1.10270369e-03	3.53325777e-06	2.47796743e-03	4.52772730e-03	5.45578161e-03	-9.67715588e-05	2.09913810e-01	1.25000000e-01
2.01337599e+01	8.92000000e-01	7.69749376e-04	2.21156691e-06	1.72579776e-03	3.17536450e-03	3.82477796e-03	-6.86301872e-05	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.04000000e-01	5.14321954e-04	1.30982157e-06	1.15085003e-03	2.13093095e-03	2.56735337e-03	-4.66203526e-05	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.16000000e-01	3.25068802e-04	7.23323463e-07	7.26184662e-04	1.35226415e-03	1.63076136e-03	-2.99743742e-05	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.28000000e-01	1.90994133e-04	3.64512612e-07	4.26114378e-04	7.97461402e-04	9.63433693e-04	-1.79216306e-05	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.40000000e-01	1.01531261e-04	1.62193477e-07	2.26292362e-04	4.25320318e-04	5.15290697e-04	-9.68913558e-06	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.52000000e-01	4.66603473e-05	6.03341861e-08	1.03907445e-04	1.95992473e-04	2.38414141e-04	-4.51385191e-06	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.64000000e-01	1.70502266e-05	1.69381086e-08	3.79264811e-05	7.17372773e-05	8.77525467e-05	-1.65484869e-06	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.76000000e-01	4.07680446e-06	2.81021125e-09	9.04114499e-06	1.71362111e-05	2.11198279e-05	-3.82456127e-07	2.09913810e-01	1.25000000e-01
2.01337599e+01	9.88000000e-01	3.30773943e-07	4.84402439e-11	7.30922072e-07	1.38698763e-06	1.74719227e-06	-2.94394937e-08	2.09913810e-01	1.25000000e-01
2.01337599e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.09913810e-01	1.25000000e-01
2.30537911e+01	1.00000000e-06	3.44354587e+00	7.35512182e-01	1.20973839e-03	7.60448102e-04	-4.59923826e+00	4.96913203e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.16591440e-06	3.36129998e+00	7.15546369e-01	1.33720113e-03	8.40887492e-04	-4.48695986e+00	4.84884715e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.35935639e-06	3.27944710e+00	6.96044854e-01	1.47841778e-03	9.30080465e-04	-4.37598168e+00	4.72925547e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.58489319e-06	3.19998253e+00	6.76983604e-01	1.63405113e-03	1.02846222e-03	-4.26748095e+00	4.61302255e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.84784980e-06	3.12192493e+00	6.58362770e-01	1.80584585e-03	1.13710908e-03	-4.16112114e+00	4.49883235e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.15443469e-06	3.04563625e+00	6.40169212e-01	1.99536300e-03	1.25697896e-03	-4.05677950e+00	4.38715995e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.51188643e-06	2.97092861e+00	6.22397073e-01	2.20432862e-03	1.38927784e-03	-3.95456420e+00	4.27774340e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.92864456e-06	2.89782586e+00	6.05036807e-01	2.43472841e-03	1.53510454e-03	-3.85429070e+00	4.17061895e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.41454887e-06	2.82627116e+00	5.88081202e-01	2.68870587e-03	1.69583247e-03	-3.75600962e+00	4.06569374e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.98107171e-06	2.75624023e+00	5.71521946e-01	2.96859198e-03	1.87316461e-03	-3.65960936e+00	3.96292952e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.64158883e-06	2.68769523e+00	5.55351604e-01	3.27694300e-03	2.06858449e-03	-3.56507832e+00	3.86226916e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.41169527e-06	2.62060570e+00	5.39562479e-01	3.61660741e-03	2.28396661e-03	-3.47234896e+00	3.76366419e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.30957344e-06	2.55494052e+00	5.24147237e-01	3.99056993e-03	2.52118379e-03	-3.38138994e+00	3.66706475e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.35642254e-06	2.49066605e+00	5.09098542e-01	4.40209582e-03	2.78225685e-03	-3.29214853e+00	3.57241861e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.57695899e-06	2.42775075e+00	4.94409329e-01	4.85505931e-03	3.06983083e-03	-3.20458131e+00	3.47967926e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.00000000e-05	2.36616620e+00	4.80072635e-01	5.35345610e-03	3.38646991e-03	-3.11864649e+00	3.38879455e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.16591440e-05	2.30588147e+00	4.66081610e-01	5.90161213e-03	3.73484532e-03	-3.03429938e+00	3.29971585e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.35935639e-05	2.24686694e+00	4.52429552e-01	6.50413913e-03	4.11783435e-03	-2.95149825e+00	3.21239594e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.58489319e-05	2.18909291e+00	4.39109897e-01	7.16628464e-03	4.53895386e-03	-2.87020228e+00	3.12678524e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.84784980e-05	2.13253044e+00	4.26116198e-01	7.89402420e-03	5.00189350e-03	-2.79036890e+00	3.04283635e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.15443469e-05	2.07715188e+00	4.13442142e-01	8.69329457e-03	5.51048130e-03	-2.71195987e+00	2.96050235e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.51188643e-05	2.02292857e+00	4.01081523e-01	9.57057610e-03	6.06897502e-03	-2.63493474e+00	2.87973528e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.92864456e-05	1.96983307e+00	3.89028272e-01	1.05331996e-02	6.68206594e-03	-2.55925476e+00	2.80048810e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.41454887e-05	1.91783905e+00	3.77276440e-01	1.15898663e-02	7.35503459e-03	-2.48488270e+00	2.72271455e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.98107171e-05	1.86692020e+00	3.65820188e-01	1.27488536e-02	8.09339003e-03	-2.41178204e+00	2.64636928e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.64158883e-05	1.81704549e+00	3.54653807e-01	1.40172141e-02	8.90189205e-03	-2.33991682e+00	2.57140307e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.41169527e-05	1.76820135e+00	3.43771624e-01	1.54089599e-02	9.78910889e-03	-2.26925564e+00	2.49778039e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.30957344e-05	1.72035363e+00	3.33168043e-01	1.69325935e-02	1.07603949e-02	-2.19975937e+00	2.42544808e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.35642254e-05	1.67348037e+00	3.22837618e-01	1.86002406e-02	1.18237988e-02	-2.13139826e+00	2.35436412e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.57695899e-05	1.62755850e+00	3.12774947e-01	2.04250061e-02	1.29872915e-02	-2.06413767e+00	2.28448534e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.00000000e-04	1.58256574e+00	3.02974696e-01	2.24202844e-02	1.42598827e-02	-1.99794874e+00	2.21576987e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.16591440e-04	1.53848035e+00	2.93431574e-01	2.46011980e-02	1.56508556e-02	-1.93279961e+00	2.14817584e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.35935639e-04	1.49528141e+00	2.84140325e-01	2.69835634e-02	1.71701644e-02	-1.86866106e+00	2.08166321e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.58489319e-04	1.45294959e+00	2.75095695e-01	2.95843993e-02	1.88288519e-02	-1.80550441e+00	2.01619312e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.84784980e-04	1.41146622e+00	2.66292422e-01	3.24222925e-02	2.06383565e-02	-1.74330110e+00	1.95172682e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.15443469e-04	1.37081208e+00	2.57725205e-01	3.55166855e-02	2.26113491e-02	-1.68202018e+00	1.88822723e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.51188643e-04	1.33097118e+00	2.49388687e-01	3.88886949e-02	2.47608854e-02	-1.62163287e+00	1.82565918e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.92864456e-04	1.29192766e+00	2.41277389e-01	4.25608011e-02	2.71007396e-02	-1.56210766e+00	1.76398971e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.41454887e-04	1.25366824e+00	2.33385729e-01	4.65568712e-02	2.96462986e-02	-1.50341631e+00	1.70318810e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.98107171e-04	1.21618060e+00	2.25707950e-01	5.09019774e-02	3.24132079e-02	-1.44552312e+00	1.64322694e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.64158883e-04	1.17945364e+00	2.18238066e-01	5.56234859e-02	3.54180043e-02	-1.38839279e+00	1.58408011e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.41169527e-04	1.14347726e+00	2.10969806e-01	6.07492642e-02	3.86783710e-02	-1.33198371e+00	1.52572266e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.30957344e-04	1.10824394e+00	2.03896571e-01	6.63097790e-02	4.22131361e-02	-1.27625062e+00	1.46813512e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.35642254e-04	1.07374748e+00	1.97011373e-01	7.23359987e-02	4.60410151e-02	-1.22114304e+00	1.41130116e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.57695899e-04	1.03998437e+00	1.90306803e-01	7.88614139e-02	5.01825755e-02	-1.16660285e+00	1.35520853e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.00000000e-03	1.00695194e+00	1.83774947e-01	8.59199445e-02	5.46582871e-02	-1.11256288e+00	1.29984847e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.16591440e-03	9.74649716e-01	1.77407271e-01	9.35477470e-02	5.94899476e-02	-1.05894460e+00	1.24521642e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.35935639e-03	9.43078286e-01	1.71194638e-01	1.01781556e-01	6.46997959e-02	-1.00565740e+00	1.19131132e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.58489319e-03	9.12240383e-01	1.65127261e-01	1.10659682e-01	7.03102034e-02	-9.52598656e-01	1.13813806e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.84784980e-03	8.82140747e-01	1.59194646e-01	1.20221351e-01	7.63445756e-02	-8.99651671e-01	1.08570662e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.15443469e-03	8.52784982e-01	1.53385624e-01	1.30506239e-01	8.28256810e-02	-8.46684693e-01	1.03403074e+00	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.51188643e-03	8.24180299e-01	1.47688330e-01	1.41555311e-01	8.97772981e-02	-7.93549331e-01	9.83130326e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.92864456e-03	7.96334604e-01	1.42090241e-01	1.53408851e-01	9.72224383e-02	-7.40085892e-01	9.33029616e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.41454887e-03	7.69256270e-01	1.36578431e-01	1.66108645e-01	1.05184641e-01	-6.86119446e-01	8.83757164e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.98107171e-03	7.42954438e-01	1.31139635e-01	1.79694546e-01	1.13685664e-01	-6.31472868e-01	8.35346887e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.64158883e-03	7.17439072e-01	1.25760507e-01	1.94208145e-01	1.22748460e-01	-5.75959243e-01	7.87837940e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.41169527e-03	6.92717533e-01	1.20427978e-01	2.09688305e-01	1.32394243e-01	-5.19401780e-01	7.41270105e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.30957344e-03	6.68798433e-01	1.15129735e-01	2.26175380e-01	1.42644537e-01	-4.61634315e-01	6.95689626e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.35642254e-03	6.45689150e-01	1.09854681e-01	2.43706685e-01	1.53519819e-01	-4.02522438e-01	6.51144880e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.57695899e-03	6.23395385e-01	1.04593567e-01	2.62321267e-01	1.65041607e-01	-3.41962740e-01	6.07686271e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.00000000e-02	6.01921093e-01	9.93397256e-02	2.82055582e-01	1.77230934e-01	-2.79907356e-01	5.65364938e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.16591440e-02	5.81269590e-01	9.40898264e-02	3.02948065e-01	1.90111811e-01	-2.16371091e-01	5.24234609e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.35935639e-02	5.61443008e-01	8.88445900e-02	3.25036208e-01	2.03710559e-01	-1.51439549e-01	4.84349519e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.58489319e-02	5.42441907e-01	8.36095487e-02	3.48357560e-01	2.18058216e-01	-8.52733001e-02	4.45763245e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.84784980e-02	5.24267122e-01	7.83956044e-02	3.72952638e-01	2.33194247e-01	-1.81024547e-02	4.08529475e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.15443469e-02	5.06921309e-01	7.32192662e-02	3.98872347e-01	2.49173045e-01	4.98100499e-02	3.72702498e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.51188643e-02	4.90403047e-01	6.81027141e-02	4.26146418e-01	2.66053734e-01	1.18160001e-01	3.38329414e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.92864456e-02	4.74716738e-01	6.30732119e-02	4.54818471e-01	2.83921175e-01	1.86689295e-01	3.05459071e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.41454887e-02	4.59865385e-01	5.81619421e-02	4.84916384e-01	3.02880486e-01	2.55220990e-01	2.74131869e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.98107171e-02	4.45851635e-01	5.34021849e-02	5.16445425e-01	3.23060729e-01	3.23718698e-01	2.44379765e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.64158883e-02	4.32673793e-01	4.88267295e-02	5.49365742e-01	3.44613719e-01	3.92329553e-01	2.16221739e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.41169527e-02	4.20319759e-01	4.44647398e-02	5.83559420e-01	3.67706919e-01	4.61392434e-01	1.89659270e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.30957344e-02	4.08755917e-01	4.03381538e-02	6.18777479e-01	3.92506275e-01	5.31386621e-01	1.64672844e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.35642254e-02	3.97910354e-01	3.64582602e-02	6.54568226e-01	4.19142092e-01	6.02792988e-01	1.41220301e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.57695899e-02	3.87649276e-01	3.28228080e-02	6.90177107e-01	4.47651937e-01	6.75856352e-01	1.19242079e-01	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.00000000e-01	3.77742357e-01	2.94146191e-02	7.24419455e-01	4.77887910e-01	7.50238672e-01	9.86721312e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.12000000e-01	3.70446047e-01	2.70265847e-02	7.47821322e-01	5.01063115e-01	8.05273459e-01	8.43567264e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.24000000e-01	3.63719076e-01	2.49598880e-02	7.66622456e-01	5.22185976e-01	8.53887232e-01	7.21260593e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.36000000e-01	3.57302569e-01	2.31368402e-02	7.81131574e-01	5.41276573e-01	8.96396343e-01	6.15491678e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.48000000e-01	3.51010606e-01	2.15032607e-02	7.91614147e-01	5.58333329e-01	9.33012212e-01	5.23234672e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.60000000e-01	3.44709488e-01	2.00207180e-02	7.98314887e-01	5.73344916e-01	9.63905897e-01	4.42298899e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.72000000e-01	3.38310314e-01	1.86615147e-02	8.01500348e-01	5.86313287e-01	9.89294502e-01	3.71015468e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.84000000e-01	3.31739278e-01	1.74054251e-02	8.01368378e-01	5.97228537e-01	1.00933680e+00	3.08127319e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.96000000e-01	3.24954946e-01	1.62374932e-02	7.98161972e-01	6.06102017e-01	1.02426472e+00	2.52611279e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.08000000e-01	3.17928966e-01	1.51464880e-02	7.92104930e-01	6.12949863e-01	1.03431316e+00	2.03634743e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.20000000e-01	3.10647434e-01	1.41238543e-02	7.83422620e-01	6.17801224e-01	1.03973790e+00	1.60497274e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.32000000e-01	3.03106248e-01	1.31629633e-02	7.72335279e-01	6.20692968e-01	1.04080453e+00	1.22599713e-02	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.44000000e-01	2.95309916e-01	1.22585949e-02	7.59060592e-01	6.21672884e-01	1.03778958e+00	8.94176628e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.56000000e-01	2.87269454e-01	1.14065451e-02	7.43812035e-01	6.20797718e-01	1.03097565e+00	6.04855736e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.68000000e-01	2.79001262e-01	1.06033562e-02	7.26798488e-01	6.18133224e-01	1.02064829e+00	3.53866404e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.80000000e-01	2.70525681e-01	9.84611614e-03	7.08222919e-01	6.13752584e-01	1.00709339e+00	1.37437494e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	2.92000000e-01	2.61865960e-01	9.13231626e-03	6.88281483e-01	6.07734678e-01	9.90592951e-01	-4.78544082e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.04000000e-01	2.53047705e-01	8.45974750e-03	6.67163757e-01	6.00164468e-01	9.71425328e-01	-2.05144522e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.16000000e-01	2.44098205e-01	7.82642360e-03	6.45051510e-01	5.91133112e-01	9.49863225e-01	-3.37300367e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.28000000e-01	2.35045588e-01	7.23052487e-03	6.22118413e-01	5.80734226e-01	9.26171230e-01	-4.46950107e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.40000000e-01	2.25918680e-01	6.67035718e-03	5.98529635e-01	5.69065807e-01	9.00606391e-01	-5.36500538e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.52000000e-01	2.16746344e-01	6.14432385e-03	5.74441887e-01	5.56227363e-01	8.73415921e-01	-6.08163160e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.64000000e-01	2.07557188e-01	5.65090417e-03	5.50001824e-01	5.42321554e-01	8.44837389e-01	-6.63955859e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.76000000e-01	1.98379510e-01	5.18863946e-03	5.25348857e-01	5.27450405e-01	8.15098527e-01	-7.05737542e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	3.88000000e-01	1.89240658e-01	4.75612237e-03	5.00611791e-01	5.11717282e-01	7.84415503e-01	-7.35197915e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.00000000e-01	1.80166901e-01	4.35199033e-03	4.75909538e-01	4.95225319e-01	7.52992654e-01	-7.53870753e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.12000000e-01	1.71183607e-01	3.97492019e-03	4.51353333e-01	4.78076444e-01	7.21024564e-01	-7.63164601e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.24000000e-01	1.62314968e-01	3.62362473e-03	4.27045266e-01	4.60371695e-01	6.88694713e-01	-7.64356382e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.36000000e-01	1.53583518e-01	3.29685113e-03	4.03077770e-01	4.42208600e-01	6.56173170e-01	-7.58590657e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.48000000e-01	1.45010625e-01	2.99337986e-03	3.79534994e-01	4.23685409e-01	6.23621351e-01	-7.46914611e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.60000000e-01	1.36616946e-01	2.71202226e-03	3.56494478e-01	4.04904131e-01	5.91196111e-01	-7.30309395e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.72000000e-01	1.28418716e-01	2.45162366e-03	3.34018939e-01	3.85942305e-01	5.59021194e-01	-7.09551802e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.84000000e-01	1.20433383e-01	2.21106353e-03	3.12169732e-01	3.66894414e-01	5.27230369e-01	-6.85434466e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	4.96000000e-01	1.12675718e-01	1.98925188e-03	2.90997961e-01	3.47843889e-01	4.95939046e-01	-6.58631373e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.08000000e-01	1.05159061e-01	1.78513371e-03	2.70547743e-01	3.28871275e-01	4.65252906e-01	-6.29742583e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.20000000e-01	9.78950434e-02	1.59768599e-03	2.50855883e-01	3.10052805e-01	4.35267637e-01	-5.99302845e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.32000000e-01	9.08936698e-02	1.42591944e-03	2.31952462e-01	2.91460312e-01	4.06068497e-01	-5.67788257e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.44000000e-01	8.41633804e-02	1.26887849e-03	2.13861134e-01	2.73161115e-01	3.77730872e-01	-5.35613625e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.56000000e-01	7.77110378e-02	1.12564177e-03	1.96599410e-01	2.55217700e-01	3.50320590e-01	-5.03140475e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.68000000e-01	7.15421636e-02	9.95321708e-04	1.80179608e-01	2.37688456e-01	3.23895413e-01	-4.70688170e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.80000000e-01	6.56607258e-02	8.77064415e-04	1.64608481e-01	2.20626607e-01	2.98503841e-01	-4.38532561e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	5.92000000e-01	6.00691618e-02	7.70050067e-04	1.49887457e-01	2.04079935e-01	2.74185169e-01	-4.06906449e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.04000000e-01	5.47687100e-02	6.73492665e-04	1.36013817e-01	1.88091843e-01	2.50971462e-01	-3.76010729e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.16000000e-01	4.97593518e-02	5.86639517e-04	1.22980703e-01	1.72700943e-01	2.28887426e-01	-3.46015914e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.28000000e-01	4.50396508e-02	5.08771261e-04	1.10776885e-01	1.57940092e-01	2.07949319e-01	-3.17060030e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.40000000e-01	4.06072790e-02	4.39201389e-04	9.93883131e-02	1.43838333e-01	1.88167903e-01	-2.89259814e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.52000000e-01	3.64584966e-02	3.77275891e-04	8.87969850e-02	1.30418484e-01	1.69545830e-01	-2.62704464e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.64000000e-01	3.25888559e-02	3.22372879e-04	7.89828151e-02	1.17699933e-01	1.52081168e-01	-2.37466812e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.76000000e-01	2.89926345e-02	2.73902047e-04	6.99224791e-02	1.05695863e-01	1.35764576e-01	-2.13596816e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	6.88000000e-01	2.56635059e-02	2.31304211e-04	6.15910544e-02	9.44162303e-02	1.20582799e-01	-1.91131988e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.00000000e-01	2.25940638e-02	1.94050712e-04	5.39611790e-02	8.38650920e-02	1.06516182e-01	-1.70091364e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.12000000e-01	1.97763527e-02	1.61642935e-04	4.70042420e-02	7.40432075e-02	9.35414148e-02	-1.50483264e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.24000000e-01	1.72016432e-02	1.33611552e-04	4.06900973e-02	6.49466350e-02	8.16305493e-02	-1.32303970e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.36000000e-01	1.48605377e-02	1.09516032e-04	3.49874571e-02	5.65668330e-02	7.07511702e-02	-1.15537489e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.48000000e-01	1.27432123e-02	8.89439328e-05	2.98643066e-02	4.88922666e-02	6.08680986e-02	-1.00160911e-03	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.60000000e-01	1.08392780e-02	7.15101709e-05	2.52878783e-02	4.19071403e-02	5.19424837e-02	-8.61422684e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.72000000e-01	9.13794681e-03	5.68564071e-05	2.12251125e-02	3.55919484e-02	4.39324885e-02	-7.34417915e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.84000000e-01	7.62807295e-03	4.46503213e-05	1.76426267e-02	2.99241041e-02	3.67938412e-02	-6.20138725e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	7.96000000e-01	6.29823242e-03	3.45848536e-05	1.45070217e-02	2.48780310e-02	3.04801178e-02	-5.18080533e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.08000000e-01	5.13665984e-03	2.63776078e-05	1.17847641e-02	2.04247199e-02	2.49422137e-02	-4.27652753e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.20000000e-01	4.13168356e-03	1.97699461e-05	9.44335305e-03	1.65334456e-02	2.01308534e-02	-3.48270036e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.32000000e-01	3.27191818e-03	1.45256351e-05	7.45174709e-03	1.31726896e-02	1.59976881e-02	-2.79380690e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.44000000e-01	2.54435274e-03	1.04310775e-05	5.77535256e-03	1.03031496e-02	1.24852550e-02	-2.20166489e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.56000000e-01	1.93757275e-03	7.29455634e-06	4.38439757e-03	7.88946117e-03	9.54322947e-03	-1.69992245e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.68000000e-01	1.43959492e-03	4.94454221e-06	3.24831204e-03	5.89254220e-03	7.11822005e-03	-1.28137782e-04	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.80000000e-01	1.03867354e-03	3.22939161e-06	2.33767423e-03	4.27254542e-03	5.15690670e-03	-9.38505912e-05	2.05243489e-01	1.30000000e-01
2.30537911e+01	8.92000000e-01	7.23200811e-04	2.01637974e-06	1.62398949e-03	2.98871081e-03	3.60632350e-03	-6.63805175e-05	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.04000000e-01	4.81837086e-04	1.19090304e-06	1.07989764e-03	1.99991117e-03	2.41402021e-03	-4.49564900e-05	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.16000000e-01	3.03546441e-04	6.55561153e-07	6.79218360e-04	1.26497962e-03	1.52853986e-03	-2.88052306e-05	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.28000000e-01	1.77675981e-04	3.29142808e-07	3.97062723e-04	7.43166817e-04	8.99744908e-04	-1.71534519e-05	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.40000000e-01	9.40278676e-05	1.45809176e-07	2.09922209e-04	3.94579503e-04	4.79131895e-04	-9.22895914e-06	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.52000000e-01	4.29743000e-05	5.39422066e-08	9.58600694e-05	1.80820972e-04	2.20495380e-04	-4.27341711e-06	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.64000000e-01	1.55906718e-05	1.50320891e-08	3.47363484e-05	6.57046269e-05	8.05851208e-05	-1.55382513e-06	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.76000000e-01	3.68933926e-06	2.46242564e-09	8.19368736e-06	1.55301058e-05	1.91959402e-05	-3.54601709e-07	2.05243489e-01	1.30000000e-01
2.30537911e+01	9.88000000e-01	2.92409153e-07	3.49456143e-11	6.46970750e-07	1.22767072e-06	1.55292521e-06	-2.66152311e-08	2.05243489e-01	1.30000000e-01
2.30537911e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.05243489e-01	1.30000000e-01
2.64879297e+01	1.00000000e-06	3.65389886e+00	7.90326680e-01	1.23186926e-03	7.72162046e-04	-4.90783264e+00	5.28491534e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.16591440e-06	3.56431351e+00	7.68237537e-01	1.36151571e-03	8.53756769e-04	-4.78496360e+00	5.15361828e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.35935639e-06	3.47537634e+00	7.46678064e-01	1.50514768e-03	9.44229550e-04	-4.66392908e+00	5.02338703e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.58489319e-06	3.38900630e+00	7.25619458e-01	1.66342188e-03	1.04400844e-03	-4.54554241e+00	4.89678610e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.84784980e-06	3.30424387e+00	7.05062149e-01	1.83811255e-03	1.15418619e-03	-4.42960779e+00	4.77252767e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.15443469e-06	3.22143724e+00	6.84990724e-01	2.03079785e-03	1.27573273e-03	-4.31593994e+00	4.65106734e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.51188643e-06	3.14039716e+00	6.65398181e-01	2.24323311e-03	1.40986351e-03	-4.20466175e+00	4.53214122e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.92864456e-06	3.06114304e+00	6.46273456e-01	2.47742962e-03	1.55769539e-03	-4.09557651e+00	4.41577834e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.41454887e-06	2.98361317e+00	6.27607963e-01	2.73555985e-03	1.72062268e-03	-3.98873024e+00	4.30187881e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.98107171e-06	2.90777937e+00	6.09392020e-01	3.01998601e-03	1.90035429e-03	-3.88400514e+00	4.19039852e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.64158883e-06	2.83359965e+00	5.91616845e-01	3.33329956e-03	2.09839710e-03	-3.78138439e+00	4.08127409e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.41169527e-06	2.76103961e+00	5.74273430e-01	3.67838231e-03	2.31664158e-03	-3.68079479e+00	3.97445107e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.30957344e-06	2.69006409e+00	5.57353144e-01	4.05825972e-03	2.55698106e-03	-3.58219960e+00	3.86987356e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.35642254e-06	2.62063566e+00	5.40847392e-01	4.47624811e-03	2.82146997e-03	-3.48554067e+00	3.76748369e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.57695899e-06	2.55271909e+00	5.24747865e-01	4.93625986e-03	3.11276757e-03	-3.39076969e+00	3.66722913e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.00000000e-05	2.48628220e+00	5.09046380e-01	5.44233845e-03	3.43345914e-03	-3.29783954e+00	3.56905222e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.16591440e-05	2.42129044e+00	4.93734891e-01	5.99886292e-03	3.78624507e-03	-3.20670065e+00	3.47289896e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.35935639e-05	2.35771065e+00	4.78805524e-01	6.61050554e-03	4.17404094e-03	-3.11730637e+00	3.37871670e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.58489319e-05	2.29550969e+00	4.64250565e-01	7.28258254e-03	4.60039233e-03	-3.02961106e+00	3.28645069e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.84784980e-05	2.23465524e+00	4.50062441e-01	8.02111859e-03	5.06901634e-03	-2.94356751e+00	3.19604842e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.15443469e-05	2.17511629e+00	4.36233721e-01	8.83212048e-03	5.58377940e-03	-2.85913280e+00	3.10745793e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.51188643e-05	2.11686095e+00	4.22757108e-01	9.72215384e-03	6.14898064e-03	-2.77626193e+00	3.02062636e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.92864456e-05	2.05985863e+00	4.09625471e-01	1.06986412e-02	6.76935282e-03	-2.69491178e+00	2.93550191e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.41454887e-05	2.00407986e+00	3.96831812e-01	1.17703387e-02	7.45021520e-03	-2.61504072e+00	2.85203364e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.98107171e-05	1.94949517e+00	3.84369260e-01	1.29455675e-02	8.19709264e-03	-2.53660793e+00	2.77017148e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.64158883e-05	1.89607101e+00	3.72231087e-01	1.42316345e-02	9.01487669e-03	-2.45957334e+00	2.68986212e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.41169527e-05	1.84379032e+00	3.60410629e-01	1.56424860e-02	9.91208944e-03	-2.38390112e+00	2.61106513e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.30957344e-05	1.79261641e+00	3.48901318e-01	1.71867853e-02	1.08941857e-02	-2.30954831e+00	2.53372335e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.35642254e-05	1.74252453e+00	3.37696746e-01	1.88767856e-02	1.19692616e-02	-2.23648098e+00	2.45779054e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.57695899e-05	1.69348887e+00	3.26790571e-01	2.07256791e-02	1.31453476e-02	-2.16466064e+00	2.38321947e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.00000000e-04	1.64548450e+00	3.16176535e-01	2.27469966e-02	1.44315034e-02	-2.09405438e+00	2.30996423e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.16591440e-04	1.59848707e+00	3.05848442e-01	2.49559734e-02	1.58370699e-02	-2.02462650e+00	2.23797910e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.35935639e-04	1.55247318e+00	2.95800149e-01	2.73685517e-02	1.73720735e-02	-1.95634396e+00	2.16722026e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.58489319e-04	1.50742100e+00	2.86025531e-01	3.00018896e-02	1.90476093e-02	-1.88917419e+00	2.09764511e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.84784980e-04	1.46330942e+00	2.76518477e-01	3.28746960e-02	2.08751878e-02	-1.82308479e+00	2.02921129e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.15443469e-04	1.42011692e+00	2.67272858e-01	3.60065552e-02	2.28675319e-02	-1.75804109e+00	1.96187828e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.51188643e-04	1.37782517e+00	2.58282505e-01	3.94187196e-02	2.50377564e-02	-1.69401045e+00	1.89560746e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.92864456e-04	1.33641611e+00	2.49541159e-01	4.31338025e-02	2.73997173e-02	-1.63095764e+00	1.83036258e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.41454887e-04	1.29587424e+00	2.41042475e-01	4.71757979e-02	2.99688437e-02	-1.56885053e+00	1.76610971e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.98107171e-04	1.25618510e+00	2.32779965e-01	5.15699295e-02	3.27608369e-02	-1.50764962e+00	1.70281823e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.64158883e-04	1.21733549e+00	2.24746938e-01	5.63436623e-02	3.57922949e-02	-1.44731573e+00	1.64045896e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.41169527e-04	1.17931326e+00	2.16936453e-01	6.15250068e-02	3.90809538e-02	-1.38780339e+00	1.57900406e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.30957344e-04	1.14210891e+00	2.09341284e-01	6.71445147e-02	4.26456576e-02	-1.32906348e+00	1.51843117e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.35642254e-04	1.10571428e+00	2.01953852e-01	7.32332729e-02	4.65051823e-02	-1.27104157e+00	1.45872117e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.57695899e-04	1.07012390e+00	1.94766207e-01	7.98248279e-02	5.06801014e-02	-1.21367562e+00	1.39985907e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.00000000e-03	1.03533323e+00	1.87769945e-01	8.69531800e-02	5.51909141e-02	-1.15689453e+00	1.34183347e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.16591440e-03	1.00133993e+00	1.80956107e-01	9.46545068e-02	6.00594184e-02	-1.10061590e+00	1.28463723e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.35935639e-03	9.68142784e-01	1.74315199e-01	1.02965563e-01	6.53078329e-02	-1.04474537e+00	1.22826684e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.58489319e-03	9.35742734e-01	1.67837148e-01	1.11924640e-01	7.09585226e-02	-9.89176656e-01	1.17272477e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.84784980e-03	9.04142724e-01	1.61511267e-01	1.21570893e-01	7.70348327e-02	-9.33789600e-01	1.11801858e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.15443469e-03	8.73346643e-01	1.55326278e-01	1.31943922e-01	8.35595002e-02	-8.78449267e-01	1.06415978e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.51188643e-03	8.43359995e-01	1.49270313e-01	1.43084523e-01	9.05562159e-02	-8.23004544e-01	1.01116602e+00	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.92864456e-03	8.14188992e-01	1.43330963e-01	1.55032817e-01	9.80479200e-02	-7.67293313e-01	9.59059363e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.41454887e-03	7.85840356e-01	1.37495515e-01	1.67830297e-01	1.06058017e-01	-7.11139155e-01	9.07866243e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.98107171e-03	7.58321651e-01	1.31751043e-01	1.81516553e-01	1.14608192e-01	-6.54363807e-01	8.57618584e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.64158883e-03	7.31641212e-01	1.26084661e-01	1.96132741e-01	1.23721245e-01	-5.96780386e-01	8.08353481e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.41169527e-03	7.05804920e-01	1.20483873e-01	2.11717312e-01	1.33418276e-01	-5.38212858e-01	7.60108879e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.30957344e-03	6.80819940e-01	1.14937037e-01	2.28310020e-01	1.43720659e-01	-4.78497110e-01	7.12929207e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.35642254e-03	6.56692253e-01	1.09433811e-01	2.45947583e-01	1.54648764e-01	-4.17501416e-01	6.66861116e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.57695899e-03	6.33426242e-01	1.03965754e-01	2.64668223e-01	1.66223964e-01	-3.55126267e-01	6.21953367e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.00000000e-02	6.11024698e-01	9.85270248e-02	2.84507516e-01	1.78467214e-01	-2.91328425e-01	5.78255675e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.16591440e-02	5.89489849e-01	9.31150707e-02	3.05502749e-01	1.91402418e-01	-2.26127742e-01	5.35820430e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.35935639e-02	5.68822859e-01	8.77312918e-02	3.27690028e-01	2.05055809e-01	-1.59614997e-01	4.94700689e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.58489319e-02	5.49023439e-01	8.23817172e-02	3.51105217e-01	2.19458355e-01	-9.19556185e-02	4.54949007e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.84784980e-02	5.30091763e-01	7.70774763e-02	3.75786847e-01	2.34649473e-01	-2.33833045e-02	4.16618325e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.15443469e-02	5.12029703e-01	7.18349581e-02	4.01782403e-01	2.50683035e-01	4.58357553e-02	3.79762117e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.51188643e-02	4.94835381e-01	6.66757838e-02	4.29118281e-01	2.67617861e-01	1.15396468e-01	3.44427145e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.92864456e-02	4.78512522e-01	6.16261506e-02	4.57833007e-01	2.85537873e-01	1.85040704e-01	3.10661830e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.41454887e-02	4.63063336e-01	5.67156313e-02	4.87947726e-01	3.04546535e-01	2.54591775e-01	2.78506301e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.98107171e-02	4.48489362e-01	5.19753538e-02	5.19458837e-01	3.24770177e-01	3.24012338e-01	2.47992325e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.64158883e-02	4.34787252e-01	4.74354796e-02	5.52314813e-01	3.46356205e-01	3.93444838e-01	2.19138736e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.41169527e-02	4.21942431e-01	4.31222007e-02	5.86382670e-01	3.69465287e-01	4.63216630e-01	1.91946928e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.30957344e-02	4.09917697e-01	3.90543571e-02	6.21394491e-01	3.94253237e-01	5.33785079e-01	1.66397417e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.35642254e-02	3.98636157e-01	3.52402909e-02	6.56875600e-01	4.20835864e-01	6.05596156e-01	1.42448280e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.57695899e-02	3.87957452e-01	3.16752802e-02	6.92044938e-01	4.49230789e-01	6.78845398e-01	1.20040462e-01	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.00000000e-01	3.77643161e-01	2.83404723e-02	7.25689579e-01	4.79263946e-01	7.53133039e-01	9.91086637e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.12000000e-01	3.70047466e-01	2.60080668e-02	7.48533041e-01	5.02214331e-01	8.07877897e-01	8.45701918e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.24000000e-01	3.63049276e-01	2.39924478e-02	7.66739833e-01	5.23067322e-01	8.56047004e-01	7.21714378e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.36000000e-01	3.56382738e-01	2.22169078e-02	7.80630558e-01	5.41847580e-01	8.97987522e-01	6.14684942e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.48000000e-01	3.49857633e-01	2.06280544e-02	7.90481556e-01	5.58558415e-01	9.33937941e-01	5.21494042e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.60000000e-01	3.43337875e-01	1.91880522e-02	7.96548297e-01	5.73194091e-01	9.64094811e-01	4.39879827e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.72000000e-01	3.36732610e-01	1.78696375e-02	7.99103911e-01	5.85761284e-01	9.88694059e-01	3.68120452e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.84000000e-01	3.29967688e-01	1.66528869e-02	7.98355739e-01	5.96255889e-01	1.00791508e+00	3.04915911e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.96000000e-01	3.23001269e-01	1.55230438e-02	7.94553017e-01	6.04694384e-01	1.02200568e+00	2.49209489e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.08000000e-01	3.15805031e-01	1.44690021e-02	7.87925365e-01	6.11098105e-01	1.03121494e+00	2.00141698e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.20000000e-01	3.08365228e-01	1.34822763e-02	7.78703000e-01	6.15501040e-01	1.03581076e+00	1.56990430e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.32000000e-01	3.00678030e-01	1.25562709e-02	7.67110248e-01	6.17944792e-01	1.03606920e+00	1.19138845e-02	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.44000000e-01	2.92748235e-01	1.16857707e-02	7.53368086e-01	6.18481572e-01	1.03227561e+00	8.60482120e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.56000000e-01	2.84587138e-01	1.08665626e-02	7.37692555e-01	6.17172244e-01	1.02471997e+00	5.72414173e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.68000000e-01	2.76211362e-01	1.00951698e-02	7.20294409e-01	6.14086342e-01	1.01369392e+00	3.22922399e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.80000000e-01	2.67641409e-01	9.36865748e-03	7.01377869e-01	6.09300461e-01	9.99488198e-01	1.08159906e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	2.92000000e-01	2.58900624e-01	8.68449430e-03	6.81139822e-01	6.02896615e-01	9.82388696e-01	-7.53581876e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.04000000e-01	2.50014631e-01	8.04045040e-03	6.59770042e-01	5.94962593e-01	9.62676731e-01	-2.30815685e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.16000000e-01	2.41010641e-01	7.43452246e-03	6.37450044e-01	5.85591893e-01	9.40627049e-01	-3.61118649e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.28000000e-01	2.31916637e-01	6.86487843e-03	6.14352845e-01	5.74880274e-01	9.16505628e-01	-4.68925370e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.40000000e-01	2.22761215e-01	6.32981722e-03	5.90642607e-01	5.62927431e-01	8.90570150e-01	-5.56666061e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.52000000e-01	2.13572931e-01	5.82774061e-03	5.66474685e-01	5.49834358e-01	8.63067922e-01	-6.26569953e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.64000000e-01	2.04380025e-01	5.35713176e-03	5.41994211e-01	5.35704735e-01	8.34236059e-01	-6.80668355e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.76000000e-01	1.95210349e-01	4.91654092e-03	5.17338706e-01	5.20641438e-01	8.04301324e-01	-7.20829387e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	3.88000000e-01	1.86090754e-01	4.50457438e-03	4.92634948e-01	5.04748336e-01	7.73478518e-01	-7.48749009e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.00000000e-01	1.77046975e-01	4.11988749e-03	4.67999765e-01	4.88128770e-01	7.41970346e-01	-7.65965751e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.12000000e-01	1.68103795e-01	3.76117884e-03	4.43542089e-01	4.70884656e-01	7.09969358e-01	-7.73890041e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.24000000e-01	1.59284766e-01	3.42718634e-03	4.19361595e-01	4.53116714e-01	6.77656671e-01	-7.73799300e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.36000000e-01	1.50611774e-01	3.11668514e-03	3.95548285e-01	4.34922078e-01	6.45199920e-01	-7.66838223e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.48000000e-01	1.42105522e-01	2.82848612e-03	3.72183871e-01	4.16398387e-01	6.12757924e-01	-7.54053494e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.60000000e-01	1.33785844e-01	2.56143316e-03	3.49343130e-01	3.97645818e-01	5.80483746e-01	-7.36420226e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.72000000e-01	1.25668409e-01	2.31440569e-03	3.27086633e-01	3.78741827e-01	5.48499163e-01	-7.14717199e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.84000000e-01	1.17769890e-01	2.08631830e-03	3.05473146e-01	3.59779265e-01	5.16934471e-01	-6.89732726e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	4.96000000e-01	1.10104335e-01	1.87611720e-03	2.84551354e-01	3.40840125e-01	4.85901900e-01	-6.62137612e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.08000000e-01	1.02684360e-01	1.68278399e-03	2.64363009e-01	3.22003403e-01	4.55503908e-01	-6.32528963e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.20000000e-01	9.55208807e-02	1.50533272e-03	2.44942626e-01	3.03343642e-01	4.25832941e-01	-6.01438362e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.32000000e-01	8.86232005e-02	1.34281124e-03	2.26318085e-01	2.84930910e-01	3.96971018e-01	-5.69338322e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.44000000e-01	8.19990722e-02	1.19430095e-03	2.08510933e-01	2.66830668e-01	3.68990330e-01	-5.36640399e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.56000000e-01	7.56546966e-02	1.05891714e-03	1.91536696e-01	2.49103510e-01	3.41953591e-01	-5.03703043e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.68000000e-01	6.95949413e-02	9.35808437e-04	1.75405778e-01	2.31805831e-01	3.15915436e-01	-4.70842294e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.80000000e-01	6.38231474e-02	8.24156551e-04	1.60123142e-01	2.14988828e-01	2.90921322e-01	-4.38330647e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	5.92000000e-01	5.83411668e-02	7.23176548e-04	1.45688581e-01	1.98698294e-01	2.67007677e-01	-4.06397917e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.04000000e-01	5.31496730e-02	6.32116481e-04	1.32097847e-01	1.82975605e-01	2.44203766e-01	-3.75241967e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.16000000e-01	4.82481043e-02	5.50256847e-04	1.19342649e-01	1.67857317e-01	2.22531554e-01	-3.45030123e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.28000000e-01	4.36345366e-02	4.76910499e-04	1.07410511e-01	1.53374337e-01	2.02004804e-01	-3.15897595e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.40000000e-01	3.93061602e-02	4.11422148e-04	9.62861938e-02	1.39553685e-01	1.82631787e-01	-2.87958049e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.52000000e-01	3.52588200e-02	3.53167955e-04	8.59507058e-02	1.26416325e-01	1.64412954e-01	-2.61297946e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.64000000e-01	3.14876589e-02	3.01555124e-04	7.63830269e-02	1.13979724e-01	1.47344175e-01	-2.35987150e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.76000000e-01	2.79866114e-02	2.56021341e-04	6.75590839e-02	1.02255343e-01	1.31414218e-01	-2.12072963e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	6.88000000e-01	2.47490191e-02	2.16034295e-04	5.94532719e-02	9.12513733e-02	1.16607967e-01	-1.89590036e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.00000000e-01	2.17672044e-02	1.81091079e-04	5.20377060e-02	8.09703135e-02	1.02904184e-01	-1.68554782e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.12000000e-01	1.90329629e-02	1.50717690e-04	4.52833365e-02	7.14113842e-02	9.02780718e-02	-1.48972864e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.24000000e-01	1.65373572e-02	1.24468289e-04	3.91596941e-02	6.25692230e-02	7.87003721e-02	-1.30837872e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.36000000e-01	1.42708288e-02	1.01924703e-04	3.36352808e-02	5.44340546e-02	6.81375935e-02	-1.14131354e-03	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.48000000e-01	1.22234179e-02	8.26957157e-05	2.86779554e-02	4.69931526e-02	5.85535846e-02	-9.88278659e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.60000000e-01	1.03846429e-02	6.64163682e-05	2.42549294e-02	4.02296908e-02	4.99087182e-02	-8.48929640e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.72000000e-01	8.74365869e-03	5.27473340e-05	2.03331986e-02	3.41232969e-02	4.21605672e-02	-7.22845503e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.84000000e-01	7.28929903e-03	4.13742097e-05	1.68795273e-02	2.86506470e-02	3.52644351e-02	-6.09547483e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	7.96000000e-01	6.01015161e-03	3.20067750e-05	1.38607363e-02	2.37855555e-02	2.91736225e-02	-5.08508115e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.08000000e-01	4.89451085e-03	2.43783879e-05	1.12436193e-02	1.94986169e-02	2.38389982e-02	-4.19117861e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.20000000e-01	3.93078956e-03	1.82451010e-05	8.99604435e-03	1.57588460e-02	1.92113891e-02	-3.40773111e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.32000000e-01	3.10764094e-03	1.33843971e-05	7.08720058e-03	1.25343363e-02	1.52423079e-02	-2.72894970e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.44000000e-01	2.41229539e-03	9.59534784e-06	5.48321903e-03	9.78616196e-03	1.18751441e-02	-2.14656848e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.56000000e-01	1.83347506e-03	6.69782962e-06	4.15476680e-03	7.47902736e-03	9.05996450e-03	-1.65406623e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.68000000e-01	1.35940368e-03	4.53095140e-06	3.07185867e-03	5.57421953e-03	6.74407244e-03	-1.24409050e-04	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.80000000e-01	9.78568596e-04	2.95271865e-06	2.20570255e-03	4.03241763e-03	4.87501551e-03	-9.09012983e-05	2.00677076e-01	1.35000000e-01
2.64879297e+01	8.92000000e-01	6.79624042e-04	1.83908891e-06	1.52847652e-03	2.81355005e-03	3.40082773e-03	-6.41235142e-05	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.04000000e-01	4.51518058e-04	1.08318270e-06	1.01353206e-03	1.87733434e-03	2.27020820e-03	-4.32981302e-05	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.16000000e-01	2.83527834e-04	5.94373746e-07	6.35437800e-04	1.18360195e-03	1.43298606e-03	-2.76479416e-05	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.28000000e-01	1.65337409e-04	2.97322826e-07	3.70088423e-04	6.92748463e-04	8.40439891e-04	-1.63986355e-05	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.40000000e-01	8.71090142e-05	1.31134473e-07	1.94793891e-04	3.66168343e-04	4.45616153e-04	-8.78045998e-06	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.52000000e-01	3.95949020e-05	4.82487817e-08	8.84658931e-05	1.66880240e-04	2.03979410e-04	-4.04126128e-06	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.64000000e-01	1.42625003e-05	1.33469456e-08	3.18271304e-05	6.02030593e-05	7.40271030e-05	-1.45740457e-06	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.76000000e-01	3.34047218e-06	2.15876542e-09	7.42913950e-06	1.40811178e-05	1.74540208e-05	-3.28436697e-07	2.00677076e-01	1.35000000e-01
2.64879297e+01	9.88000000e-01	2.58583631e-07	2.41240527e-11	5.72828465e-07	1.08696913e-06	1.38054458e-06	-2.40361868e-08	2.00677076e-01	1.35000000e-01
2.64879297e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	2.00677076e-01	1.35000000e-01
3.05402744e+01	1.00000000e-06	3.87818688e+00	8.47166540e-01	1.25431462e-03	7.84053175e-04	-5.23760407e+00	5.62160029e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.16591440e-06	3.78060908e+00	8.22816216e-01	1.38617368e-03	8.66819910e-04	-5.10315946e+00	5.47831116e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.35935639e-06	3.68395568e+00	7.99067388e-01	1.53225196e-03	9.58590262e-04	-4.97114424e+00	5.33649249e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.58489319e-06	3.59007327e+00	7.75885912e-01	1.69320061e-03	1.05978570e-03	-4.84196440e+00	5.19861314e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.84784980e-06	3.49802166e+00	7.53272536e-01	1.87082353e-03	1.17151541e-03	-4.71558930e+00	5.06340994e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.15443469e-06	3.40813496e+00	7.31209263e-01	2.06671639e-03	1.29476142e-03	-4.59175868e+00	4.93131848e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.51188643e-06	3.32022190e+00	7.09687796e-01	2.28266388e-03	1.43074895e-03	-4.47061333e+00	4.80207194e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.92864456e-06	3.23429677e+00	6.88695347e-01	2.52070313e-03	1.58061305e-03	-4.35194168e+00	4.67569114e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.41454887e-06	3.15029238e+00	6.68221790e-01	2.78303579e-03	1.74576865e-03	-4.23578502e+00	4.55206824e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.98107171e-06	3.06817601e+00	6.48255892e-01	3.07205561e-03	1.92793119e-03	-4.12201818e+00	4.43115232e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.64158883e-06	2.98790096e+00	6.28787359e-01	3.39038937e-03	2.12863088e-03	-4.01061834e+00	4.31287284e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.41169527e-06	2.90942829e+00	6.09805701e-01	3.74095264e-03	2.34977437e-03	-3.90150583e+00	4.19716854e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.30957344e-06	2.83271821e+00	5.91300835e-01	4.12681207e-03	2.59327603e-03	-3.79463771e+00	4.08397660e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.35642254e-06	2.75772896e+00	5.73262746e-01	4.55133477e-03	2.86122338e-03	-3.68994960e+00	3.97323265e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.57695899e-06	2.68442108e+00	5.55681731e-01	5.01847177e-03	3.15629032e-03	-3.58738753e+00	3.86487775e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.00000000e-05	2.61275807e+00	5.38548239e-01	5.53231482e-03	3.48108370e-03	-3.48689831e+00	3.75884796e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.16591440e-05	2.54270130e+00	5.21852889e-01	6.09729628e-03	3.83833338e-03	-3.38842676e+00	3.65508309e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.35935639e-05	2.47421354e+00	5.05586498e-01	6.71814940e-03	4.23099311e-03	-3.29192063e+00	3.55352434e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.58489319e-05	2.40725771e+00	4.89740058e-01	7.40025867e-03	4.66263727e-03	-3.19732872e+00	3.45411105e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.84784980e-05	2.34179764e+00	4.74304734e-01	8.14969871e-03	5.13701095e-03	-3.10459850e+00	3.35678488e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.15443469e-05	2.27779851e+00	4.59271862e-01	8.97254699e-03	5.65801919e-03	-3.01368175e+00	3.26148815e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.51188643e-05	2.21522474e+00	4.44632938e-01	9.87545434e-03	6.23000252e-03	-2.92452826e+00	3.16816241e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.92864456e-05	2.15404213e+00	4.30379642e-01	1.08659346e-02	6.85773534e-03	-2.83708992e+00	3.07675043e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.41454887e-05	2.09421769e+00	4.16503814e-01	1.19527978e-02	7.54657519e-03	-2.75132007e+00	2.98719597e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.98107171e-05	2.03571835e+00	4.02997436e-01	1.31444157e-02	8.30206593e-03	-2.66717302e+00	2.89944364e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.64158883e-05	1.97850761e+00	3.89852662e-01	1.44483395e-02	9.12922602e-03	-2.58460400e+00	2.81343536e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.41169527e-05	1.92256456e+00	3.77061730e-01	1.58784564e-02	1.00365354e-02	-2.50357220e+00	2.72912525e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.30957344e-05	1.86784955e+00	3.64616999e-01	1.74435896e-02	1.10295485e-02	-2.42403026e+00	2.64645157e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.35642254e-05	1.81433469e+00	3.52511007e-01	1.91561180e-02	1.21164084e-02	-2.34593955e+00	2.56536331e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.57695899e-05	1.76199107e+00	3.40736377e-01	2.10293223e-02	1.33052054e-02	-2.26925720e+00	2.48580860e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.00000000e-04	1.71079072e+00	3.29285839e-01	2.30768686e-02	1.46050491e-02	-2.19394576e+00	2.40773699e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.16591440e-04	1.66070639e+00	3.18152208e-01	2.53141044e-02	1.60253386e-02	-2.11996519e+00	2.33109838e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.35935639e-04	1.61171181e+00	3.07328370e-01	2.77570976e-02	1.75761715e-02	-2.04727816e+00	2.25584466e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.58489319e-04	1.56378235e+00	2.96807255e-01	3.04231442e-02	1.92686955e-02	-1.97584775e+00	2.18192901e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.84784980e-04	1.51689412e+00	2.86581826e-01	3.33310747e-02	2.11144926e-02	-1.90563724e+00	2.10930500e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.15443469e-04	1.47102300e+00	2.76645051e-01	3.65006134e-02	2.31263373e-02	-1.83660782e+00	2.03792814e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.51188643e-04	1.42614804e+00	2.66989886e-01	3.99531472e-02	2.53174040e-02	-1.76872257e+00	1.96775597e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.92864456e-04	1.38224865e+00	2.57609221e-01	4.37114199e-02	2.77016283e-02	-1.70194215e+00	1.89874848e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.41454887e-04	1.33930685e+00	2.48495890e-01	4.77995516e-02	3.02944816e-02	-1.63623010e+00	1.83086809e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.98107171e-04	1.29730572e+00	2.39642609e-01	5.22429132e-02	3.31117205e-02	-1.57154274e+00	1.76408058e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.64158883e-04	1.25622971e+00	2.31041928e-01	5.70690669e-02	3.61700027e-02	-1.50783666e+00	1.69835329e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.41169527e-04	1.21606438e+00	2.22686181e-01	6.23061618e-02	3.94871151e-02	-1.44506219e+00	1.63365509e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.30957344e-04	1.17679794e+00	2.14567456e-01	6.79848316e-02	4.30819180e-02	-1.38316595e+00	1.56996034e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.35642254e-04	1.13842005e+00	2.06677537e-01	7.41362763e-02	4.69732450e-02	-1.32208929e+00	1.50724676e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.57695899e-04	1.10092303e+00	1.99007878e-01	8.07940942e-02	5.11816748e-02	-1.26176591e+00	1.44549625e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.00000000e-03	1.06430023e+00	1.91549538e-01	8.79923595e-02	5.57277334e-02	-1.20212051e+00	1.38469442e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.16591440e-03	1.02854720e+00	1.84293080e-01	9.57672653e-02	6.06332169e-02	-1.14306648e+00	1.32483118e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.35935639e-03	9.93660682e-01	1.77228603e-01	1.04155580e-01	6.59203220e-02	-1.08450550e+00	1.26590024e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.58489319e-03	9.59639623e-01	1.70345699e-01	1.13195564e-01	7.16114035e-02	-1.02632739e+00	1.20790132e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.84784980e-03	9.26484955e-01	1.63633430e-01	1.22926300e-01	7.77297450e-02	-9.68408258e-01	1.15083924e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.15443469e-03	8.94198637e-01	1.57080355e-01	1.33387296e-01	8.42980476e-02	-9.10609802e-01	1.09472296e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.51188643e-03	8.62784259e-01	1.50674541e-01	1.44619170e-01	9.13399122e-02	-8.52777982e-01	1.03956757e+00	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.92864456e-03	8.32246141e-01	1.44403626e-01	1.56661869e-01	9.88782030e-02	-7.94748098e-01	9.85392658e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.41454887e-03	8.02589170e-01	1.38255035e-01	1.69556580e-01	1.06936188e-01	-7.36342056e-01	9.32222269e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.98107171e-03	7.73819137e-01	1.32216103e-01	1.83342615e-01	1.15535473e-01	-6.77380316e-01	8.80086038e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.64158883e-03	7.45942573e-01	1.26274311e-01	1.98060677e-01	1.24698703e-01	-6.17675871e-01	8.29018738e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.41169527e-03	7.18963709e-01	1.20417635e-01	2.13748788e-01	1.34446854e-01	-5.57053312e-01	7.79056216e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.30957344e-03	6.92888090e-01	1.14634991e-01	2.30446080e-01	1.44801149e-01	-4.95350414e-01	7.30240838e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.35642254e-03	6.67720136e-01	1.08916666e-01	2.48188647e-01	1.55781843e-01	-4.32437976e-01	6.82617279e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.57695899e-03	6.43462765e-01	1.03254890e-01	2.67013862e-01	1.67410150e-01	-3.68220211e-01	6.36232431e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.00000000e-02	6.20117445e-01	9.76444944e-02	2.86956382e-01	1.79706939e-01	-3.02658296e-01	5.91134357e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.16591440e-02	5.97685181e-01	9.20835443e-02	3.08052306e-01	1.92695988e-01	-2.35776894e-01	5.47373903e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.35935639e-02	5.76166005e-01	8.65739483e-02	3.30336308e-01	2.06403424e-01	-1.67671668e-01	5.05002710e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.58489319e-02	5.55558656e-01	8.11220563e-02	3.53842500e-01	2.20860114e-01	-9.85126129e-02	4.64072136e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.84784980e-02	5.35862496e-01	7.57390524e-02	3.78607378e-01	2.36105379e-01	-2.85367070e-02	4.24634160e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.15443469e-02	5.17078477e-01	7.04410393e-02	4.04674913e-01	2.52192537e-01	4.19869560e-02	3.86741250e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.51188643e-02	4.99204113e-01	6.52489297e-02	4.32068076e-01	2.69180024e-01	1.12752704e-01	3.50439627e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.92864456e-02	4.82242294e-01	6.01877327e-02	4.60820195e-01	2.87150734e-01	1.83502638e-01	3.15777081e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.41454887e-02	4.66194272e-01	5.52853260e-02	4.90945586e-01	3.06206372e-01	2.54060509e-01	2.82793265e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.98107171e-02	4.51060296e-01	5.05706455e-02	5.22431677e-01	3.26470400e-01	3.24388126e-01	2.51519536e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.64158883e-02	4.36835171e-01	4.60712380e-02	5.55215205e-01	3.48085660e-01	3.94623266e-01	2.21974346e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.41169527e-02	4.23501647e-01	4.18103916e-02	5.89148114e-01	3.71205855e-01	4.65081750e-01	1.94158757e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.30957344e-02	4.11018730e-01	3.78039661e-02	6.23943652e-01	3.95976503e-01	5.36199110e-01	1.68053047e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.35642254e-02	3.99304364e-01	3.40575115e-02	6.59104437e-01	4.22498796e-01	6.08386644e-01	1.43615241e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.57695899e-02	3.88211479e-01	3.05640048e-02	6.93823440e-01	4.50770389e-01	6.81791260e-01	1.20786473e-01	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.00000000e-01	3.77493504e-01	2.73030737e-02	7.26860355e-01	4.80591218e-01	7.55952687e-01	9.95018608e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.12000000e-01	3.69601343e-01	2.50263634e-02	7.49139252e-01	5.03309309e-01	8.10384787e-01	8.47470472e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.24000000e-01	3.62334773e-01	2.30616839e-02	7.66747700e-01	5.23885694e-01	8.58090058e-01	7.21861493e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.36000000e-01	3.55421047e-01	2.13333603e-02	7.80018165e-01	5.42349786e-01	8.99446538e-01	6.13623806e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.48000000e-01	3.48665728e-01	1.97888136e-02	7.89237823e-01	5.58709935e-01	9.34719788e-01	5.19544796e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.60000000e-01	3.41930371e-01	1.83908174e-02	7.94672693e-01	5.72966062e-01	9.64131612e-01	4.37292198e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.72000000e-01	3.35122241e-01	1.71125500e-02	7.96602492e-01	5.85129674e-01	9.87936757e-01	3.65091838e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.84000000e-01	3.28166839e-01	1.59343973e-02	7.95243809e-01	5.95202483e-01	1.00633494e+00	3.01601381e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.96000000e-01	3.21021934e-01	1.48418099e-02	7.90851961e-01	6.03206108e-01	1.01958963e+00	2.45731139e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.08000000e-01	3.13659224e-01	1.38238146e-02	7.83662206e-01	6.09167070e-01	1.02796382e+00	1.96595230e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.20000000e-01	3.06065113e-01	1.28720052e-02	7.73909425e-01	6.13124169e-01	1.03173727e+00	1.53450303e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.32000000e-01	2.98236017e-01	1.19798288e-02	7.61821842e-01	6.15123692e-01	1.03119626e+00	1.15662227e-02	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.44000000e-01	2.90176999e-01	1.11420860e-02	7.47623541e-01	6.15222204e-01	1.02663469e+00	8.26782670e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.56000000e-01	2.81899599e-01	1.03545647e-02	7.31532939e-01	6.13484609e-01	1.01834966e+00	5.40100284e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.68000000e-01	2.73420633e-01	9.61377969e-03	7.13762491e-01	6.09984134e-01	1.00663862e+00	2.92221182e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.80000000e-01	2.64760725e-01	8.91678370e-03	6.94517509e-01	6.04800690e-01	9.91796909e-01	7.92248065e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	2.92000000e-01	2.55943282e-01	8.26103203e-03	6.73995451e-01	5.98019327e-01	9.74114086e-01	-1.02433397e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.04000000e-01	2.46993910e-01	7.64428300e-03	6.52386145e-01	5.89730544e-01	9.53874182e-01	-2.55984303e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.16000000e-01	2.37939708e-01	7.06452441e-03	6.29870716e-01	5.80030078e-01	9.31353777e-01	-3.84371226e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.28000000e-01	2.28808483e-01	6.51991934e-03	6.06621408e-01	5.69015716e-01	9.06820025e-01	-4.90281497e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.40000000e-01	2.19628565e-01	6.00876634e-03	5.82801269e-01	5.56788745e-01	8.80531052e-01	-5.76167842e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.52000000e-01	2.10428178e-01	5.52947148e-03	5.58564201e-01	5.43451525e-01	8.52734080e-01	-6.44276413e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.64000000e-01	2.01235168e-01	5.08052680e-03	5.34053728e-01	5.29108660e-01	8.23665603e-01	-6.96651254e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.76000000e-01	1.92076918e-01	4.66049572e-03	5.09405414e-01	5.13863767e-01	7.93551265e-01	-7.35169102e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	3.88000000e-01	1.82979760e-01	4.26800177e-03	4.84743954e-01	4.97821119e-01	7.62604368e-01	-7.61531708e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.00000000e-01	1.73968882e-01	3.90172105e-03	4.60184039e-01	4.81084172e-01	7.31025856e-01	-7.77281728e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.12000000e-01	1.65068462e-01	3.56037614e-03	4.35832265e-01	4.63754735e-01	6.99006139e-01	-7.83831234e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.24000000e-01	1.56301404e-01	3.24273176e-03	4.11785865e-01	4.45933132e-01	6.66723880e-01	-7.82457646e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.36000000e-01	1.47688938e-01	2.94759220e-03	3.88132399e-01	4.27716023e-01	6.34344198e-01	-7.74305442e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.48000000e-01	1.39251090e-01	2.67379943e-03	3.64951124e-01	4.09200334e-01	6.02023218e-01	-7.60420291e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.60000000e-01	1.31006881e-01	2.42023017e-03	3.42314088e-01	3.90484434e-01	5.69910248e-01	-7.41771271e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.72000000e-01	1.22971405e-01	2.18579787e-03	3.20279696e-01	3.71645570e-01	5.38124979e-01	-7.19138549e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.84000000e-01	1.15160564e-01	1.96945184e-03	2.98904154e-01	3.52774927e-01	5.06794231e-01	-6.93305829e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	4.96000000e-01	1.07587688e-01	1.77017382e-03	2.78233752e-01	3.33953028e-01	4.76027030e-01	-6.64940429e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.08000000e-01	1.00264674e-01	1.58698118e-03	2.58307904e-01	3.15257281e-01	4.45922624e-01	-6.34636176e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.20000000e-01	9.32017317e-02	1.41892389e-03	2.39158876e-01	2.96760525e-01	4.16570209e-01	-6.02921142e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.32000000e-01	8.64074750e-02	1.26508575e-03	2.20812384e-01	2.78531040e-01	3.88048581e-01	-5.70263956e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.44000000e-01	7.98889807e-02	1.12458373e-03	2.03287912e-01	2.60632422e-01	3.60426769e-01	-5.37072612e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.56000000e-01	7.36518010e-02	9.96568313e-04	1.86599045e-01	2.43123372e-01	3.33764400e-01	-5.03702160e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.68000000e-01	6.77001645e-02	8.80222767e-04	1.70754326e-01	2.26058296e-01	3.08113023e-01	-4.70465018e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.80000000e-01	6.20368025e-02	7.74762817e-04	1.55756975e-01	2.09486381e-01	2.83515106e-01	-4.37630044e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	5.92000000e-01	5.66629976e-02	6.79436771e-04	1.41605208e-01	1.93451448e-01	2.60004259e-01	-4.05423780e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.04000000e-01	5.15788755e-02	5.93525080e-04	1.28293293e-01	1.77992872e-01	2.37607008e-01	-3.74040772e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.16000000e-01	4.67833512e-02	5.16339759e-04	1.15811567e-01	1.63145185e-01	2.16342644e-01	-3.43644917e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.28000000e-01	4.22740301e-02	4.47224224e-04	1.04146356e-01	1.48937383e-01	1.96222500e-01	-3.14368357e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.40000000e-01	3.80476416e-02	3.85552767e-04	9.32812886e-02	1.35394504e-01	1.77252433e-01	-2.86321465e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.52000000e-01	3.40996330e-02	3.30730106e-04	8.31964311e-02	1.22535707e-01	1.59430760e-01	-2.59587751e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.64000000e-01	3.04247587e-02	2.82190954e-04	7.38698828e-02	1.10376590e-01	1.42751242e-01	-2.34233928e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.76000000e-01	2.70166276e-02	2.39399450e-04	6.52768678e-02	9.89269454e-02	1.27200824e-01	-2.10304463e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	6.88000000e-01	2.38682697e-02	2.01848661e-04	5.73911479e-02	8.81932627e-02	1.12762614e-01	-1.87831000e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.00000000e-01	2.09717538e-02	1.69059980e-04	5.01843585e-02	7.81765379e-02	9.94138679e-02	-1.66827197e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.12000000e-01	1.83186449e-02	1.40582618e-04	4.36270539e-02	6.88745183e-02	8.71283836e-02	-1.47295952e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.24000000e-01	1.58998159e-02	1.15992881e-04	3.76884820e-02	6.02804890e-02	7.58756704e-02	-1.29228079e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.36000000e-01	1.37055630e-02	9.48936566e-05	3.23369706e-02	5.23835019e-02	6.56212352e-02	-1.12602602e-03	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.48000000e-01	1.17258073e-02	7.69137229e-05	2.75402872e-02	4.51697081e-02	5.63280303e-02	-9.73914921e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.60000000e-01	9.94998960e-03	6.17070596e-05	2.32656533e-02	3.86213180e-02	4.79557258e-02	-8.35578179e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.72000000e-01	8.36722216e-03	4.89522272e-05	1.94801490e-02	3.27171565e-02	4.04613730e-02	-7.10571483e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.84000000e-01	6.96633117e-03	3.83516685e-05	1.61507105e-02	2.74332253e-02	3.37999159e-02	-5.98393550e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	7.96000000e-01	5.73592845e-03	2.96309863e-05	1.32444017e-02	2.27427935e-02	2.79244438e-02	-4.98494512e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.08000000e-01	4.66437824e-03	2.25383333e-05	1.07283601e-02	1.86161151e-02	2.27858528e-02	-4.10246423e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.20000000e-01	3.74018495e-03	1.68435488e-05	8.57083231e-03	1.50219910e-02	1.83351116e-02	-3.33027808e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.32000000e-01	2.95205788e-03	1.23369753e-05	6.74127424e-03	1.19282096e-02	1.45236854e-02	-2.66234159e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.44000000e-01	2.28746670e-03	8.82954890e-06	5.20652950e-03	9.29623718e-03	1.12958181e-02	-2.09031283e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.56000000e-01	1.73527804e-03	6.15199625e-06	3.93771654e-03	7.09089608e-03	8.60201244e-03	-1.60751207e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.68000000e-01	1.28392664e-03	4.15336942e-06	2.90543930e-03	5.27387763e-03	6.39029793e-03	-1.20645125e-04	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.80000000e-01	9.22134750e-04	2.70067953e-06	2.08153491e-03	3.80641397e-03	4.60910944e-03	-8.79412451e-05	1.96212257e-01	1.40000000e-01
3.05402744e+01	8.92000000e-01	6.38818748e-04	1.67797471e-06	1.43885063e-03	2.64914074e-03	3.20749391e-03	-6.18715395e-05	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.04000000e-01	4.23212452e-04	9.85559324e-07	9.51442303e-04	1.76263016e-03	2.13530369e-03	-4.16535002e-05	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.16000000e-01	2.64902141e-04	5.39097109e-07	5.94616336e-04	1.10771207e-03	1.34364798e-03	-2.65075813e-05	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.28000000e-01	1.53902459e-04	2.68682853e-07	3.45035712e-04	6.45916221e-04	7.85204838e-04	-1.56599955e-05	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.40000000e-01	8.07267336e-05	1.17984771e-07	1.80808656e-04	3.39901797e-04	4.14542424e-04	-8.34495550e-06	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.52000000e-01	3.64953142e-05	4.31751376e-08	8.16693812e-05	1.54065703e-04	1.88751946e-04	-3.81783724e-06	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.64000000e-01	1.30532898e-05	1.18563600e-08	2.91729497e-05	5.51836656e-05	6.80245982e-05	-1.36564263e-06	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.76000000e-01	3.02617593e-06	1.89351823e-09	6.73903819e-06	1.27732104e-05	1.58762005e-05	-3.03919416e-07	1.96212257e-01	1.40000000e-01
3.05402744e+01	9.88000000e-01	2.28745625e-07	1.55137132e-11	5.07321804e-07	9.62656004e-07	1.22753521e-06	-2.16861135e-08	1.96212257e-01	1.40000000e-01
3.05402744e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.96212257e-01	1.40000000e-01
3.53369090e+01	1.00000000e-06	4.11699232e+00	9.05997018e-01	1.27707798e-03	7.96123617e-04	-5.58946005e+00	5.98006041e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.16591440e-06	4.01073440e+00	8.79245649e-01	1.41117879e-03	8.80079244e-04	-5.44239995e+00	5.82374737e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.35935639e-06	3.90569666e+00	8.53174370e-01	1.55973462e-03	9.73165138e-04	-5.29842163e+00	5.66934104e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.58489319e-06	3.80366051e+00	8.27743100e-01	1.72339162e-03	1.07579669e-03	-5.15749014e+00	5.51921930e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.84784980e-06	3.70370285e+00	8.02952898e-01	1.90398342e-03	1.18909967e-03	-5.01975845e+00	5.37214599e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.15443469e-06	3.60614318e+00	7.78782893e-01	2.10312356e-03	1.31406815e-03	-4.88488046e+00	5.22853405e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.51188643e-06	3.51078752e+00	7.55223310e-01	2.32262622e-03	1.45193749e-03	-4.75301829e+00	5.08811260e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.92864456e-06	3.41764427e+00	7.32259419e-01	2.56455456e-03	1.60386111e-03	-4.62394263e+00	4.95089320e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.41454887e-06	3.32664008e+00	7.09879374e-01	2.83113970e-03	1.77127421e-03	-4.49768975e+00	4.81675895e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.98107171e-06	3.23773701e+00	6.88070198e-01	3.12480717e-03	1.95589939e-03	-4.37412589e+00	4.68565117e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.64158883e-06	3.15088297e+00	6.66819900e-01	3.44821921e-03	2.15929016e-03	-4.25322142e+00	4.55749113e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.41169527e-06	3.06603384e+00	6.46116333e-01	3.80432559e-03	2.38336964e-03	-4.13488919e+00	4.43220976e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.30957344e-06	2.98314459e+00	6.25947788e-01	4.19623458e-03	2.63007363e-03	-4.01907921e+00	4.30973641e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.35642254e-06	2.90216849e+00	6.06302662e-01	4.62736382e-03	2.90152231e-03	-3.90572001e+00	4.18999929e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.57695899e-06	2.82306126e+00	5.87169696e-01	5.10170351e-03	3.20040461e-03	-3.79475106e+00	4.07293195e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.00000000e-05	2.74578151e+00	5.68537819e-01	5.62339411e-03	3.52934946e-03	-3.68611234e+00	3.95846327e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.16591440e-05	2.67028593e+00	5.50396150e-01	6.19692155e-03	3.89111646e-03	-3.57974220e+00	3.84652607e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.35935639e-05	2.59653270e+00	5.32734041e-01	6.82708046e-03	4.28869738e-03	-3.47558200e+00	3.73705453e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.58489319e-05	2.52448026e+00	5.15541060e-01	7.51932321e-03	4.72569558e-03	-3.37357426e+00	3.62998129e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.84784980e-05	2.45408806e+00	4.98806972e-01	8.27977515e-03	5.20588453e-03	-3.27366037e+00	3.52524140e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.15443469e-05	2.38531697e+00	4.82521744e-01	9.11458504e-03	5.73320821e-03	-3.17578606e+00	3.42277066e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.51188643e-05	2.31812720e+00	4.66675530e-01	1.00304889e-02	6.31204850e-03	-3.07989523e+00	3.32250433e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.92864456e-05	2.25248050e+00	4.51258697e-01	1.10350889e-02	6.94722169e-03	-2.98593407e+00	3.22437904e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.41454887e-05	2.18833983e+00	4.36261799e-01	1.21372557e-02	7.64412309e-03	-2.89385025e+00	3.12833249e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.98107171e-05	2.12566812e+00	4.21675555e-01	1.33454101e-02	8.40831862e-03	-2.80359253e+00	3.03430333e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.64158883e-05	2.06442544e+00	4.07490885e-01	1.46673414e-02	9.24494904e-03	-2.71511081e+00	2.94222802e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.41169527e-05	2.00458661e+00	3.93698821e-01	1.61168833e-02	1.01624561e-02	-2.62835869e+00	2.85205460e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.30957344e-05	1.94610862e+00	3.80290543e-01	1.77030186e-02	1.11664926e-02	-2.54328380e+00	2.76371611e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.35642254e-05	1.88896000e+00	3.67257430e-01	1.94382499e-02	1.22652488e-02	-2.45984226e+00	2.67715615e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.57695899e-05	1.83310835e+00	3.54590976e-01	2.13359474e-02	1.34668745e-02	-2.37798620e+00	2.59231764e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.00000000e-04	1.77852229e+00	3.42282804e-01	2.34099114e-02	1.47805294e-02	-2.29767312e+00	2.50914499e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.16591440e-04	1.72517126e+00	3.30324647e-01	2.56756014e-02	1.62156711e-02	-2.21885808e+00	2.42758315e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.35935639e-04	1.67302580e+00	3.18708336e-01	2.81492106e-02	1.77824677e-02	-2.14149893e+00	2.34757919e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.58489319e-04	1.62205809e+00	3.07425768e-01	3.08481714e-02	1.94921195e-02	-2.06555392e+00	2.26908152e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.84784980e-04	1.57224112e+00	2.96468904e-01	3.37914351e-02	2.13562795e-02	-1.99098152e+00	2.19203913e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.15443469e-04	1.52354784e+00	2.85829733e-01	3.69988650e-02	2.33877734e-02	-1.91773828e+00	2.11640307e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.51188643e-04	1.47595434e+00	2.75500258e-01	4.04919802e-02	2.55998354e-02	-1.84578255e+00	2.04212653e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.92864456e-04	1.42943718e+00	2.65472452e-01	4.42936538e-02	2.80064791e-02	-1.77507043e+00	1.96916527e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.41454887e-04	1.38397561e+00	2.55738258e-01	4.84281295e-02	3.06232178e-02	-1.70556070e+00	1.89747760e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.98107171e-04	1.33954995e+00	2.46289534e-01	5.29209222e-02	3.34658628e-02	-1.63720511e+00	1.82702524e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.64158883e-04	1.29614197e+00	2.37118004e-01	5.77996895e-02	3.65511301e-02	-1.56995557e+00	1.75777162e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.41169527e-04	1.25373468e+00	2.28215221e-01	6.30927144e-02	3.98968557e-02	-1.50375783e+00	1.68968188e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.30957344e-04	1.21231372e+00	2.19572529e-01	6.88307097e-02	4.35219161e-02	-1.43855393e+00	1.62272671e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.35642254e-04	1.17186630e+00	2.11181015e-01	7.50449831e-02	4.74451996e-02	-1.37428057e+00	1.55688023e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.57695899e-04	1.13238226e+00	2.03031488e-01	8.17691803e-02	5.16872893e-02	-1.31086691e+00	1.49212085e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.00000000e-03	1.09385257e+00	1.95114411e-01	8.90374431e-02	5.62687355e-02	-1.24823308e+00	1.42843081e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.16591440e-03	1.05627044e+00	1.87419817e-01	9.68859744e-02	6.12113302e-02	-1.18628800e+00	1.36579671e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.35935639e-03	1.01963034e+00	1.79937342e-01	1.05351548e-01	6.65372454e-02	-1.12492908e+00	1.30420911e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.58489319e-03	9.83928957e-01	1.72656190e-01	1.14472388e-01	7.22688250e-02	-1.06404194e+00	1.24366462e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.84784980e-03	9.49164997e-01	1.65565114e-01	1.24287492e-01	7.84292863e-02	-1.00349878e+00	1.18416499e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.15443469e-03	9.15338267e-01	1.58652449e-01	1.34836268e-01	8.50412917e-02	-9.43157649e-01	1.12571629e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.51188643e-03	8.82450224e-01	1.51906132e-01	1.46159148e-01	9.21283494e-02	-8.82861370e-01	1.06833075e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.92864456e-03	8.50503092e-01	1.45313780e-01	1.58295888e-01	9.97132431e-02	-8.22442480e-01	1.01202514e+00	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.41454887e-03	8.19499720e-01	1.38862881e-01	1.71287361e-01	1.07819102e-01	-7.61721002e-01	9.56820834e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.98107171e-03	7.89443932e-01	1.32540947e-01	1.85172579e-01	1.16467447e-01	-7.00515965e-01	9.02744886e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.64158883e-03	7.60340266e-01	1.26335736e-01	1.99991783e-01	1.25680763e-01	-6.38640058e-01	8.49829462e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.41169527e-03	7.32191125e-01	1.20235595e-01	2.15782542e-01	1.35479900e-01	-5.75918349e-01	7.98108045e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.30957344e-03	7.05000258e-01	1.14229885e-01	2.32583347e-01	1.45885919e-01	-5.12190310e-01	7.47620674e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.35642254e-03	6.78770356e-01	1.08309399e-01	2.50429642e-01	1.56918951e-01	-4.47329093e-01	6.98409795e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.57695899e-03	6.53502712e-01	1.02466907e-01	2.69357923e-01	1.68600049e-01	-3.81242437e-01	6.50520197e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.00000000e-02	6.29197315e-01	9.66977628e-02	2.89401893e-01	1.80949975e-01	-3.13895698e-01	6.03998054e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.16591440e-02	6.05853793e-01	9.10004982e-02	3.10596424e-01	1.93992369e-01	-2.45318096e-01	5.58892443e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.35935639e-02	5.83470900e-01	8.53773685e-02	3.32974707e-01	2.07753229e-01	-1.75609891e-01	5.15253373e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.58489319e-02	5.62046261e-01	7.98348807e-02	3.56569066e-01	2.22263293e-01	-1.04945315e-01	4.73130798e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.84784980e-02	5.41578273e-01	7.43841133e-02	3.81413832e-01	2.37561740e-01	-3.35643173e-02	4.32575520e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.15443469e-02	5.22066831e-01	6.90407313e-02	4.07549454e-01	2.53701291e-01	3.82614617e-02	3.93638810e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.51188643e-02	5.03508678e-01	6.38248060e-02	4.34995359e-01	2.70739927e-01	1.10226080e-01	3.56366130e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.92864456e-02	4.85905712e-01	5.87600521e-02	4.63779581e-01	2.88759427e-01	1.82072121e-01	3.20804434e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.41454887e-02	4.69258056e-01	5.38725823e-02	4.93909511e-01	3.07859628e-01	2.53623971e-01	2.86992684e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.98107171e-02	4.53564487e-01	4.91891148e-02	5.25363516e-01	3.28160990e-01	3.24842695e-01	2.54961596e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.64158883e-02	4.38817766e-01	4.47346059e-02	5.58066546e-01	3.49801640e-01	3.95861432e-01	2.24729006e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.41169527e-02	4.24997761e-01	4.05295146e-02	5.91855474e-01	3.72928157e-01	4.66984465e-01	1.96295385e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.30957344e-02	4.12059487e-01	3.65868398e-02	6.26424838e-01	3.97675607e-01	5.38625579e-01	1.69640502e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.35642254e-02	3.99915539e-01	3.29094913e-02	6.61254841e-01	4.24130460e-01	6.11161656e-01	1.44722032e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.57695899e-02	3.88412001e-01	2.94883069e-02	6.95513029e-01	4.52270398e-01	6.84691642e-01	1.21480990e-01	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.00000000e-01	3.77294105e-01	2.63015383e-02	7.27932608e-01	4.81869547e-01	7.58696002e-01	9.98525790e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.12000000e-01	3.69108453e-01	2.40804521e-02	7.49641147e-01	5.04348051e-01	8.12793143e-01	8.48881057e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.24000000e-01	3.61576392e-01	2.21664595e-02	7.66647612e-01	5.24641304e-01	8.60016068e-01	7.21709490e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.36000000e-01	3.54418380e-01	2.04849639e-02	7.79296313e-01	5.42783641e-01	9.00773734e-01	6.12315266e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.48000000e-01	3.47435828e-01	1.89842213e-02	7.87885203e-01	5.58788591e-01	9.35358760e-01	5.17393331e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.60000000e-01	3.40487965e-01	1.76276268e-02	7.92690643e-01	5.72661796e-01	9.64017962e-01	4.34541844e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.72000000e-01	3.33480242e-01	1.63888078e-02	7.93998934e-01	5.84419693e-01	9.87024876e-01	3.61934919e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.84000000e-01	3.26337808e-01	1.52484665e-02	7.92035666e-01	5.94069818e-01	1.00459924e+00	2.98188527e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.96000000e-01	3.19018050e-01	1.41922673e-02	7.87062070e-01	6.01638944e-01	1.01701995e+00	2.42180565e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.08000000e-01	3.11492680e-01	1.32093783e-02	7.79318863e-01	6.07158754e-01	1.02456367e+00	1.92999252e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.20000000e-01	3.03748234e-01	1.22914812e-02	7.69045399e-01	6.10672829e-01	1.02752174e+00	1.49880411e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.32000000e-01	2.95781356e-01	1.14320750e-02	7.56473610e-01	6.12232081e-01	1.02619039e+00	1.12173006e-02	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.44000000e-01	2.87597342e-01	1.06259861e-02	7.41830500e-01	6.11897361e-01	1.02087180e+00	7.93106227e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.56000000e-01	2.79207947e-01	9.86901316e-03	7.25336682e-01	6.09737531e-01	1.01186991e+00	5.07938627e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.68000000e-01	2.70630145e-01	9.15767206e-03	7.07206139e-01	6.05829420e-01	9.99487738e-01	2.61784023e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.80000000e-01	2.61884648e-01	8.48901234e-03	6.87645107e-01	6.00256161e-01	9.84024977e-01	5.06502366e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	2.92000000e-01	2.52994891e-01	7.86048469e-03	6.66851466e-01	5.93105735e-01	9.65774601e-01	-1.29065186e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.04000000e-01	2.43986425e-01	7.26984365e-03	6.45014954e-01	5.84471239e-01	9.45023128e-01	-2.80638690e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.16000000e-01	2.34886203e-01	6.71507554e-03	6.22316177e-01	5.74450547e-01	9.22048756e-01	-4.07049567e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.28000000e-01	2.25721826e-01	6.19434514e-03	5.98926490e-01	5.63143355e-01	8.97119612e-01	-5.11013106e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.40000000e-01	2.16521329e-01	5.70595652e-03	5.75007720e-01	5.50652441e-01	8.70494079e-01	-5.95003621e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.52000000e-01	2.07312575e-01	5.24832508e-03	5.50712231e-01	5.37081415e-01	8.42419117e-01	-6.61283371e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.64000000e-01	1.98122992e-01	4.81995611e-03	5.26181852e-01	5.22535706e-01	8.13130436e-01	-7.11908438e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.76000000e-01	1.88979471e-01	4.41942986e-03	5.01550128e-01	5.07119566e-01	7.82852417e-01	-7.48763557e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	3.88000000e-01	1.79907808e-01	4.04539002e-03	4.76939622e-01	4.90937576e-01	7.51796738e-01	-7.73555744e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.00000000e-01	1.70932626e-01	3.69653584e-03	4.52462839e-01	4.74093214e-01	7.20162459e-01	-7.87831267e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.12000000e-01	1.62077487e-01	3.37161572e-03	4.28224003e-01	4.56688097e-01	6.88137745e-01	-7.93003419e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.24000000e-01	1.53364636e-01	3.06942242e-03	4.04317891e-01	4.38822077e-01	6.55898723e-01	-7.90349186e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.36000000e-01	1.44814640e-01	2.78879025e-03	3.80829606e-01	4.20591257e-01	6.23607921e-01	-7.81012431e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.48000000e-01	1.36446839e-01	2.52859265e-03	3.57835938e-01	4.02091756e-01	5.91418676e-01	-7.66037298e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.60000000e-01	1.28279453e-01	2.28773926e-03	3.35406239e-01	3.83420163e-01	5.59476579e-01	-7.46386796e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.72000000e-01	1.20326989e-01	2.06517724e-03	3.13596737e-01	3.64653391e-01	5.27899131e-01	-7.22841874e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.84000000e-01	1.12604585e-01	1.85989012e-03	2.92461101e-01	3.45880929e-01	4.96809666e-01	-6.96181327e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	4.96000000e-01	1.05124856e-01	1.67089439e-03	2.72043256e-01	3.27181799e-01	4.66314000e-01	-6.67068679e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.08000000e-01	9.78989927e-02	1.49724221e-03	2.52380311e-01	3.08631796e-01	4.36508169e-01	-6.36094135e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.20000000e-01	9.09365046e-02	1.33801840e-03	2.33502316e-01	2.90302028e-01	4.07478129e-01	-6.03781918e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.32000000e-01	8.42453275e-02	1.19234136e-03	2.15432866e-01	2.72258978e-01	3.79299477e-01	-5.70596472e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.44000000e-01	7.78318756e-02	1.05936233e-03	1.98189425e-01	2.54564371e-01	3.52038104e-01	-5.36941916e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.56000000e-01	7.17010653e-02	9.38265511e-04	1.81783684e-01	2.37275013e-01	3.25750584e-01	-5.03169592e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.68000000e-01	6.58565021e-02	8.28267316e-04	1.66222373e-01	2.20443331e-01	3.00485424e-01	-4.69587996e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.80000000e-01	6.03003238e-02	7.28615930e-04	1.51507025e-01	2.04116522e-01	2.76282159e-01	-4.36462080e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	5.92000000e-01	5.50332602e-02	6.38591332e-04	1.37634324e-01	1.88336453e-01	2.53171635e-01	-4.04014835e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.04000000e-01	5.00549069e-02	5.57504789e-04	1.24597110e-01	1.73140522e-01	2.31177691e-01	-3.72437230e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.16000000e-01	4.53636745e-02	4.84698257e-04	1.12384400e-01	1.58561279e-01	2.10317021e-01	-3.41889499e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.28000000e-01	4.09567153e-02	4.19544150e-04	1.00981374e-01	1.44625837e-01	1.90598589e-01	-3.12500479e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.40000000e-01	3.68303178e-02	3.61444792e-04	9.03705815e-02	1.31357308e-01	1.72025918e-01	-2.84377054e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.52000000e-01	3.29795496e-02	3.09831946e-04	8.05311944e-02	1.18773081e-01	1.54595259e-01	-2.57599580e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.64000000e-01	2.93987963e-02	2.64166353e-04	7.14404835e-02	1.06886947e-01	1.38298344e-01	-2.32231455e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.76000000e-01	2.60813590e-02	2.23937162e-04	6.30730150e-02	9.57070796e-02	1.23120370e-01	-2.08314154e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	6.88000000e-01	2.30199756e-02	1.88661422e-04	5.54019646e-02	8.52383277e-02	1.09042752e-01	-1.85876188e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.00000000e-01	2.02064782e-02	1.57883475e-04	4.83985298e-02	7.54802430e-02	9.60413109e-02	-1.64928349e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.12000000e-01	1.76322190e-02	1.31174443e-04	4.20329101e-02	6.64291623e-02	8.40885205e-02	-1.45470672e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.24000000e-01	1.52878984e-02	1.08131523e-04	3.62741092e-02	5.80770846e-02	7.31527363e-02	-1.27491140e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.36000000e-01	1.31636829e-02	8.83774625e-05	3.10903152e-02	5.04119492e-02	6.31985342e-02	-1.10966194e-03	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.48000000e-01	1.12493900e-02	7.15598855e-05	2.64492378e-02	4.34188510e-02	5.41880441e-02	-9.58651991e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.60000000e-01	9.53439769e-03	5.73506121e-05	2.23181374e-02	3.70791022e-02	4.60803034e-02	-8.21487291e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.72000000e-01	8.00778862e-03	4.54450443e-05	1.86642058e-02	3.13707864e-02	3.88319079e-02	-6.97700323e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.84000000e-01	6.65839396e-03	3.55614772e-05	1.54545746e-02	2.62692914e-02	3.23975043e-02	-5.86767587e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	7.96000000e-01	5.47486119e-03	2.74403939e-05	1.26565720e-02	2.17474010e-02	2.67300314e-02	-4.88117394e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.08000000e-01	4.44563356e-03	2.08438515e-05	1.02376946e-02	1.77750824e-02	2.17804628e-02	-4.01104010e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.20000000e-01	3.55931395e-03	1.55546376e-05	8.16657683e-03	1.43209668e-02	1.74999476e-02	-3.25088615e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.32000000e-01	2.80468344e-03	1.13751604e-05	6.41297360e-03	1.13526133e-02	1.38399862e-02	-2.59442704e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.44000000e-01	2.16944891e-03	8.12747527e-06	4.94442941e-03	8.83189613e-03	1.07456792e-02	-2.03325268e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.56000000e-01	1.64262846e-03	5.65246987e-06	3.73252486e-03	6.72380038e-03	8.16800612e-03	-1.56053609e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.68000000e-01	1.21287108e-03	3.80849528e-06	2.74845594e-03	4.99045364e-03	6.05575006e-03	-1.16866865e-04	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.80000000e-01	8.69135183e-04	2.47097265e-06	1.96468745e-03	3.59366433e-03	4.35824993e-03	-8.49856142e-05	1.91846780e-01	1.45000000e-01
3.53369090e+01	8.92000000e-01	6.00598791e-04	1.53149317e-06	1.35473124e-03	2.49479130e-03	3.02557557e-03	-5.96351487e-05	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.04000000e-01	3.96779121e-04	8.97046075e-07	8.93339378e-04	1.65526854e-03	2.00873376e-03	-4.00295139e-05	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.16000000e-01	2.47567102e-04	4.89137543e-07	5.56544176e-04	1.03692192e-03	1.26010526e-03	-2.53883224e-05	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.28000000e-01	1.43301359e-04	2.42893377e-07	3.21761035e-04	6.02402662e-04	7.33749178e-04	-1.49397715e-05	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.40000000e-01	7.48371903e-05	1.06196158e-07	1.67875962e-04	3.15610181e-04	3.85725505e-04	-7.92343399e-06	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.52000000e-01	3.36511609e-05	3.86516666e-08	7.54199312e-05	1.42282069e-04	1.74708360e-04	-3.60343730e-06	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.64000000e-01	1.19518480e-05	1.05372286e-08	2.67504164e-05	5.06022374e-05	6.25286558e-05	-1.27853566e-06	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.76000000e-01	2.74286242e-06	1.66172087e-09	6.11582010e-06	1.15920521e-05	1.44464299e-05	-2.80996204e-07	1.91846780e-01	1.45000000e-01
3.53369090e+01	9.88000000e-01	2.02412528e-07	8.72604267e-12	4.49421551e-07	8.52778118e-07	1.09167794e-06	-1.95487507e-08	1.91846780e-01	1.45000000e-01
3.53369090e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.91846780e-01	1.45000000e-01
4.10390345e+01	1.00000000e-06	4.37091731e+00	9.66779858e-01	1.30016288e-03	8.08375614e-04	-5.96433690e+00	6.36119893e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.16591440e-06	4.25525211e+00	9.37485845e-01	1.43653484e-03	8.93537118e-04	-5.80355882e+00	6.19077088e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.35935639e-06	4.14112662e+00	9.08957581e-01	1.58759974e-03	9.87956709e-04	-5.64657745e+00	6.02271987e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.58489319e-06	4.03025740e+00	8.81148426e-01	1.75399926e-03	1.09204414e-03	-5.49288016e+00	5.85933851e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.84784980e-06	3.92174317e+00	8.54059749e-01	1.93759688e-03	1.20694187e-03	-5.34282358e+00	5.69941942e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.15443469e-06	3.81588572e+00	8.27667429e-01	2.14002435e-03	1.33365604e-03	-5.19596385e+00	5.54334975e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.51188643e-06	3.71248786e+00	8.01960125e-01	2.36312544e-03	1.47343251e-03	-5.05248852e+00	5.39085397e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.92864456e-06	3.61155108e+00	7.76920847e-01	2.60898960e-03	1.62744315e-03	-4.91214700e+00	5.24193282e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.41454887e-06	3.51299498e+00	7.52535861e-01	2.87987760e-03	1.79714318e-03	-4.77497014e+00	5.09645904e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.98107171e-06	3.41677587e+00	7.28790234e-01	3.17824709e-03	1.98426298e-03	-4.64081450e+00	4.95436533e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.64158883e-06	3.32283546e+00	7.05670088e-01	3.50679591e-03	2.19037934e-03	-4.50964259e+00	4.81556360e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.41169527e-06	3.23112370e+00	6.83161423e-01	3.86850840e-03	2.41743206e-03	-4.38135876e+00	4.67997589e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.30957344e-06	3.14158967e+00	6.61250721e-01	4.26653488e-03	2.66737880e-03	-4.25590496e+00	4.54752269e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.35642254e-06	3.05418100e+00	6.39924618e-01	4.70434331e-03	2.94237200e-03	-4.13320170e+00	4.41812375e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.57695899e-06	2.96884791e+00	6.19170115e-01	5.18596357e-03	3.24511601e-03	-4.01318096e+00	4.29170416e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.00000000e-05	2.88554349e+00	5.98974439e-01	5.71558524e-03	3.57826231e-03	-3.89577493e+00	4.16818465e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.16591440e-05	2.80421913e+00	5.79325062e-01	6.29774808e-03	3.94460052e-03	-3.78091463e+00	4.04749008e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.35935639e-05	2.72482780e+00	5.60209719e-01	6.93730849e-03	4.34716031e-03	-3.66853420e+00	3.92954674e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.58489319e-05	2.64732288e+00	5.41616393e-01	7.63978635e-03	4.78957411e-03	-3.55856897e+00	3.81427969e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.84784980e-05	2.57165888e+00	5.23533300e-01	8.41135851e-03	5.27564430e-03	-3.45095348e+00	3.70161648e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.15443469e-05	2.49779176e+00	5.05948894e-01	9.25824562e-03	5.80935399e-03	-3.34562659e+00	3.59148560e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.51188643e-05	2.42567703e+00	4.88851848e-01	1.01872687e-02	6.39512644e-03	-3.24252555e+00	3.48381517e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.92864456e-05	2.35527182e+00	4.72231081e-01	1.12061193e-02	7.03782029e-03	-3.14159008e+00	3.37853488e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.41454887e-05	2.28653457e+00	4.56075733e-01	1.23237243e-02	7.74286738e-03	-3.04276147e+00	3.27557564e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.98107171e-05	2.21942371e+00	4.40375134e-01	1.35485627e-02	8.51585939e-03	-2.94598219e+00	3.17486939e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.64158883e-05	2.15389534e+00	4.25118849e-01	1.48886522e-02	9.36205472e-03	-2.85119612e+00	3.07634637e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.41169527e-05	2.08991959e+00	4.10296588e-01	1.63577787e-02	1.02898607e-02	-2.75835062e+00	2.97994785e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.30957344e-05	2.02744963e+00	3.95898240e-01	1.79650841e-02	1.13050274e-02	-2.66738765e+00	2.88560097e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.35642254e-05	1.96644993e+00	3.81913916e-01	1.97231927e-02	1.24157923e-02	-2.57825739e+00	2.79324329e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.57695899e-05	1.90688422e+00	3.68333878e-01	2.16455656e-02	1.36303645e-02	-2.49090642e+00	2.70281185e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.00000000e-04	1.84871726e+00	3.55148542e-01	2.37461358e-02	1.49579539e-02	-2.40528655e+00	2.61424530e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.16591440e-04	1.79191478e+00	3.42348463e-01	2.60404746e-02	1.64080769e-02	-2.32134739e+00	2.52748303e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.35935639e-04	1.73644371e+00	3.29924323e-01	2.85448999e-02	1.79909711e-02	-2.23904136e+00	2.44246669e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.58489319e-04	1.68227268e+00	3.17866902e-01	3.12769792e-02	1.97178902e-02	-2.15832135e+00	2.35913936e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.84784980e-04	1.62937119e+00	3.06167068e-01	3.42557840e-02	2.16005569e-02	-2.07914050e+00	2.27744486e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.15443469e-04	1.57770888e+00	2.94815754e-01	3.75013148e-02	2.36518482e-02	-2.00145017e+00	2.19732926e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.51188643e-04	1.52725852e+00	2.83803932e-01	4.10352214e-02	2.58850579e-02	-1.92520352e+00	2.11874086e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.92864456e-04	1.47799352e+00	2.73122582e-01	4.48805039e-02	2.83142761e-02	-1.85035158e+00	2.04163067e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.41454887e-04	1.42988997e+00	2.62762684e-01	4.90615286e-02	3.09550575e-02	-1.77684791e+00	1.96595241e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.98107171e-04	1.38292512e+00	2.52715168e-01	5.36039500e-02	3.38232675e-02	-1.70463923e+00	1.89166326e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.64158883e-04	1.33707778e+00	2.42970871e-01	5.85355196e-02	3.69356795e-02	-1.63367235e+00	1.81872223e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.41169527e-04	1.29232806e+00	2.33520495e-01	6.38846495e-02	4.03101761e-02	-1.56388800e+00	1.74709032e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.30957344e-04	1.24865877e+00	2.24354582e-01	6.96821288e-02	4.39656502e-02	-1.49522324e+00	1.67673406e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.35642254e-04	1.20605434e+00	2.15463463e-01	7.59593670e-02	4.79210422e-02	-1.42760976e+00	1.60762358e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.57695899e-04	1.16450188e+00	2.06837240e-01	8.27500535e-02	5.21969381e-02	-1.36097179e+00	1.53973336e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.00000000e-03	1.12398970e+00	1.98465722e-01	9.00883907e-02	5.68139106e-02	-1.29522454e+00	1.47304186e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.16591440e-03	1.08450841e+00	1.90338357e-01	9.80105857e-02	6.17937447e-02	-1.23027214e+00	1.40753200e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.35935639e-03	1.04604993e+00	1.82444261e-01	1.06553410e-01	6.71585870e-02	-1.16600741e+00	1.34319077e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.58489319e-03	1.00860846e+00	1.74772189e-01	1.15755044e-01	7.29307650e-02	-1.10231151e+00	1.28001131e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.84784980e-03	9.72180235e-01	1.67310525e-01	1.25654391e-01	7.91334298e-02	-1.03905240e+00	1.21799197e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.15443469e-03	9.36762672e-01	1.60047321e-01	1.36290749e-01	8.57892002e-02	-9.76084275e-01	1.15713555e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.51188643e-03	9.02354868e-01	1.52970313e-01	1.47704352e-01	9.29214892e-02	-9.13246555e-01	1.09745108e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.92864456e-03	8.68956735e-01	1.46067027e-01	1.59934756e-01	1.00552995e-01	-8.50368814e-01	1.03895221e+00	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.41454887e-03	8.36568875e-01	1.39324939e-01	1.73022503e-01	1.08706706e-01	-7.87268971e-01	9.81657318e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.98107171e-03	8.05192938e-01	1.32731655e-01	1.87006294e-01	1.17404054e-01	-7.23764442e-01	9.25590562e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.64158883e-03	7.74831279e-01	1.26275115e-01	2.01925888e-01	1.26667356e-01	-6.59667420e-01	8.70781217e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.41169527e-03	7.45484279e-01	1.19943940e-01	2.17818384e-01	1.36517332e-01	-5.94803269e-01	8.17260123e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.30957344e-03	7.17153717e-01	1.13727826e-01	2.34721610e-01	1.46974875e-01	-5.29012962e-01	7.65064715e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.35642254e-03	6.89840374e-01	1.07617953e-01	2.52670334e-01	1.58059986e-01	-4.62171809e-01	7.14234952e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.57695899e-03	6.63543757e-01	1.01607497e-01	2.71700147e-01	1.69793541e-01	-3.94190853e-01	6.64813275e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.00000000e-02	6.38262213e-01	9.56922016e-02	2.91843765e-01	1.82196187e-01	-3.25039385e-01	6.16843725e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.16591440e-02	6.13993837e-01	8.98709146e-02	3.13134790e-01	1.95291407e-01	-2.54750904e-01	5.70373378e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.35935639e-02	5.90735951e-01	8.41460880e-02	3.35604888e-01	2.09105048e-01	-1.83429970e-01	5.25450391e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.58489319e-02	5.68484919e-01	7.85242334e-02	3.59284537e-01	2.23667693e-01	-1.11254711e-01	4.82123095e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.84784980e-02	5.47238016e-01	7.30161761e-02	3.84205820e-01	2.39018328e-01	-3.84677219e-02	4.40440897e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.15443469e-02	5.26993936e-01	6.76370063e-02	4.10405612e-01	2.55209039e-01	3.46571716e-02	4.00453669e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.51188643e-02	5.07748491e-01	6.24058357e-02	4.37899700e-01	2.72297280e-01	1.07814069e-01	3.62205895e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.92864456e-02	4.89502422e-01	5.73449941e-02	4.66710725e-01	2.90363623e-01	1.80746298e-01	3.25743478e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.41454887e-02	4.72254548e-01	5.24787730e-02	4.96839066e-01	3.09505933e-01	2.53279074e-01	2.91104464e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.98107171e-02	4.56001983e-01	4.78316604e-02	5.28253948e-01	3.29841541e-01	3.25372825e-01	2.58318696e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.64158883e-02	4.40735249e-01	4.34260552e-02	5.60868485e-01	3.51503712e-01	3.97156084e-01	2.27403144e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.41169527e-02	4.26431129e-01	3.92796678e-02	5.94504503e-01	3.74631740e-01	4.68921601e-01	1.98357432e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.30957344e-02	4.13040439e-01	3.54027572e-02	6.28837958e-01	3.99350101e-01	5.41061511e-01	1.71160537e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.35642254e-02	4.00470248e-01	3.17957407e-02	6.63326948e-01	4.25730445e-01	6.13918554e-01	1.45769494e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.57695899e-02	3.88559664e-01	2.84474716e-02	6.97114155e-01	4.53730498e-01	6.87544401e-01	1.22124882e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.00000000e-01	3.77045684e-01	2.53349598e-02	7.28907195e-01	4.83098781e-01	7.61361518e-01	1.00161667e-01	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.12000000e-01	3.68569572e-01	2.31693007e-02	7.50039943e-01	5.05330585e-01	8.15102122e-01	8.49941736e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.24000000e-01	3.60774975e-01	2.13056390e-02	7.66441150e-01	5.25334395e-01	8.61824843e-01	7.21266018e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.36000000e-01	3.53375626e-01	1.96704959e-02	7.78466931e-01	5.43149623e-01	9.01969580e-01	6.10766288e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.48000000e-01	3.46168872e-01	1.82129823e-02	7.86425951e-01	5.58795112e-01	9.35855979e-01	5.15046043e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.60000000e-01	3.39011649e-01	1.68971243e-02	7.90604705e-01	5.72282285e-01	9.63755619e-01	4.31634604e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.72000000e-01	3.31807647e-01	1.56970060e-02	7.91296056e-01	5.83632594e-01	9.85960781e-01	3.58655007e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.84000000e-01	3.24481669e-01	1.45936516e-02	7.88734350e-01	5.92859406e-01	1.00271092e+00	2.94682171e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.96000000e-01	3.16990719e-01	1.35729467e-02	7.83186564e-01	5.99994652e-01	1.01430009e+00	2.38562137e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.08000000e-01	3.09306520e-01	1.26242075e-02	7.74898684e-01	6.05075149e-01	1.02101840e+00	1.89357707e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.20000000e-01	3.01415723e-01	1.17392124e-02	7.64114352e-01	6.08149219e-01	1.02316849e+00	1.46284303e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.32000000e-01	2.93315174e-01	1.09115209e-02	7.51069018e-01	6.09272344e-01	1.02105623e+00	1.08674355e-02	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.44000000e-01	2.85010375e-01	1.01359943e-02	7.35992417e-01	6.08509585e-01	1.01499186e+00	7.59480927e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.56000000e-01	2.76513265e-01	9.40845101e-03	7.19107180e-01	6.05933680e-01	1.00528586e+00	4.75953875e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.68000000e-01	2.67840940e-01	8.72541695e-03	7.00628646e-01	6.01624962e-01	9.92246552e-01	2.31632221e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.80000000e-01	2.59014167e-01	8.08394683e-03	6.80763818e-01	5.95669694e-01	9.76177748e-01	2.24541720e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	2.92000000e-01	2.50056373e-01	7.48149461e-03	6.59710844e-01	5.88158683e-01	9.57375594e-01	-1.55238855e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.04000000e-01	2.40993022e-01	6.91581831e-03	6.37659234e-01	5.79187510e-01	9.36128865e-01	-3.04767400e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.16000000e-01	2.31850888e-01	6.38490930e-03	6.14788953e-01	5.68856083e-01	9.12717168e-01	-4.29145452e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.28000000e-01	2.22657333e-01	5.88693993e-03	5.91270351e-01	5.57265895e-01	8.87409400e-01	-5.31115177e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.40000000e-01	2.13440070e-01	5.42022492e-03	5.67263936e-01	5.44521106e-01	8.60464018e-01	-6.13171541e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.52000000e-01	2.04226574e-01	4.98319342e-03	5.42920448e-01	5.30726467e-01	8.32127549e-01	-6.77592091e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.64000000e-01	1.95043833e-01	4.57436766e-03	5.18379942e-01	5.15988134e-01	8.02634758e-01	-7.26444222e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.76000000e-01	1.85918224e-01	4.19234783e-03	4.93773886e-01	5.00410893e-01	7.72208630e-01	-7.61620030e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	3.88000000e-01	1.76874994e-01	3.83580024e-03	4.69222662e-01	4.84099534e-01	7.41059091e-01	-7.84831349e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.00000000e-01	1.67938180e-01	3.50344923e-03	4.44836544e-01	4.67157474e-01	7.09383204e-01	-7.97627287e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.12000000e-01	1.59130719e-01	3.19407037e-03	4.20717358e-01	4.49686049e-01	6.77366791e-01	-8.01422100e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.24000000e-01	1.50474189e-01	2.90648549e-03	3.96957407e-01	4.31784565e-01	6.45183365e-01	-7.97491862e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.36000000e-01	1.41988486e-01	2.63955940e-03	3.73639328e-01	4.13548495e-01	6.12992788e-01	-7.86979390e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.48000000e-01	1.33692261e-01	2.39219722e-03	3.50837438e-01	3.95073064e-01	5.80945534e-01	-7.70926795e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.60000000e-01	1.25602940e-01	2.16334134e-03	3.28618421e-01	3.76453097e-01	5.49183505e-01	-7.50290935e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.72000000e-01	1.17734434e-01	1.95197222e-03	3.07036324e-01	3.57765060e-01	5.17821918e-01	-7.25852943e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.84000000e-01	1.10101124e-01	1.75710694e-03	2.86142307e-01	3.39096724e-01	4.86980618e-01	-6.98386403e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	4.96000000e-01	1.02714920e-01	1.57779592e-03	2.65977955e-01	3.20525579e-01	4.56762208e-01	-6.68550718e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.08000000e-01	9.55863094e-02	1.41312505e-03	2.46578108e-01	3.02125777e-01	4.27259515e-01	-6.36932134e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.20000000e-01	8.87241150e-02	1.26221288e-03	2.27970635e-01	2.83966683e-01	3.98555266e-01	-6.04050682e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.32000000e-01	8.21356049e-02	1.12421112e-03	2.10177055e-01	2.66112968e-01	3.70721886e-01	-5.70366327e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.44000000e-01	7.58265435e-02	9.98303915e-04	1.93212856e-01	2.48624488e-01	3.43822157e-01	-5.36279006e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.56000000e-01	6.98012251e-02	8.83707803e-04	1.77087879e-01	2.31556154e-01	3.17909637e-01	-5.02136041e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.68000000e-01	6.40626479e-02	7.79670857e-04	1.61807091e-01	2.14958426e-01	2.93029838e-01	-4.68241728e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.80000000e-01	5.86123730e-02	6.85472239e-04	1.47370390e-01	1.98876528e-01	2.69219414e-01	-4.34856850e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	5.92000000e-01	5.34505938e-02	6.00422095e-04	1.33772980e-01	1.83350396e-01	2.46506502e-01	-4.02200587e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.04000000e-01	4.85763927e-02	5.23861005e-04	1.21006322e-01	1.68415480e-01	2.24912319e-01	-3.70460078e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.16000000e-01	4.39876952e-02	4.55159370e-04	1.09058169e-01	1.54102385e-01	2.04451027e-01	-3.39791679e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.28000000e-01	3.96812176e-02	3.93717121e-04	9.79126013e-02	1.40436377e-01	1.85129289e-01	-3.10320707e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.40000000e-01	3.56528273e-02	3.38963163e-04	8.75511433e-02	1.27438688e-01	1.66948368e-01	-2.82150369e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.52000000e-01	3.18972291e-02	2.90354878e-04	7.79521200e-02	1.15124985e-01	1.49902521e-01	-2.55357691e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.64000000e-01	2.84084598e-02	2.47377651e-04	6.90920231e-02	1.03507308e-01	1.33981530e-01	-2.30002610e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.76000000e-01	2.51795297e-02	2.09544293e-04	6.09448047e-02	9.25922584e-02	1.19168917e-01	-2.06123468e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	6.88000000e-01	2.22029031e-02	1.76394527e-04	5.34831004e-02	8.23831092e-02	1.05444483e-01	-1.83745535e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.00000000e-01	1.94701923e-02	1.47494385e-04	4.66777095e-02	7.28780234e-02	9.27826903e-02	-1.62876645e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.12000000e-01	1.69725538e-02	1.22435686e-04	4.04985167e-02	6.40719895e-02	8.11547613e-02	-1.43513894e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.24000000e-01	1.47005317e-02	1.00835352e-04	3.49143182e-02	5.59557854e-02	7.05279756e-02	-1.25642387e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.36000000e-01	1.26441779e-02	8.23348742e-05	2.98931957e-02	4.85162961e-02	6.08660464e-02	-1.09235949e-03	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.48000000e-01	1.07932213e-02	6.65996512e-05	2.54028322e-02	4.17376247e-02	5.21303527e-02	-9.42613247e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.60000000e-01	9.13699043e-03	5.33183240e-05	2.14105550e-02	3.56002483e-02	4.42793667e-02	-8.06766048e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.72000000e-01	7.66455131e-03	4.22021639e-05	1.78836928e-02	3.00815679e-02	3.72692915e-02	-6.84327408e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.84000000e-01	6.36475154e-03	3.29843955e-05	1.47895949e-02	2.51564156e-02	3.10545359e-02	-5.74752022e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	7.96000000e-01	5.22628509e-03	2.54195060e-05	1.20958734e-02	2.07971475e-02	2.55879455e-02	-4.77447053e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.08000000e-01	4.23768269e-03	1.92826305e-05	9.77039750e-03	1.69734940e-02	2.08206189e-02	-3.91749675e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.20000000e-01	3.38765221e-03	1.43687248e-05	7.78219888e-03	1.36539594e-02	1.67039227e-02	-3.17004338e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.32000000e-01	2.66506047e-03	1.04915266e-05	6.10135941e-03	1.08059438e-02	1.31894679e-02	-2.52560180e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.44000000e-01	2.05784956e-03	7.48351851e-06	4.69611346e-03	8.39174355e-03	1.02232136e-02	-1.97570176e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.56000000e-01	1.55519529e-03	5.19510953e-06	3.53851304e-03	6.37654818e-03	7.75665333e-03	-1.51338064e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.68000000e-01	1.14596338e-03	3.49335213e-06	2.60034778e-03	4.72295009e-03	5.73934820e-03	-1.13092407e-04	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.80000000e-01	8.19349127e-04	2.26152536e-06	1.85470763e-03	3.39335452e-03	4.12155485e-03	-8.20474654e-05	1.87578426e-01	1.50000000e-01
4.10390345e+01	8.92000000e-01	5.64791182e-04	1.39825632e-06	1.27576350e-03	2.34985657e-03	2.85437332e-03	-5.74232971e-05	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.04000000e-01	3.72087324e-04	8.16757607e-07	8.38954733e-04	1.55475667e-03	1.88996346e-03	-3.84319313e-05	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.16000000e-01	2.31428350e-04	4.43963765e-07	5.21027078e-04	9.70872151e-04	1.18196695e-03	-2.42935531e-05	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.28000000e-01	1.33469996e-04	2.19660396e-07	3.00132045e-04	5.61961206e-04	6.85803812e-04	-1.42397082e-05	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.40000000e-01	6.94003093e-05	9.56229719e-08	1.55912763e-04	2.93137843e-04	3.58994757e-04	-7.51660503e-06	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.52000000e-01	3.10402936e-05	3.46168214e-08	6.96714171e-05	1.31442469e-04	1.61752837e-04	-3.39822080e-06	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.64000000e-01	1.09480857e-05	9.36926015e-09	2.45383797e-05	4.64187966e-05	5.74948016e-05	-1.19603279e-06	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.76000000e-01	2.48733283e-06	1.45906062e-09	5.55272238e-06	1.05248277e-05	1.31502873e-05	-2.59604804e-07	1.87578426e-01	1.50000000e-01
4.10390345e+01	9.88000000e-01	1.79161929e-07	3.43489426e-12	3.98224457e-07	7.55621313e-07	9.71013876e-07	-1.76081372e-08	1.87578426e-01	1.50000000e-01
4.10390345e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.87578426e-01	1.50000000e-01
4.78356035e+01	1.00000000e-06	4.64058067e+00	1.02947357e+00	1.32357288e-03	8.20811380e-04	-6.36319495e+00	6.76594402e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.16591440e-06	4.51474013e+00	9.97493842e-01	1.46224562e-03	9.07195894e-04	-6.18753166e+00	6.58024856e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.35935639e-06	4.39078211e+00	9.66372888e-01	1.61585140e-03	1.00296752e-03	-6.01644754e+00	6.39743572e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.58489319e-06	4.27036580e+00	9.36056846e-01	1.78502790e-03	1.10853077e-03	-5.84891275e+00	6.21972369e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.84784980e-06	4.15260975e+00	9.06547386e-01	1.97166859e-03	1.22504495e-03	-5.68550899e+00	6.04593093e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.15443469e-06	4.03779679e+00	8.77816768e-01	2.17742377e-03	1.35352826e-03	-5.52568180e+00	5.87641691e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.51188643e-06	3.92572610e+00	8.49851889e-01	2.40416690e-03	1.49523739e-03	-5.36964868e+00	5.71090082e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.92864456e-06	3.81639105e+00	8.22633292e-01	2.65401394e-03	1.65136278e-03	-5.21713362e+00	5.54937077e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.41454887e-06	3.70970338e+00	7.96145093e-01	2.92925559e-03	1.82337945e-03	-5.06816198e+00	5.39168793e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.98107171e-06	3.60561288e+00	7.70370198e-01	3.23238183e-03	2.01302609e-03	-4.92257911e+00	5.23777525e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.64158883e-06	3.50405424e+00	7.45292634e-01	3.56612631e-03	2.22190280e-03	-4.78033865e+00	5.08753401e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.41169527e-06	3.40497074e+00	7.20896351e-01	3.93350834e-03	2.45196629e-03	-4.64133529e+00	4.94087622e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.30957344e-06	3.30830475e+00	6.97165813e-01	4.33772064e-03	2.70519650e-03	-4.50550184e+00	4.79771235e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.35642254e-06	3.21399754e+00	6.74085691e-01	4.78228135e-03	2.98377773e-03	-4.37274972e+00	4.65795259e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.57695899e-06	3.12199311e+00	6.51641077e-01	5.27126049e-03	3.29043011e-03	-4.24300239e+00	4.52151246e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.00000000e-05	3.03223831e+00	6.29817323e-01	5.80889717e-03	3.62782817e-03	-4.11618325e+00	4.38830352e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.16591440e-05	2.94467859e+00	6.08600075e-01	6.39978528e-03	3.99879177e-03	-3.99221504e+00	4.25824166e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.35935639e-05	2.85926103e+00	5.87975276e-01	7.04884329e-03	4.40638843e-03	-3.87102368e+00	4.13124427e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.58489319e-05	2.77593330e+00	5.67929165e-01	7.76165830e-03	4.85427974e-03	-3.75253644e+00	4.00722783e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.84784980e-05	2.69464432e+00	5.48448252e-01	8.54445941e-03	5.34629746e-03	-3.63668009e+00	3.88611151e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.15443469e-05	2.61534460e+00	5.29519324e-01	9.40353971e-03	5.88646401e-03	-3.52338574e+00	3.76781554e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.51188643e-05	2.53798430e+00	5.11129427e-01	1.03458052e-02	6.47924420e-03	-3.41258315e+00	3.65226003e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.92864456e-05	2.46251539e+00	4.93265892e-01	1.13790360e-02	7.12953798e-03	-3.30420476e+00	3.53936688e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.41454887e-05	2.38889120e+00	4.75916301e-01	1.25122155e-02	7.84281651e-03	-3.19818467e+00	3.42905935e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.98107171e-05	2.31706514e+00	4.59068469e-01	1.37538855e-02	8.62469691e-03	-3.09445828e+00	3.32126186e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.64158883e-05	2.24698882e+00	4.42710478e-01	1.51122841e-02	9.48055201e-03	-2.99296268e+00	3.21589766e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.41169527e-05	2.17862716e+00	4.26830591e-01	1.66011548e-02	1.04187583e-02	-2.89363826e+00	3.11290048e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.30957344e-05	2.11192900e+00	4.11417288e-01	1.82297983e-02	1.14451622e-02	-2.79642060e+00	3.01219082e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.35642254e-05	2.04685432e+00	3.96459301e-01	2.00109586e-02	1.25680483e-02	-2.70125329e+00	2.91369946e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.57695899e-05	1.98336242e+00	3.81945547e-01	2.19581885e-02	1.37956847e-02	-2.60807662e+00	2.81735686e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.00000000e-04	1.92141383e+00	3.67865130e-01	2.40855527e-02	1.51373319e-02	-2.51683609e+00	2.72309525e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.16591440e-04	1.86097010e+00	3.54207327e-01	2.64087341e-02	1.66025651e-02	-2.42747521e+00	2.63084779e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.35935639e-04	1.80199412e+00	3.40961575e-01	2.89441746e-02	1.82016910e-02	-2.33994038e+00	2.54055006e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.58489319e-04	1.74445056e+00	3.28117442e-01	3.17095754e-02	1.99460164e-02	-2.25417853e+00	2.45213920e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.84784980e-04	1.68830503e+00	3.15664616e-01	3.47241275e-02	2.18473331e-02	-2.17013687e+00	2.36555326e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.15443469e-04	1.63352344e+00	3.03592885e-01	3.80079671e-02	2.39185693e-02	-2.08776104e+00	2.28073273e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.51188643e-04	1.58007491e+00	2.91892111e-01	4.15828729e-02	2.61730783e-02	-2.00699845e+00	2.19762046e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.92864456e-04	1.52792929e+00	2.80552200e-01	4.54719701e-02	2.86250251e-02	-1.92779454e+00	2.11616218e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.41454887e-04	1.47705917e+00	2.69563095e-01	4.96997456e-02	3.12900056e-02	-1.85009714e+00	2.03630644e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.98107171e-04	1.42743839e+00	2.58914726e-01	5.42919899e-02	3.41839383e-02	-1.77384747e+00	1.95800538e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.64158883e-04	1.37904244e+00	2.48596971e-01	5.92765463e-02	3.73236527e-02	-1.69898676e+00	1.88121312e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.41169527e-04	1.33184822e+00	2.38599615e-01	6.46819517e-02	4.07270765e-02	-1.62545028e+00	1.80588599e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.30957344e-04	1.28583538e+00	2.28912333e-01	7.05390682e-02	4.44131183e-02	-1.55316965e+00	1.73198589e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.35642254e-04	1.24098527e+00	2.19524637e-01	7.68794015e-02	4.84007681e-02	-1.48207116e+00	1.65947851e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.57695899e-04	1.19728198e+00	2.10425856e-01	8.37366804e-02	5.27106140e-02	-1.41207370e+00	1.58833397e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.00000000e-03	1.15471087e+00	2.01605091e-01	9.11451617e-02	5.73632481e-02	-1.34308721e+00	1.51852650e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.16591440e-03	1.11325965e+00	1.93051142e-01	9.91410501e-02	6.23804464e-02	-1.27501064e+00	1.45003491e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.35935639e-03	1.07291744e+00	1.84752544e-01	1.07761109e-01	6.77843284e-02	-1.20773190e+00	1.38284225e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.58489319e-03	1.03367568e+00	1.76697544e-01	1.17043463e-01	7.35972013e-02	-1.14112735e+00	1.31693778e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.84784980e-03	9.95527873e-01	1.68874093e-01	1.27026917e-01	7.98421482e-02	-1.07506046e+00	1.25231605e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.15443469e-03	9.58468816e-01	1.61269891e-01	1.37750645e-01	8.65417403e-02	-1.00938124e+00	1.18897625e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.51188643e-03	9.22495002e-01	1.53872415e-01	1.49254678e-01	9.37192927e-02	-9.43925481e-01	1.12692385e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.92864456e-03	8.87603803e-01	1.46669019e-01	1.61578352e-01	1.01397414e-01	-8.78519559e-01	1.06616905e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.41454887e-03	8.53793358e-01	1.39647092e-01	1.74761873e-01	1.09598948e-01	-8.12979042e-01	1.00672688e+00	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.98107171e-03	8.21062925e-01	1.32794251e-01	1.88843608e-01	1.18345231e-01	-7.47119534e-01	9.48618300e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.64158883e-03	7.89412474e-01	1.26098530e-01	2.03862824e-01	1.27658412e-01	-6.80752515e-01	8.91869384e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.41169527e-03	7.58840174e-01	1.19548721e-01	2.19856124e-01	1.37559069e-01	-6.13703456e-01	8.36508037e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.30957344e-03	7.29345638e-01	1.13134750e-01	2.36860658e-01	1.48067927e-01	-5.45814603e-01	7.82568812e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.35642254e-03	7.00927565e-01	1.06848068e-01	2.54910491e-01	1.59204840e-01	-4.76963214e-01	7.30088907e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.57695899e-03	6.73583501e-01	1.00682133e-01	2.74040279e-01	1.70990505e-01	-4.07063402e-01	6.79108161e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.00000000e-02	6.47309988e-01	9.46329440e-02	2.94281717e-01	1.83445438e-01	-3.36088133e-01	6.29668240e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.16591440e-02	6.22103409e-01	8.86995278e-02	3.15667100e-01	1.96592947e-01	-2.64074869e-01	5.81813956e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.35935639e-02	5.97959519e-01	8.28843901e-02	3.38226518e-01	2.10458707e-01	-1.91132182e-01	5.35591409e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.58489319e-02	5.74873257e-01	7.71939081e-02	3.61988553e-01	2.25073113e-01	-1.17441736e-01	4.91047077e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.84784980e-02	5.52840618e-01	7.16385170e-02	3.86982958e-01	2.40474916e-01	-4.32484380e-02	4.48228744e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.15443469e-02	5.31858946e-01	6.62326097e-02	4.13242981e-01	2.56715524e-01	3.11720722e-02	4.07184671e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.51188643e-02	5.11922956e-01	6.09942338e-02	4.40780677e-01	2.73851790e-01	1.05514252e-01	3.67958144e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.92864456e-02	4.93032061e-01	5.59442575e-02	4.69613201e-01	2.91962994e-01	1.79522434e-01	3.30593787e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.41454887e-02	4.75183599e-01	5.11051091e-02	4.99733832e-01	3.11144926e-01	2.53022862e-01	2.95128502e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.98107171e-02	4.58372831e-01	4.64990437e-02	5.31102585e-01	3.31511656e-01	3.25975431e-01	2.61591017e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.64158883e-02	4.42587836e-01	4.21459456e-02	5.63620697e-01	3.53191447e-01	3.98504110e-01	2.29997185e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.41169527e-02	4.27802103e-01	3.80608613e-02	5.97094978e-01	3.76316161e-01	4.70890129e-01	2.00345512e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.30957344e-02	4.13962055e-01	3.42514311e-02	6.31182952e-01	4.00999549e-01	5.43504073e-01	1.72613904e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.35642254e-02	4.00969056e-01	3.07157239e-02	6.65320928e-01	4.27298362e-01	6.16654844e-01	1.46758459e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.57695899e-02	3.88655115e-01	2.74407554e-02	6.98627300e-01	4.55150396e-01	6.90347539e-01	1.22719008e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.00000000e-01	3.76748965e-01	2.44024188e-02	7.29785004e-01	4.84278798e-01	7.63947906e-01	1.00429965e-01	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.12000000e-01	3.67985483e-01	2.22918759e-02	7.50336881e-01	5.06256973e-01	8.17311014e-01	8.50660521e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.24000000e-01	3.59931352e-01	2.04780956e-02	7.66129909e-01	5.25965237e-01	8.63516315e-01	7.20538510e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.36000000e-01	3.52293673e-01	1.88887524e-02	7.77531956e-01	5.43448237e-01	9.03034662e-01	6.08983813e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.48000000e-01	3.44865803e-01	1.74738283e-02	7.84862321e-01	5.58730254e-01	9.36212670e-01	5.12509319e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.60000000e-01	3.37502410e-01	1.61979898e-02	7.88417424e-01	5.71828541e-01	9.63346434e-01	4.28576317e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.72000000e-01	3.30105490e-01	1.50357834e-02	7.88496654e-01	5.82769646e-01	9.84746910e-01	3.55257429e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.84000000e-01	3.22599488e-01	1.39685613e-02	7.85342867e-01	5.91572767e-01	1.00067295e+00	2.91087158e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.96000000e-01	3.14941036e-01	1.29824362e-02	7.79228613e-01	5.98274990e-01	1.01143354e+00	2.34880246e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.08000000e-01	3.07101856e-01	1.20668803e-02	7.70404960e-01	6.02918234e-01	1.01733193e+00	1.85674564e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.20000000e-01	2.99068694e-01	1.12137757e-02	7.59119646e-01	6.05555523e-01	1.01868181e+00	1.42665546e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.32000000e-01	2.90838579e-01	1.04167509e-02	7.45611451e-01	6.06246841e-01	1.01579842e+00	1.05169460e-02	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.44000000e-01	2.82417188e-01	9.67071038e-03	7.30112655e-01	6.05061383e-01	1.00899974e+00	7.25934967e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.56000000e-01	2.73816610e-01	8.97150074e-03	7.12847730e-01	6.02075678e-01	9.98602561e-01	4.44170676e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.68000000e-01	2.65054030e-01	8.31566591e-03	6.94033201e-01	5.97373468e-01	9.84920241e-01	2.01786953e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.80000000e-01	2.56150239e-01	7.70027343e-03	6.73876683e-01	5.91044046e-01	9.68260453e-01	-5.34561751e-05	1.83405037e-01	1.55000000e-01
4.78356035e+01	2.92000000e-01	2.47128619e-01	7.12278760e-03	6.52576444e-01	5.83180942e-01	9.48922285e-01	-1.80939993e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.04000000e-01	2.38014512e-01	6.58097639e-03	6.30321632e-01	5.73882108e-01	9.27196539e-01	-3.28359341e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.16000000e-01	2.28834485e-01	6.07284203e-03	6.07291450e-01	5.63249383e-01	9.03364029e-01	-4.50651080e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.28000000e-01	2.19615630e-01	5.59656961e-03	5.83655134e-01	5.51385942e-01	8.77694219e-01	-5.50583151e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.40000000e-01	2.10385309e-01	5.15048894e-03	5.59571775e-01	5.38397225e-01	8.50445463e-01	-6.30670240e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.52000000e-01	2.01170589e-01	4.73304672e-03	5.35190412e-01	5.24389016e-01	8.21863685e-01	-6.93204334e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.64000000e-01	1.91997990e-01	4.34278531e-03	5.10649248e-01	5.09468099e-01	7.92182558e-01	-7.40263410e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.76000000e-01	1.82893360e-01	3.97832736e-03	4.86077619e-01	4.93739694e-01	7.61623534e-01	-7.73746229e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	3.88000000e-01	1.73881378e-01	3.63836388e-03	4.61593683e-01	4.77308710e-01	7.30394671e-01	-7.95369130e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.00000000e-01	1.64985486e-01	3.32164578e-03	4.37305444e-01	4.60278415e-01	6.98690922e-01	-8.06683046e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.12000000e-01	1.56227980e-01	3.02697691e-03	4.13312303e-01	4.42749785e-01	6.66695675e-01	-8.09103061e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.24000000e-01	1.47629766e-01	2.75320878e-03	3.89704073e-01	4.24821508e-01	6.34579756e-01	-8.03903809e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.36000000e-01	1.39210064e-01	2.49923701e-03	3.66560924e-01	4.06588354e-01	6.02500295e-01	-7.92226614e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.48000000e-01	1.30986829e-01	2.26399840e-03	3.43954694e-01	3.88144571e-01	5.70604829e-01	-7.75111041e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.60000000e-01	1.22976706e-01	2.04646774e-03	3.21949430e-01	3.69583241e-01	5.39031604e-01	-7.53507688e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.72000000e-01	1.15193003e-01	1.84565825e-03	3.00596995e-01	3.50980273e-01	5.07893466e-01	-7.28197274e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.84000000e-01	1.07649350e-01	1.66061984e-03	2.79946067e-01	3.32421698e-01	4.77306769e-01	-6.99947858e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	4.96000000e-01	1.00356959e-01	1.49043590e-03	2.60035925e-01	3.13983447e-01	4.47370908e-01	-6.69414402e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.08000000e-01	9.33256220e-02	1.33422504e-03	2.40899170e-01	2.95738007e-01	4.18175501e-01	-6.37178845e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.20000000e-01	8.65634876e-02	1.19113831e-03	2.22561535e-01	2.77752984e-01	3.89800071e-01	-6.03756690e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.32000000e-01	8.00771669e-02	1.06035951e-03	2.05042497e-01	2.60091233e-01	3.62313892e-01	-5.69603132e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.44000000e-01	7.38717882e-02	9.41104375e-04	1.88355618e-01	2.42810736e-01	3.35776673e-01	-5.35113621e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.56000000e-01	6.79510376e-02	8.32620358e-04	1.72508935e-01	2.25964516e-01	3.10238991e-01	-5.00631167e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.68000000e-01	6.23173215e-02	7.34185812e-04	1.57505699e-01	2.09601079e-01	2.85743415e-01	-4.66455588e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.80000000e-01	5.69716411e-02	6.45109438e-04	1.43344227e-01	1.93763698e-01	2.62323774e-01	-4.32843251e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	5.92000000e-01	5.19136697e-02	5.64730116e-04	1.30018290e-01	1.78490400e-01	2.40005551e-01	-4.00009278e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.04000000e-01	4.71419940e-02	4.92416312e-04	1.17518025e-01	1.63814718e-01	2.18807401e-01	-3.68136742e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.16000000e-01	4.26540726e-02	4.27565454e-04	1.05829970e-01	1.49765348e-01	1.98741027e-01	-3.37377924e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.28000000e-01	3.84462030e-02	3.69603599e-04	9.49371544e-02	1.36365748e-01	1.79810852e-01	-3.07854417e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.40000000e-01	3.45138509e-02	3.17984863e-04	8.48201303e-02	1.23635320e-01	1.62015961e-01	-2.79665587e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.52000000e-01	3.08513752e-02	2.72190911e-04	7.54564204e-02	1.11588049e-01	1.45348681e-01	-2.52884969e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.64000000e-01	2.74524828e-02	2.31730473e-04	6.68217863e-02	1.00234281e-01	1.29796927e-01	-2.27568910e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.76000000e-01	2.43099099e-02	1.96138761e-04	5.88896086e-02	8.95790981e-02	1.15342613e-01	-2.03752499e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	6.88000000e-01	2.14158653e-02	1.64976953e-04	5.16320264e-02	7.96242573e-02	1.01964008e-01	-1.81457676e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.00000000e-01	1.87617577e-02	1.37831594e-04	4.50194801e-02	7.03665878e-02	8.96342863e-02	-1.60689238e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.12000000e-01	1.63385642e-02	1.14314070e-04	3.90215774e-02	6.17997911e-02	7.83234932e-02	-1.41441283e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.24000000e-01	1.41366886e-02	9.40599385e-05	3.36069421e-02	5.39134868e-02	6.79979062e-02	-1.23696013e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.36000000e-01	1.21460823e-02	7.67283947e-05	2.87435810e-02	4.66935629e-02	5.86204427e-02	-1.07424613e-03	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.48000000e-01	1.03563997e-02	6.20016175e-05	2.43991807e-02	4.01231933e-02	5.01517990e-02	-9.25912075e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.60000000e-01	8.75693281e-03	4.95841179e-05	2.05411609e-02	3.41820800e-02	4.25499469e-02	-7.91514302e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.72000000e-01	7.33674315e-03	3.92021325e-05	1.71370116e-02	2.88469988e-02	3.57707572e-02	-6.70539702e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.84000000e-01	6.08470555e-03	3.06029560e-05	1.41543203e-02	2.40922810e-02	2.97684570e-02	-5.62421674e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	7.96000000e-01	4.98957047e-03	2.35542652e-05	1.15610005e-02	1.98899100e-02	2.44958533e-02	-4.66546996e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.08000000e-01	4.03996392e-03	1.78435038e-05	9.32530702e-03	1.62094268e-02	1.99042132e-02	-3.82236492e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.20000000e-01	3.22470495e-03	1.32770711e-05	7.41667710e-03	1.30192502e-02	1.59451574e-02	-3.08818603e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.32000000e-01	2.53275852e-03	9.67934891e-06	5.80554448e-03	1.02866848e-02	1.25704754e-02	-2.45621735e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.44000000e-01	1.95229997e-03	6.89260403e-06	4.46082265e-03	7.97446318e-03	9.72698664e-03	-1.91793667e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.56000000e-01	1.47266824e-03	4.77617240e-06	3.35504288e-03	6.04801765e-03	7.36673282e-03	-1.46625761e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.68000000e-01	1.08294773e-03	3.20525274e-06	2.46058881e-03	4.47043082e-03	5.44007380e-03	-1.09337454e-04	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.80000000e-01	7.72570743e-04	2.07046951e-06	1.75117213e-03	3.20472252e-03	3.89819513e-03	-7.91379679e-05	1.83405037e-01	1.55000000e-01
4.78356035e+01	8.92000000e-01	5.31235102e-04	1.27701538e-06	1.20161644e-03	2.21373463e-03	2.69323189e-03	-5.52435257e-05	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.04000000e-01	3.49015921e-04	7.43899028e-07	7.88038729e-04	1.46063633e-03	1.77849327e-03	-3.68655010e-05	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.16000000e-01	2.16398774e-04	4.03100021e-07	4.87885158e-04	9.09229874e-04	1.10886936e-03	-2.32259805e-05	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.28000000e-01	1.24349438e-04	1.98721450e-07	2.80026701e-04	5.24364424e-04	6.41119496e-04	-1.35611265e-05	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.40000000e-01	6.43794387e-05	8.61357032e-08	1.44842864e-04	2.72341959e-04	3.34192926e-04	-7.12494304e-06	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.52000000e-01	2.86425791e-05	3.10161576e-08	6.43817770e-05	1.21467683e-04	1.49797615e-04	-3.20223773e-06	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.64000000e-01	1.00329032e-05	8.33462834e-09	2.25177049e-05	4.25971747e-05	5.28826145e-05	-1.11804612e-06	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.76000000e-01	2.25673361e-06	1.28178980e-09	5.04369461e-06	9.56007219e-06	1.19748079e-05	-2.39677119e-07	1.83405037e-01	1.55000000e-01
4.78356035e+01	9.88000000e-01	1.58623867e-07	-6.32676816e-13	3.52937386e-07	6.69680396e-07	8.63813056e-07	-1.58488283e-08	1.83405037e-01	1.55000000e-01
4.78356035e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.83405037e-01	1.55000000e-01
5.59765931e+01	1.00000000e-06	4.92661819e+00	1.09403354e+00	1.34731159e-03	8.33433136e-04	-6.78701895e+00	7.19524936e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.16591440e-06	4.78979186e+00	1.05922382e+00	1.48831498e-03	9.21057954e-04	-6.59523609e+00	6.99307049e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.35935639e-06	4.65521606e+00	1.02537356e+00	1.64449372e-03	1.01820013e-03	-6.40888772e+00	6.79431802e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.58489319e-06	4.52450055e+00	9.92420977e-01	1.81648198e-03	1.12525935e-03	-6.22638418e+00	6.60114726e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.84784980e-06	4.39678139e+00	9.60368013e-01	2.00620328e-03	1.24341187e-03	-6.04855518e+00	6.41239870e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.15443469e-06	4.27232127e+00	9.29182925e-01	2.21532687e-03	1.37368799e-03	-5.87472199e+00	6.22840287e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.51188643e-06	4.15091493e+00	8.98850645e-01	2.44575598e-03	1.51735552e-03	-5.70513636e+00	6.04887217e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.92864456e-06	4.03254661e+00	8.69349002e-01	2.69963333e-03	1.67562363e-03	-5.53949294e+00	5.87378068e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.41454887e-06	3.91711925e+00	8.40659717e-01	2.97927976e-03	1.84998687e-03	-5.37781130e+00	5.70297658e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.98107171e-06	3.80457522e+00	8.12763299e-01	3.28721790e-03	2.04219286e-03	-5.21992391e+00	5.53637167e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.64158883e-06	3.69484132e+00	7.85641449e-01	3.62621730e-03	2.25386495e-03	-5.06577441e+00	5.37385534e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.41169527e-06	3.58785328e+00	7.59275848e-01	3.99933271e-03	2.48697705e-03	-4.91524655e+00	5.21532825e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.30957344e-06	3.48354596e+00	7.33648743e-01	4.40979959e-03	2.74353172e-03	-4.76826281e+00	5.06068960e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.35642254e-06	3.38185343e+00	7.08742645e-01	4.86118606e-03	3.02574475e-03	-4.62472440e+00	4.90983881e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.57695899e-06	3.28271270e+00	6.84540528e-01	5.35760282e-03	3.33635249e-03	-4.48454507e+00	4.76268065e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.00000000e-05	3.18606363e+00	6.61025684e-01	5.90333890e-03	3.67805294e-03	-4.34763839e+00	4.61911637e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.16591440e-05	3.09184493e+00	6.38181741e-01	6.50304256e-03	4.05369646e-03	-4.21391771e+00	4.47905174e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.35935639e-05	2.99999711e+00	6.15992679e-01	7.16169468e-03	4.46638829e-03	-4.08329972e+00	4.34239421e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.58489319e-05	2.91046143e+00	5.94442818e-01	7.88494929e-03	4.91981936e-03	-3.95570260e+00	4.20905062e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.84784980e-05	2.82318056e+00	5.73516796e-01	8.67908849e-03	5.41785123e-03	-3.83104438e+00	4.07893073e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.15443469e-05	2.73809882e+00	5.53199571e-01	9.55047830e-03	5.96454585e-03	-3.70924748e+00	3.95194550e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.51188643e-05	2.65516047e+00	5.33476408e-01	1.05061096e-02	6.56440958e-03	-3.59023324e+00	3.82800610e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.92864456e-05	2.57431163e+00	5.14332900e-01	1.15538506e-02	7.22238427e-03	-3.47392592e+00	3.70702568e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.41454887e-05	2.49549996e+00	4.95754927e-01	1.27027413e-02	7.94397898e-03	-3.36025152e+00	3.58891897e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.98107171e-05	2.41867325e+00	4.77728651e-01	1.39613903e-02	8.73483983e-03	-3.24913759e+00	3.47360199e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.64158883e-05	2.34377801e+00	4.60240534e-01	1.53382491e-02	9.60044978e-03	-3.14051356e+00	3.36099010e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.41169527e-05	2.27077346e+00	4.43277265e-01	1.68470237e-02	1.05491580e-02	-3.03431209e+00	3.25100871e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.30957344e-05	2.19960353e+00	4.26825791e-01	1.84971731e-02	1.15869063e-02	-2.93046158e+00	3.14357086e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.35642254e-05	2.13022320e+00	4.10873344e-01	2.03015591e-02	1.27220260e-02	-2.82889826e+00	3.03859976e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.57695899e-05	2.06258688e+00	3.95407383e-01	2.22738273e-02	1.39628446e-02	-2.72955544e+00	2.93601855e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.00000000e-04	1.99665031e+00	3.80415589e-01	2.44281729e-02	1.53186728e-02	-2.63237159e+00	2.83575229e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.16591440e-04	1.93237042e+00	3.65885857e-01	2.67803897e-02	1.67991450e-02	-2.53728344e+00	2.73772723e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.35935639e-04	1.86970560e+00	3.51806274e-01	2.93470436e-02	1.84146363e-02	-2.44423070e+00	2.64187215e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.58489319e-04	1.80861611e+00	3.38165099e-01	3.21459678e-02	2.01765066e-02	-2.35315368e+00	2.54811760e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.84784980e-04	1.74906323e+00	3.24950750e-01	3.51964718e-02	2.20966162e-02	-2.26399306e+00	2.45639524e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.15443469e-04	1.69100874e+00	3.12151777e-01	3.85188263e-02	2.41879442e-02	-2.17668816e+00	2.36663929e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.51188643e-04	1.63441768e+00	2.99756847e-01	4.21349369e-02	2.64639034e-02	-2.09118005e+00	2.27878660e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.92864456e-04	1.57925596e+00	2.87754711e-01	4.60680519e-02	2.89387320e-02	-2.00740802e+00	2.19277700e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.41454887e-04	1.52549227e+00	2.76134194e-01	5.03427768e-02	3.16280666e-02	-1.92531362e+00	2.10855330e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.98107171e-04	1.47309669e+00	2.64884152e-01	5.49850348e-02	3.45478785e-02	-1.84483204e+00	2.02606205e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.64158883e-04	1.42204103e+00	2.53993428e-01	6.00227586e-02	3.77150514e-02	-1.76589844e+00	1.94525194e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.41169527e-04	1.37229863e+00	2.43450826e-01	6.54846052e-02	4.11475565e-02	-1.68844213e+00	1.86607410e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.30957344e-04	1.32384563e+00	2.33245080e-01	7.14015069e-02	4.48643179e-02	-1.61238886e+00	1.78848535e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.35642254e-04	1.27665999e+00	2.23364816e-01	7.78050597e-02	4.88843725e-02	-1.53765904e+00	1.71244639e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.57695899e-04	1.23072244e+00	2.13798532e-01	8.47290276e-02	5.32283091e-02	-1.46416580e+00	1.63792253e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.00000000e-03	1.18601510e+00	2.04534553e-01	9.22077149e-02	5.79167372e-02	-1.39181339e+00	1.56488331e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.16591440e-03	1.14252249e+00	1.95560969e-01	1.00277319e-01	6.29714210e-02	-1.32049524e+00	1.49330299e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.35935639e-03	1.10023063e+00	1.86865673e-01	1.08974585e-01	6.84144511e-02	-1.25009396e+00	1.42316026e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.58489319e-03	1.05912794e+00	1.78436339e-01	1.18337577e-01	7.42681108e-02	-1.18048077e+00	1.35444007e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.84784980e-03	1.01920492e+00	1.70260423e-01	1.28404990e-01	8.05554135e-02	-1.11151432e+00	1.28713281e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.15443469e-03	9.80453483e-01	1.62325207e-01	1.39215867e-01	8.72988784e-02	-1.04304017e+00	1.22123365e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.51188643e-03	9.42867267e-01	1.54617836e-01	1.50810022e-01	9.45217200e-02	-9.74890172e-01	1.15674411e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.92864456e-03	9.06440872e-01	1.47125423e-01	1.63226559e-01	1.02246452e-01	-9.06887255e-01	1.09367059e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.41454887e-03	8.71169744e-01	1.39835193e-01	1.76505336e-01	1.10495774e-01	-8.38844375e-01	1.03202447e+00	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.98107171e-03	8.37050525e-01	1.32734687e-01	1.90684369e-01	1.19290917e-01	-7.70575105e-01	9.71823131e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.64158883e-03	8.04080592e-01	1.25811947e-01	2.05802420e-01	1.28653859e-01	-7.01889979e-01	9.13089159e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.41169527e-03	7.72255698e-01	1.19055838e-01	2.21895573e-01	1.38605030e-01	-6.32614356e-01	8.55847211e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.30957344e-03	7.41573098e-01	1.12456412e-01	2.39000284e-01	1.49164980e-01	-5.62591519e-01	8.00128666e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.35642254e-03	7.12029218e-01	1.06005279e-01	2.57149880e-01	1.60353409e-01	-4.91700441e-01	7.45967685e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.57695899e-03	6.83619468e-01	9.96960597e-02	2.76378065e-01	1.72190823e-01	-4.19858051e-01	6.93401238e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.00000000e-02	6.56338415e-01	9.35248826e-02	2.96715472e-01	1.84697592e-01	-3.47040708e-01	6.42468361e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.16591440e-02	6.30180558e-01	8.74908237e-02	3.18193048e-01	1.97896833e-01	-2.73289528e-01	5.93211350e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.35935639e-02	6.05139924e-01	8.15963104e-02	3.40839268e-01	2.11814027e-01	-1.98716772e-01	5.45674013e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.58489319e-02	5.81209872e-01	7.58474547e-02	3.64680761e-01	2.26479354e-01	-1.23507277e-01	4.99900745e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.84784980e-02	5.58384951e-01	7.02541788e-02	3.89744869e-01	2.41931278e-01	-4.79079138e-02	4.55937475e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.15443469e-02	5.36661000e-01	6.48300680e-02	4.16061167e-01	2.58220489e-01	2.78042360e-02	4.13830636e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.51188643e-02	5.16031467e-01	5.95920154e-02	4.43637879e-01	2.75403168e-01	1.03324308e-01	3.73622080e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.92864456e-02	4.96494263e-01	5.45593637e-02	4.72486593e-01	2.93557218e-01	1.78397908e-01	3.35354924e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.41454887e-02	4.78045062e-01	4.97526471e-02	5.02593408e-01	3.12776246e-01	2.52852501e-01	2.99064689e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.98107171e-02	4.60677077e-01	4.51918971e-02	5.33909058e-01	3.33170943e-01	3.26647564e-01	2.64778739e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.64158883e-02	4.44375741e-01	4.08945320e-02	5.66322879e-01	3.54864428e-01	3.99902538e-01	2.32511547e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.41169527e-02	4.29111044e-01	3.68730233e-02	5.99626706e-01	3.77980991e-01	4.72887158e-01	2.02260235e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.30957344e-02	4.14824812e-01	3.31325136e-02	6.33459786e-01	4.02623534e-01	5.45950575e-01	1.74001350e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.35642254e-02	4.01412535e-01	2.96688629e-02	6.67236981e-01	4.28833841e-01	6.19368169e-01	1.47689755e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.57695899e-02	3.88699007e-01	2.64673896e-02	7.00052979e-01	4.56529824e-01	6.93099191e-01	1.23264225e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.00000000e-01	3.76404675e-01	2.35029866e-02	7.30566948e-01	4.85409500e-01	7.66453969e-01	1.00658311e-01	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.12000000e-01	3.67356968e-01	2.14471457e-02	7.50533226e-01	5.07127299e-01	8.19419234e-01	8.51045381e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.24000000e-01	3.59046362e-01	1.96827139e-02	7.65715501e-01	5.26534130e-01	8.65090537e-01	7.19534402e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.36000000e-01	3.51173414e-01	1.81385496e-02	7.76493334e-01	5.43680016e-01	9.03969673e-01	6.06974767e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.48000000e-01	3.43527560e-01	1.67655199e-02	7.83196567e-01	5.58594793e-01	9.36430157e-01	5.09789537e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.60000000e-01	3.35961237e-01	1.55289394e-02	7.86131331e-01	5.71301591e-01	9.62792340e-01	4.25372831e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.72000000e-01	3.28374797e-01	1.44038223e-02	7.85603502e-01	5.81832129e-01	9.83385770e-01	3.51747523e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.84000000e-01	3.20692326e-01	1.33718540e-02	7.81864188e-01	5.90211425e-01	9.98488376e-01	2.87408345e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.96000000e-01	3.12870084e-01	1.24193805e-02	7.75191340e-01	5.96481716e-01	1.00842382e+00	2.31139298e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.08000000e-01	3.04879782e-01	1.15360359e-02	7.65840920e-01	6.00689981e-01	1.01350821e+00	1.81953800e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.20000000e-01	2.96708247e-01	1.07138140e-02	7.54064571e-01	6.02893904e-01	1.01406600e+00	1.39027712e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.32000000e-01	2.88352659e-01	9.94641917e-03	7.40104212e-01	6.03157901e-01	1.01042154e+00	1.01661507e-02	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.44000000e-01	2.79818845e-01	9.22880712e-03	7.24194487e-01	6.01555223e-01	1.00290027e+00	6.92496469e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.56000000e-01	2.71119011e-01	8.55686010e-03	7.06561529e-01	5.98166099e-01	9.91825001e-01	4.12613517e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.68000000e-01	2.62270399e-01	7.92714743e-03	6.87422888e-01	5.93077586e-01	9.77513884e-01	1.72269155e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.80000000e-01	2.53293787e-01	7.33675632e-03	6.66986635e-01	5.86381907e-01	9.60278205e-01	-3.27316925e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	2.92000000e-01	2.44212482e-01	6.78316774e-03	6.45451014e-01	5.78175207e-01	9.40419756e-01	-2.06154587e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.04000000e-01	2.35051669e-01	6.26416533e-03	6.23004680e-01	5.68557700e-01	9.18231145e-01	-3.51403889e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.16000000e-01	2.25837680e-01	5.77776735e-03	5.99825957e-01	5.57633050e-01	8.93994186e-01	-4.71559159e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.28000000e-01	2.16597306e-01	5.32217610e-03	5.76082864e-01	5.45506006e-01	8.67978717e-01	-5.69413019e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.40000000e-01	2.07357534e-01	4.89574033e-03	5.51932982e-01	5.32283184e-01	8.40442815e-01	-6.47498914e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.52000000e-01	1.98144996e-01	4.49692752e-03	5.27523569e-01	5.18071292e-01	8.11631638e-01	-7.08122424e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.64000000e-01	1.88985726e-01	4.12430285e-03	5.02990910e-01	5.02977647e-01	7.81777620e-01	-7.53371349e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.76000000e-01	1.79905026e-01	3.77651355e-03	4.78462156e-01	4.87107808e-01	7.51100553e-01	-7.85150538e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	3.88000000e-01	1.70926990e-01	3.45227692e-03	4.54053201e-01	4.70566713e-01	7.19806511e-01	-8.05180054e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.00000000e-01	1.62074453e-01	3.15037165e-03	4.29869740e-01	4.53457397e-01	6.88088234e-01	-8.15012174e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.12000000e-01	1.53369062e-01	2.86963063e-03	4.06008727e-01	4.35880398e-01	6.56126589e-01	-8.16062378e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.24000000e-01	1.44831043e-01	2.60893544e-03	3.82557480e-01	4.17933718e-01	6.24089648e-01	-8.09603359e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.36000000e-01	1.36478939e-01	2.36721260e-03	3.59593693e-01	3.99711353e-01	5.92131742e-01	-7.96774486e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.48000000e-01	1.28330003e-01	2.14343039e-03	3.37186727e-01	3.81306504e-01	5.60397416e-01	-7.78612272e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.60000000e-01	1.20400106e-01	1.93659556e-03	3.15398022e-01	3.62810517e-01	5.29021281e-01	-7.56060911e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.72000000e-01	1.12701952e-01	1.74575342e-03	2.94277257e-01	3.44298649e-01	4.98113736e-01	-7.29900116e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.84000000e-01	1.05248427e-01	1.56998591e-03	2.73870661e-01	3.25855168e-01	4.67787652e-01	-7.00892109e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	4.96000000e-01	9.80500509e-02	1.40840842e-03	2.54215235e-01	3.07554426e-01	4.38139216e-01	-6.69687079e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.08000000e-01	9.11159335e-02	1.26017121e-03	2.35341380e-01	2.89467222e-01	4.09254851e-01	-6.36862315e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.20000000e-01	8.44535565e-02	1.12445665e-03	2.17272728e-01	2.71659392e-01	3.81210891e-01	-6.02928461e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.32000000e-01	7.80688874e-02	1.00047939e-03	2.00026762e-01	2.54191969e-01	3.54073493e-01	-5.68335655e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.44000000e-01	7.19664319e-02	8.87485417e-04	1.83615158e-01	2.37121065e-01	3.27899326e-01	-5.33474565e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.56000000e-01	6.61492819e-02	7.84751817e-04	1.68044196e-01	2.20497819e-01	3.02736029e-01	-4.98683600e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.68000000e-01	6.06192679e-02	6.91585843e-04	1.53315464e-01	2.04368802e-01	2.78623276e-01	-4.64257843e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.80000000e-01	5.53768480e-02	6.07324376e-04	1.39425748e-01	1.88775356e-01	2.55592128e-01	-4.30449008e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	5.92000000e-01	5.04211915e-02	5.31333661e-04	1.26367434e-01	1.73753625e-01	2.33665472e-01	-3.97467924e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.04000000e-01	4.57504067e-02	4.63008695e-04	1.14129384e-01	1.59335255e-01	2.12859464e-01	-3.65493379e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.16000000e-01	4.13615036e-02	4.01772598e-04	1.02696974e-01	1.45547073e-01	1.93183417e-01	-3.34673398e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.28000000e-01	3.72503775e-02	3.47076235e-04	9.20522299e-02	1.32410765e-01	1.74639579e-01	-3.05125667e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.40000000e-01	3.34121113e-02	2.98397649e-04	8.21747818e-02	1.19943953e-01	1.57224932e-01	-2.76945562e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.52000000e-01	2.98407346e-02	2.55241536e-04	7.30413943e-02	1.08158985e-01	1.40929943e-01	-2.50202981e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.64000000e-01	2.65296430e-02	2.17138749e-04	6.46271462e-02	9.70645692e-02	1.25740738e-01	-2.24950574e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.76000000e-01	2.34713147e-02	1.83645725e-04	5.69048879e-02	8.66643162e-02	1.11637695e-01	-2.01220072e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	6.88000000e-01	2.06577207e-02	1.54343956e-04	4.98463042e-02	7.69585282e-02	9.85976234e-02	-1.79030011e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.00000000e-01	1.80800813e-02	1.28839402e-04	4.34215142e-02	6.79427553e-02	8.65924813e-02	-1.58382092e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.12000000e-01	1.57292103e-02	1.06761959e-04	3.75998847e-02	5.96094719e-02	7.55912104e-02	-1.39267375e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.24000000e-01	1.35953860e-02	8.77648084e-05	3.23499010e-02	5.19472000e-02	6.55591569e-02	-1.21665140e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.36000000e-01	1.16684731e-02	7.15238761e-05	2.76395252e-02	4.49408866e-02	5.64585064e-02	-1.05543925e-03	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.48000000e-01	9.93806500e-03	5.77371950e-05	2.34364754e-02	3.85728368e-02	4.82493391e-02	-9.08652537e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.60000000e-01	8.39342955e-03	4.61242608e-05	1.97082885e-02	3.28220358e-02	4.08891880e-02	-7.75823332e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.72000000e-01	7.02363485e-03	3.64254325e-05	1.64226383e-02	2.76646884e-02	3.43336491e-02	-6.56416364e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.84000000e-01	5.81759319e-03	2.84012748e-05	1.35473692e-02	2.30746783e-02	2.85368214e-02	-5.49844346e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	7.96000000e-01	4.76412080e-03	2.18318951e-05	1.10507131e-02	1.90236683e-02	2.34515243e-02	-4.55474486e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.08000000e-01	3.85194615e-03	1.65163285e-05	8.90132122e-03	1.54810546e-02	1.90292349e-02	-3.72612064e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.20000000e-01	3.07000523e-03	1.22717442e-05	7.06904468e-03	1.24152099e-02	1.52218624e-02	-3.00570298e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.32000000e-01	2.40737220e-03	8.93252827e-06	5.52469072e-03	9.79340216e-03	1.19814367e-02	-2.38658492e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.44000000e-01	1.85245367e-03	6.35013409e-06	4.23784154e-03	7.57881320e-03	9.25563938e-03	-1.86020047e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.56000000e-01	1.39475645e-03	4.39227131e-06	3.18151419e-03	5.73715299e-03	6.99709047e-03	-1.41935149e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.68000000e-01	1.02358490e-03	2.94176848e-06	2.32868560e-03	4.23201706e-03	5.15696682e-03	-1.05615527e-04	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.80000000e-01	7.28608062e-04	1.89611937e-06	1.65368493e-03	3.02705503e-03	3.68739159e-03	-7.62666104e-05	1.79324502e-01	1.60000000e-01
5.59765931e+01	8.92000000e-01	4.99781016e-04	1.16664564e-06	1.13198134e-03	2.08586373e-03	2.54153729e-03	-5.31021263e-05	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.04000000e-01	3.27452637e-04	6.77755984e-07	7.40359261e-04	1.37248131e-03	1.67385672e-03	-3.53340860e-05	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.16000000e-01	2.02397932e-04	3.66119916e-07	4.56951780e-04	8.51686650e-04	1.04047413e-03	-2.21877213e-05	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.28000000e-01	1.15885497e-04	1.79842107e-07	2.61332431e-04	4.89402498e-04	5.99465323e-04	-1.29049845e-05	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.40000000e-01	5.97410443e-05	7.76191279e-08	1.34596335e-04	2.53091430e-04	3.11175060e-04	-6.74872500e-06	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.52000000e-01	2.64397075e-05	2.78014865e-08	5.95126406e-05	1.12285439e-04	1.38762279e-04	-3.01544877e-06	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.64000000e-01	9.19808920e-06	7.41766508e-09	2.06710733e-05	3.91046348e-05	4.86553443e-05	-1.04445906e-06	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.76000000e-01	2.04851761e-06	1.12665118e-09	4.58332081e-06	8.68752251e-06	1.09083315e-05	-2.21141411e-07	1.79324502e-01	1.60000000e-01
5.59765931e+01	9.88000000e-01	1.40474106e-07	-3.70450752e-12	3.12863511e-07	5.93632940e-07	7.68546988e-07	-1.42560508e-08	1.79324502e-01	1.60000000e-01
5.59765931e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.79324502e-01	1.60000000e-01
6.57525489e+01	1.00000000e-06	5.22968292e+00	1.16041215e+00	1.37138261e-03	8.46243122e-04	-7.23681846e+00	7.65009453e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.16591440e-06	5.08101652e+00	1.12262724e+00	1.51474679e-03	9.35125694e-04	-7.02761224e+00	7.43015051e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.35935639e-06	4.93499579e+00	1.08591041e+00	1.67353085e-03	1.03365712e-03	-6.82477413e+00	7.21421775e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.58489319e-06	4.79318958e+00	1.05019123e+00	1.84836591e-03	1.14223265e-03	-6.62610833e+00	7.00440097e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.84784980e-06	4.65474860e+00	1.01547187e+00	2.04120571e-03	1.26204561e-03	-6.43271897e+00	6.79955853e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.15443469e-06	4.51991456e+00	9.81716192e-01	2.25373872e-03	1.39413840e-03	-6.24378655e+00	6.59999068e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.51188643e-06	4.38847657e+00	9.48906952e-01	2.48789810e-03	1.53979033e-03	-6.05960219e+00	6.40540137e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.92864456e-06	4.26040878e+00	9.17018934e-01	2.74585354e-03	1.70022934e-03	-5.87982703e+00	6.21574912e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.41454887e-06	4.13560424e+00	8.86031293e-01	3.02995627e-03	1.87696936e-03	-5.70447443e+00	6.03086749e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.98107171e-06	4.01399696e+00	8.55921824e-01	3.34276181e-03	2.07176745e-03	-5.53336216e+00	5.85065572e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.64158883e-06	3.89550484e+00	8.26669703e-01	3.68707582e-03	2.28627023e-03	-5.36642265e+00	5.67498981e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.41169527e-06	3.78005513e+00	7.98254105e-01	4.06598884e-03	2.52246905e-03	-5.20352727e+00	5.50375768e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.30957344e-06	3.66757429e+00	7.70654837e-01	4.48277944e-03	2.78238944e-03	-5.04458693e+00	5.33684592e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.35642254e-06	3.55798830e+00	7.43852031e-01	4.94106560e-03	3.06827838e-03	-4.88949132e+00	5.17414184e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.57695899e-06	3.45122631e+00	7.17826340e-01	5.44499916e-03	3.38288878e-03	-4.73814327e+00	5.01553816e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.00000000e-05	3.34722036e+00	6.92558787e-01	5.99891944e-03	3.72894256e-03	-4.59044529e+00	4.86092459e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.16591440e-05	3.24590164e+00	6.68030795e-01	6.60752937e-03	4.10932084e-03	-4.44630021e+00	4.71019556e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.35935639e-05	3.14720328e+00	6.44224189e-01	7.27587251e-03	4.52716647e-03	-4.30561432e+00	4.56324739e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.58489319e-05	3.05105936e+00	6.21121190e-01	8.00966956e-03	4.98619986e-03	-4.16829566e+00	4.41997616e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.84784980e-05	2.95740556e+00	5.98704387e-01	8.81525639e-03	5.49031283e-03	-4.03425241e+00	4.28028108e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.15443469e-05	2.86617933e+00	5.76956742e-01	9.69907238e-03	6.04360704e-03	-3.90339728e+00	4.14406281e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.51188643e-05	2.77731828e+00	5.55861576e-01	1.06681932e-02	6.65063044e-03	-3.77564220e+00	4.01122251e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.92864456e-05	2.69076206e+00	5.35402586e-01	1.17305745e-02	7.31636694e-03	-3.65090223e+00	3.88166356e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.41454887e-05	2.60645196e+00	5.15563800e-01	1.28953134e-02	8.04636323e-03	-3.52909438e+00	3.75529119e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.98107171e-05	2.52432955e+00	4.96329579e-01	1.41710892e-02	8.84629676e-03	-3.41013740e+00	3.63201207e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.64158883e-05	2.44433561e+00	4.77684627e-01	1.55665591e-02	9.72175693e-03	-3.29395216e+00	3.51173273e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.41169527e-05	2.36642304e+00	4.59613925e-01	1.70953975e-02	1.06810689e-02	-3.18046274e+00	3.39436939e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.30957344e-05	2.29053034e+00	4.42102754e-01	1.87672203e-02	1.17302688e-02	-3.06958952e+00	3.27982674e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.35642254e-05	2.21660687e+00	4.25136724e-01	2.05950059e-02	1.28777348e-02	-2.96126057e+00	3.16801960e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.57695899e-05	2.14460163e+00	4.08701715e-01	2.25924931e-02	1.41318533e-02	-2.85540142e+00	3.05886297e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.00000000e-04	2.07446505e+00	3.92783871e-01	2.47740068e-02	1.55019858e-02	-2.75194275e+00	2.95227396e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.16591440e-04	2.00614892e+00	3.77369591e-01	2.71554514e-02	1.69978256e-02	-2.65081377e+00	2.84817111e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.35935639e-04	1.93960665e+00	3.62445512e-01	2.97535157e-02	1.86298157e-02	-2.55194677e+00	2.74647571e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.58489319e-04	1.87479358e+00	3.47998480e-01	3.25861638e-02	2.04093693e-02	-2.45527477e+00	2.64711097e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.84784980e-04	1.81166623e+00	3.34015543e-01	3.56728230e-02	2.23484142e-02	-2.36073127e+00	2.55000145e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.15443469e-04	1.75018179e+00	3.20483924e-01	3.90338965e-02	2.44599804e-02	-2.26824856e+00	2.45507448e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.51188643e-04	1.69030078e+00	3.07391006e-01	4.26914152e-02	2.67575398e-02	-2.17776079e+00	2.36226022e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.92864456e-04	1.63198475e+00	2.94724295e-01	4.66687484e-02	2.92554023e-02	-2.08920049e+00	2.27149198e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.41454887e-04	1.57519809e+00	2.82471420e-01	5.09906186e-02	3.19692450e-02	-2.00250234e+00	2.18270623e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.98107171e-04	1.51990673e+00	2.70620080e-01	5.56830772e-02	3.49150909e-02	-1.91759495e+00	2.09584333e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.64158883e-04	1.46607838e+00	2.59158015e-01	6.07741449e-02	3.81098769e-02	-1.83440685e+00	2.01084597e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.41169527e-04	1.41368249e+00	2.48072966e-01	6.62925940e-02	4.15716156e-02	-1.75286089e+00	1.92765953e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.30957344e-04	1.36269132e+00	2.37352660e-01	7.22694234e-02	4.53192463e-02	-1.67287643e+00	1.84623519e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.35642254e-04	1.31307910e+00	2.26984769e-01	7.87363143e-02	4.93718501e-02	-1.59436754e+00	1.76652819e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.57695899e-04	1.26482287e+00	2.16956892e-01	8.57270611e-02	5.37500154e-02	-1.51724113e+00	1.68849850e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.00000000e-03	1.21790118e+00	2.07256514e-01	9.32760092e-02	5.84743664e-02	-1.44139535e+00	1.61211050e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.16591440e-03	1.17229503e+00	1.97870951e-01	1.01419342e-01	6.35666534e-02	-1.36671766e+00	1.53733344e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.35935639e-03	1.12798707e+00	1.88787389e-01	1.10193780e-01	6.90489359e-02	-1.29308499e+00	1.46414118e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.58489319e-03	1.08496237e+00	1.79992865e-01	1.19637317e-01	7.49434699e-02	-1.22036309e+00	1.39251395e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.84784980e-03	1.04320820e+00	1.71474271e-01	1.29788532e-01	8.12731969e-02	-1.14840542e+00	1.32243753e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.15443469e-03	1.00271327e+00	1.63218409e-01	1.40686322e-01	8.80605804e-02	-1.07705275e+00	1.25390269e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.51188643e-03	9.63468131e-01	1.55212021e-01	1.52370277e-01	9.53287310e-02	-1.00613271e+00	1.18690662e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.92864456e-03	9.25464358e-01	1.47441904e-01	1.64879257e-01	1.03100063e-01	-9.35464505e-01	1.12145154e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.41454887e-03	8.88694461e-01	1.39895042e-01	1.78252757e-01	1.11397128e-01	-8.64858199e-01	1.05754480e+00	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.98107171e-03	8.53152237e-01	1.32558823e-01	1.92528428e-01	1.20241049e-01	-7.94125087e-01	9.95199885e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.64158883e-03	8.18832253e-01	1.25421202e-01	2.07744508e-01	1.29653623e-01	-7.23074507e-01	9.34435555e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.41169527e-03	7.85727637e-01	1.18471028e-01	2.23936546e-01	1.39655133e-01	-6.51531471e-01	8.75272907e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.30957344e-03	7.53833079e-01	1.11698377e-01	2.41140277e-01	1.50265940e-01	-5.79340039e-01	8.17739842e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.35642254e-03	7.23142542e-01	1.05094908e-01	2.59388274e-01	1.61505584e-01	-5.06380652e-01	7.61867192e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.57695899e-03	6.93649119e-01	9.86542935e-02	2.78713253e-01	1.73394372e-01	-4.32572781e-01	7.07688790e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.00000000e-02	6.65345217e-01	9.23726718e-02	2.99144752e-01	1.85952510e-01	-3.57895880e-01	6.55240771e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.16591440e-02	6.38223285e-01	8.62490460e-02	3.20712337e-01	1.99202910e-01	-2.82394403e-01	6.04562663e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.35935639e-02	6.12275454e-01	8.02856422e-02	3.43442816e-01	2.13170833e-01	-2.06183952e-01	5.55695736e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.58489319e-02	5.87493338e-01	7.44881876e-02	3.67360813e-01	2.27886214e-01	-1.29452168e-01	5.08682065e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.84784980e-02	5.63869869e-01	6.88659803e-02	3.92491183e-01	2.43387186e-01	-5.24475281e-02	4.63565479e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.15443469e-02	5.41399228e-01	6.34316999e-02	4.18859782e-01	2.59723678e-01	2.45518192e-02	4.20390367e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.51188643e-02	5.20073414e-01	5.82010067e-02	4.46470910e-01	2.76951127e-01	1.01242017e-01	3.79196899e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.92864456e-02	4.99888661e-01	5.31916666e-02	4.75330503e-01	2.95145972e-01	1.77370207e-01	3.40026452e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.41454887e-02	4.80838792e-01	4.84223004e-02	5.05417409e-01	3.14399538e-01	2.52765276e-01	3.02912917e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.98107171e-02	4.62914773e-01	4.39107331e-02	5.36673018e-01	3.34819015e-01	3.27386394e-01	2.67882041e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.64158883e-02	4.46099185e-01	3.96719726e-02	5.68974745e-01	3.56522246e-01	4.01348522e-01	2.34946654e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.41169527e-02	4.30358314e-01	3.57160074e-02	6.02099514e-01	3.79625811e-01	4.74909929e-01	2.04102214e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.30957344e-02	4.15629188e-01	3.20456021e-02	6.35668458e-01	4.04221652e-01	5.48398458e-01	1.75323621e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.35642254e-02	4.01801260e-01	2.86545436e-02	6.69075338e-01	4.30336528e-01	6.22056308e-01	1.48564207e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.57695899e-02	3.88691996e-01	2.55265853e-02	7.01391735e-01	4.57868533e-01	6.95797624e-01	1.23761385e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.00000000e-01	3.76013546e-01	2.26357285e-02	7.31253968e-01	4.86490815e-01	7.68878636e-01	1.00847538e-01	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.12000000e-01	3.66684819e-01	2.06340826e-02	7.50630265e-01	5.07941678e-01	8.21426319e-01	8.51104253e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.24000000e-01	3.58120847e-01	1.89183924e-02	7.65199551e-01	5.27041399e-01	8.66547671e-01	7.18261159e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.36000000e-01	3.50015743e-01	1.74187258e-02	7.75353014e-01	5.43845516e-01	9.04775410e-01	6.04746057e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.48000000e-01	3.42155088e-01	1.60868476e-02	7.81430934e-01	5.58389526e-01	9.36509850e-01	5.06893072e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.60000000e-01	3.34389117e-01	1.48887263e-02	7.83748944e-01	5.70702485e-01	9.62095345e-01	4.22029991e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.72000000e-01	3.26616592e-01	1.37998489e-02	7.82619343e-01	5.80821336e-01	9.81879923e-01	3.48130631e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.84000000e-01	3.18761235e-01	1.28022383e-02	7.78301243e-01	5.88776911e-01	9.96160267e-01	2.83650595e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.96000000e-01	3.10778937e-01	1.18824792e-02	7.71077819e-01	5.94616582e-01	1.00527444e+00	2.27343702e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.08000000e-01	3.02641383e-01	1.10303739e-02	7.61209734e-01	5.98392351e-01	1.00955116e+00	1.78199395e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.20000000e-01	2.94335462e-01	1.02380341e-02	7.48952346e-01	6.00166505e-01	1.00932534e+00	1.35374372e-02	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.32000000e-01	2.85858482e-01	9.49924711e-03	7.34550526e-01	6.00007825e-01	1.00493014e+00	9.81536689e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.44000000e-01	2.77216388e-01	8.80902706e-03	7.18241096e-01	5.97993534e-01	9.96698195e-01	6.59193357e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.56000000e-01	2.68421473e-01	8.16329857e-03	7.00251681e-01	5.94207470e-01	9.84958081e-01	3.81306605e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.68000000e-01	2.59491000e-01	7.55866296e-03	6.80800690e-01	5.88739908e-01	9.70032462e-01	1.43099402e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.80000000e-01	2.50445704e-01	6.99223325e-03	6.60096499e-01	5.81685899e-01	9.52235999e-01	-5.96870319e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	2.92000000e-01	2.41308782e-01	6.46151270e-03	6.38337189e-01	5.73144100e-01	9.31872955e-01	-2.30869133e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.04000000e-01	2.32105234e-01	5.96430573e-03	6.15710797e-01	5.63216872e-01	9.09237523e-01	-3.73890978e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.16000000e-01	2.22861122e-01	5.49865106e-03	5.92394651e-01	5.52009605e-01	8.84612321e-01	-4.91862998e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.28000000e-01	2.13602913e-01	5.06277212e-03	5.68555454e-01	5.39628507e-01	8.58267366e-01	-5.87601392e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.40000000e-01	2.04357193e-01	4.65503988e-03	5.44349188e-01	5.26181270e-01	8.30460288e-01	-6.63657384e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.52000000e-01	1.95150136e-01	4.27394538e-03	5.19921260e-01	5.11775422e-01	8.01435326e-01	-7.22349289e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.64000000e-01	1.86007272e-01	3.91807876e-03	4.95405969e-01	4.96518721e-01	7.71423529e-01	-7.65773960e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.76000000e-01	1.76953337e-01	3.58611360e-03	4.70928232e-01	4.80516971e-01	7.40642905e-01	-7.95841650e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	3.88000000e-01	1.68011831e-01	3.27679476e-03	4.46601641e-01	4.63875048e-01	7.09297439e-01	-8.14275572e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.00000000e-01	1.59204967e-01	2.98892957e-03	4.22529550e-01	4.46695677e-01	6.77577558e-01	-8.22628687e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.12000000e-01	1.50553735e-01	2.72138045e-03	3.98806451e-01	4.29078881e-01	6.45661526e-01	-8.22316416e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.24000000e-01	1.42077680e-01	2.47305925e-03	3.75517154e-01	4.11121912e-01	6.13714600e-01	-8.14609030e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.36000000e-01	1.33794658e-01	2.24292331e-03	3.52736877e-01	3.92917925e-01	5.81888248e-01	-8.00643467e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.48000000e-01	1.25721223e-01	2.02997202e-03	3.30532510e-01	3.74559004e-01	5.50323970e-01	-7.81452686e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.60000000e-01	1.17872484e-01	1.83324355e-03	3.08962916e-01	3.56134771e-01	5.19152774e-01	-7.57974303e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.72000000e-01	1.10260531e-01	1.65181457e-03	2.88075593e-01	3.37719739e-01	4.88482541e-01	-7.30986444e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.84000000e-01	1.02897517e-01	1.48479818e-03	2.67914351e-01	3.19396396e-01	4.58422663e-01	-7.01245174e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	4.96000000e-01	9.57932792e-02	1.33134076e-03	2.48513950e-01	3.01237491e-01	4.29066130e-01	-6.69395581e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.08000000e-01	8.89562533e-02	1.19062314e-03	2.29902623e-01	2.83312120e-01	4.00496179e-01	-6.36009960e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.20000000e-01	8.23932664e-02	1.06185785e-03	2.12101942e-01	2.65684339e-01	3.72785984e-01	-6.01593775e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.32000000e-01	7.61096546e-02	9.44289160e-04	1.95127440e-01	2.48413357e-01	3.45998613e-01	-5.66591823e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.44000000e-01	7.01093150e-02	8.37192070e-04	1.78988953e-01	2.31553420e-01	3.20187734e-01	-5.31389707e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.56000000e-01	6.43947593e-02	7.39871978e-04	1.63691050e-01	2.15153792e-01	2.95398090e-01	-4.96320959e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.68000000e-01	5.89672581e-02	6.51663755e-04	1.49233706e-01	1.99259125e-01	2.71666513e-01	-4.61675676e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.80000000e-01	5.38267427e-02	5.71931150e-04	1.35612221e-01	1.83908857e-01	2.49021354e-01	-4.27700699e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	5.92000000e-01	4.89718951e-02	5.00066479e-04	1.22817653e-01	1.69137272e-01	2.27482962e-01	-3.94602344e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.04000000e-01	4.44003617e-02	4.35489990e-04	1.10837632e-01	1.54974162e-01	2.07065054e-01	-3.62554916e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.16000000e-01	4.01087221e-02	3.77649225e-04	9.96564262e-02	1.41444525e-01	1.87774625e-01	-3.31702013e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.28000000e-01	3.60924860e-02	3.26018626e-04	8.92551026e-02	1.28568313e-01	1.69611815e-01	-3.02157248e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.40000000e-01	3.23463718e-02	2.80098951e-04	7.96124186e-02	1.16361417e-01	1.52571576e-01	-2.74011876e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.52000000e-01	2.88640962e-02	2.39416750e-04	7.07044245e-02	1.04834594e-01	1.36642584e-01	-2.47332035e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.64000000e-01	2.56387611e-02	2.03523861e-04	6.25055619e-02	9.39949679e-02	1.21809251e-01	-2.22166581e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.76000000e-01	2.26626028e-02	1.71996838e-04	5.49881907e-02	8.38447288e-02	1.08050486e-01	-1.98543801e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	6.88000000e-01	1.99273711e-02	1.44436424e-04	4.81235824e-02	7.43827822e-02	9.53417204e-02	-1.76478772e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.00000000e-01	1.74241133e-02	1.20466964e-04	4.18815707e-02	6.56034530e-02	8.36537602e-02	-1.55970053e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.12000000e-01	1.51434946e-02	9.97358822e-05	3.62313167e-02	5.74980472e-02	7.29545138e-02	-1.37005637e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.24000000e-01	1.30756828e-02	8.19130334e-05	3.11411989e-02	5.00540481e-02	6.32084655e-02	-1.19561883e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.36000000e-01	1.12104684e-02	6.66901710e-05	2.65791635e-02	4.32555166e-02	5.43771319e-02	-1.03604689e-03	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.48000000e-01	9.53739679e-03	5.37803149e-05	2.25129866e-02	3.70839469e-02	4.64200399e-02	-8.90930005e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.60000000e-01	8.04572322e-03	4.29171199e-05	1.89103458e-02	3.15176634e-02	3.92943434e-02	-7.59776450e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.72000000e-01	6.72453299e-03	3.38542813e-05	1.57391194e-02	2.65323525e-02	3.29554181e-02	-6.42029332e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.84000000e-01	5.56278534e-03	2.63648872e-05	1.29674265e-02	2.21015007e-02	2.73572860e-02	-5.37081357e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	7.96000000e-01	4.54937091e-03	2.02407672e-05	1.05638325e-02	1.81964995e-02	2.24528267e-02	-4.44281048e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.08000000e-01	3.67312714e-03	1.52918797e-05	8.49739499e-03	1.47866427e-02	1.81937662e-02	-3.62918980e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.20000000e-01	2.92311238e-03	1.13455346e-05	6.73838639e-03	1.18402946e-02	1.45323352e-02	-2.92294000e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.32000000e-01	2.28851972e-03	8.24552652e-06	5.25800636e-03	9.32473982e-03	1.14208596e-02	-2.31697919e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.44000000e-01	1.75798508e-03	5.85193812e-06	4.02649570e-03	7.20362190e-03	8.80788440e-03	-1.80270588e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.56000000e-01	1.32118716e-03	4.04033739e-06	3.01736248e-03	5.44296042e-03	6.64663570e-03	-1.37282216e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.68000000e-01	9.67651141e-04	2.70070209e-06	2.20417519e-03	4.00688377e-03	4.88912245e-03	-1.01938204e-04	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.80000000e-01	6.87282015e-04	1.73695235e-06	1.56187542e-03	2.85968425e-03	3.48841187e-03	-7.34413893e-05	1.75334752e-01	1.65000000e-01
6.57525489e+01	8.92000000e-01	4.70289844e-04	1.06613323e-06	1.06657016e-03	1.96571958e-03	2.39871421e-03	-5.10042905e-05	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.04000000e-01	3.07293387e-04	6.17685982e-07	6.95700479e-04	1.28989515e-03	1.57561817e-03	-3.38407759e-05	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.16000000e-01	1.89351524e-04	3.32641018e-07	4.28072544e-04	7.97956621e-04	9.76466468e-04	-2.11803821e-05	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.28000000e-01	1.08028329e-04	1.62812808e-07	2.43945365e-04	4.56881799e-04	5.60627349e-04	-1.22719318e-05	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.40000000e-01	5.54544323e-05	6.99706693e-08	1.25108973e-04	2.35265880e-04	2.89807516e-04	-6.38806306e-06	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.52000000e-01	2.44150195e-05	2.49301337e-08	5.50289921e-05	1.03829780e-04	1.28573129e-04	-2.83774238e-06	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.64000000e-01	8.43623030e-06	6.60459311e-09	1.89828030e-05	3.59115334e-05	4.47795671e-05	-9.75133432e-07	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.76000000e-01	1.86040979e-06	9.90813134e-10	4.16675027e-06	7.89798669e-06	9.94036650e-06	-2.03924052e-07	1.75334752e-01	1.65000000e-01
6.57525489e+01	9.88000000e-01	1.24428308e-07	-5.97026910e-12	2.77390289e-07	5.26316471e-07	6.83864591e-07	-1.28158033e-08	1.75334752e-01	1.65000000e-01
6.57525489e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.75334752e-01	1.65000000e-01
7.75539150e+01	1.00000000e-06	5.55044557e+00	1.22855902e+00	1.39578960e-03	8.59243592e-04	-7.71362824e+00	8.13148558e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.16591440e-06	5.38903941e+00	1.18765308e+00	1.54154495e-03	9.49401526e-04	-7.48562306e+00	7.89242659e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.35935639e-06	5.23070317e+00	1.14793202e+00	1.70296697e-03	1.04934108e-03	-7.26500339e+00	7.65800769e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.58489319e-06	5.07697394e+00	1.10931604e+00	1.88068419e-03	1.15945346e-03	-7.04891871e+00	7.43029639e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.84784980e-06	4.92701388e+00	1.07180749e+00	2.07668066e-03	1.28094916e-03	-6.83877381e+00	7.20816415e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.15443469e-06	4.78104279e+00	1.03536537e+00	2.29266445e-03	1.41488272e-03	-6.63359246e+00	6.99187959e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.51188643e-06	4.63884297e+00	9.99970051e-01	2.53059872e-03	1.56254525e-03	-6.43371007e+00	6.78113634e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.92864456e-06	4.50037734e+00	9.65592975e-01	2.79268038e-03	1.72518359e-03	-6.23874971e+00	6.57587573e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.41454887e-06	4.36552786e+00	9.32210482e-01	3.08129130e-03	1.90433084e-03	-6.04871813e+00	6.37591488e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.98107171e-06	4.23421914e+00	8.99797377e-01	3.39902013e-03	2.10175404e-03	-5.86341629e+00	6.18113895e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.64158883e-06	4.10635914e+00	8.68330067e-01	3.74870883e-03	2.31912308e-03	-5.68276420e+00	5.99140894e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.41169527e-06	3.98186561e+00	8.37784970e-01	4.13348411e-03	2.55844703e-03	-5.50661925e+00	5.80659849e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.30957344e-06	3.86065560e+00	8.08139223e-01	4.55666799e-03	2.82177469e-03	-5.33487938e+00	5.62658011e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.35642254e-06	3.74264607e+00	7.79370349e-01	5.02192817e-03	3.11138391e-03	-5.16742138e+00	5.45122754e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.57695899e-06	3.62775733e+00	7.51456460e-01	5.53345813e-03	3.43004459e-03	-5.00413579e+00	5.28042009e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.00000000e-05	3.51591274e+00	7.24376102e-01	6.09564785e-03	3.78050298e-03	-4.84491278e+00	5.11403452e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.16591440e-05	3.40703508e+00	6.98108285e-01	6.71325517e-03	4.16567115e-03	-4.68964339e+00	4.95195265e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.35935639e-05	3.30104922e+00	6.72632483e-01	7.39138665e-03	4.58872953e-03	-4.53822227e+00	4.79405835e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.58489319e-05	3.19788127e+00	6.47928626e-01	8.13582940e-03	5.05342813e-03	-4.39054611e+00	4.64023574e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.84784980e-05	3.09745911e+00	6.23977072e-01	8.95297376e-03	5.56368947e-03	-4.24651210e+00	4.49037226e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.15443469e-05	2.99971254e+00	6.00758611e-01	9.84933295e-03	6.12365510e-03	-4.10602211e+00	4.34435711e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.51188643e-05	2.90457177e+00	5.78254449e-01	1.08320673e-02	6.73791459e-03	-3.96897755e+00	4.20208029e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.92864456e-05	2.81196924e+00	5.56446219e-01	1.19092194e-02	7.41149403e-03	-3.83528328e+00	4.06343437e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.41454887e-05	2.72183918e+00	5.35315944e-01	1.30899438e-02	8.14997768e-03	-3.70484626e+00	3.92831397e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.98107171e-05	2.63411626e+00	5.14846029e-01	1.43829939e-02	8.95907629e-03	-3.57757541e+00	3.79661541e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.64158883e-05	2.54873482e+00	4.95019277e-01	1.57972263e-02	9.84448228e-03	-3.45338214e+00	3.66823537e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.41169527e-05	2.46564086e+00	4.75818817e-01	1.73462881e-02	1.08145000e-02	-3.33218098e+00	3.54307994e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.30957344e-05	2.38476679e+00	4.57228131e-01	1.90399517e-02	1.18752589e-02	-3.21388339e+00	3.42104453e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.35642254e-05	2.30605577e+00	4.39231076e-01	2.08913105e-02	1.30351838e-02	-3.09840841e+00	3.30203466e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.57695899e-05	2.22945077e+00	4.21811829e-01	2.29141971e-02	1.43027201e-02	-2.98567294e+00	3.18595631e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.00000000e-04	2.15489639e+00	4.04954879e-01	2.51230650e-02	1.56872800e-02	-2.87559904e+00	3.07271779e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.16591440e-04	2.08233871e+00	3.88645014e-01	2.75339287e-02	1.71986160e-02	-2.76810761e+00	2.96222913e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.35935639e-04	2.01172562e+00	3.72867309e-01	3.01635994e-02	1.88472380e-02	-2.66312277e+00	2.85440331e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.58489319e-04	1.94300707e+00	3.57607095e-01	3.30301707e-02	2.06446128e-02	-2.56056950e+00	2.74915546e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.84784980e-04	1.87613427e+00	3.42849948e-01	3.61531867e-02	2.26027350e-02	-2.46037336e+00	2.64640229e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.15443469e-04	1.81105938e+00	3.28581669e-01	3.95531815e-02	2.47346850e-02	-2.36245897e+00	2.54606352e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.51188643e-04	1.74773792e+00	3.14788260e-01	4.32523094e-02	2.70539938e-02	-2.26675287e+00	2.44806192e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.92864456e-04	1.68612663e+00	3.01455901e-01	4.72740586e-02	2.95750414e-02	-2.17318016e+00	2.35232361e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.41454887e-04	1.62618518e+00	2.88570935e-01	5.16432665e-02	3.23135449e-02	-2.08166806e+00	2.25877808e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.98107171e-04	1.56787490e+00	2.76119826e-01	5.63861095e-02	3.52855784e-02	-1.99213798e+00	2.16735886e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.64158883e-04	1.51115905e+00	2.64089129e-01	6.15306934e-02	3.85081303e-02	-1.90451125e+00	2.07800206e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.41169527e-04	1.45600275e+00	2.52465448e-01	6.71059016e-02	4.19992529e-02	-1.81870371e+00	1.99064670e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.30957344e-04	1.40237402e+00	2.41235434e-01	7.31427961e-02	4.57779003e-02	-1.73462779e+00	1.90523777e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.35642254e-04	1.35024298e+00	2.30385731e-01	7.96731375e-02	4.98631953e-02	-1.65219071e+00	1.82172449e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.57695899e-04	1.29958264e+00	2.19902973e-01	8.67307465e-02	5.42757243e-02	-1.57129269e+00	1.74006097e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.00000000e-03	1.25036763e+00	2.09773737e-01	9.43500028e-02	5.90361240e-02	-1.49182529e+00	1.66020593e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.16591440e-03	1.20257513e+00	1.99984500e-01	1.02567069e-01	6.41661281e-02	-1.41366959e+00	1.58212310e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.35935639e-03	1.15618407e+00	1.90521675e-01	1.11418635e-01	6.96877632e-02	-1.33669642e+00	1.50578105e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.58489319e-03	1.11117589e+00	1.81371596e-01	1.20942615e-01	7.56232545e-02	-1.26076565e+00	1.43115483e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.84784980e-03	1.06753430e+00	1.72520528e-01	1.31177462e-01	8.19954694e-02	-1.18572518e+00	1.35822519e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.15443469e-03	1.02524458e+00	1.63954722e-01	1.42161919e-01	8.88268114e-02	-1.11141069e+00	1.28697805e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.51188643e-03	9.84293883e-01	1.55660447e-01	1.53935340e-01	9.61402844e-02	-1.03764522e+00	1.21740589e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.92864456e-03	9.44670510e-01	1.47624114e-01	1.66536327e-01	1.03958200e-01	-9.64243959e-01	1.14950634e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.41454887e-03	9.06363789e-01	1.39832389e-01	1.80004002e-01	1.12302956e-01	-8.91013790e-01	1.08328236e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.98107171e-03	8.69364429e-01	1.32272424e-01	1.94375632e-01	1.21195562e-01	-8.17763461e-01	1.01874319e+00	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.64158883e-03	8.33663962e-01	1.24932006e-01	2.09688919e-01	1.30657634e-01	-7.44300842e-01	9.55903410e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.41169527e-03	7.99252670e-01	1.17799872e-01	2.25978853e-01	1.40709294e-01	-6.70450341e-01	8.94780232e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.30957344e-03	7.66122473e-01	1.10866025e-01	2.43280433e-01	1.51370712e-01	-5.96056524e-01	8.35397766e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.35642254e-03	7.34264671e-01	1.04122075e-01	2.61625444e-01	1.62661259e-01	-5.21001030e-01	7.77783221e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.57695899e-03	7.03669855e-01	9.75616352e-02	2.81045592e-01	1.74601029e-01	-4.45205595e-01	7.21967016e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.00000000e-02	6.74328070e-01	9.11807411e-02	3.01569287e-01	1.87210054e-01	-3.68652419e-01	6.67982078e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.16591440e-02	6.46229556e-01	8.49782092e-02	3.23224670e-01	2.00511020e-01	-2.91388992e-01	6.15864939e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.35935639e-02	6.19364368e-01	7.89559524e-02	3.46036840e-01	2.14528947e-01	-2.13533895e-01	5.65654067e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.58489319e-02	5.93722207e-01	7.31192021e-02	3.70028366e-01	2.29293492e-01	-1.35277187e-01	5.17388967e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.84784980e-02	5.69294217e-01	6.74765329e-02	3.95221540e-01	2.44842413e-01	-5.68685939e-02	4.71111130e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.15443469e-02	5.46072753e-01	6.20396321e-02	4.21638446e-01	2.61224836e-01	2.14130596e-02	4.26862656e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.51188643e-02	5.24048186e-01	5.68228612e-02	4.49279379e-01	2.78495379e-01	9.92652489e-02	3.84681794e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.92864456e-02	5.03214892e-01	5.18423686e-02	4.78144543e-01	2.96728937e-01	1.76436920e-01	3.44607932e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.41454887e-02	4.83564649e-01	4.71148528e-02	5.08205463e-01	3.16014452e-01	2.52758584e-01	3.06673082e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.98107171e-02	4.65085977e-01	4.26559575e-02	5.39394136e-01	3.36455492e-01	3.28189212e-01	2.70901109e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.64158883e-02	4.47758398e-01	3.84783415e-02	5.71576045e-01	3.58164500e-01	4.02839338e-01	2.37302932e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.41169527e-02	4.31544283e-01	3.45896035e-02	6.04513261e-01	3.81250214e-01	4.76955808e-01	2.05872063e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.30957344e-02	4.16375671e-01	3.09902491e-02	6.37808991e-01	4.05793514e-01	5.50845289e-01	1.76581464e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.35642254e-02	4.02135812e-01	2.76721230e-02	6.70836259e-01	4.31806092e-01	6.24717162e-01	1.49382640e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.57695899e-02	3.88634743e-01	2.46175397e-02	7.02644140e-01	4.59166298e-01	6.98441227e-01	1.24211338e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.00000000e-01	3.75576317e-01	2.17997097e-02	7.31847030e-01	4.87522696e-01	7.71220952e-01	1.00998476e-01	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.12000000e-01	3.65969827e-01	1.98516687e-02	7.50629301e-01	5.08700249e-01	8.23331915e-01	8.50845053e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.24000000e-01	3.57155655e-01	1.81840473e-02	7.64583698e-01	5.27487394e-01	8.67887986e-01	7.16726210e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.36000000e-01	3.48821556e-01	1.67281453e-02	7.74112951e-01	5.43945317e-01	9.05452759e-01	6.02304589e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.48000000e-01	3.40749327e-01	1.54366347e-02	7.79567664e-01	5.58115275e-01	9.36453243e-01	5.03826291e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.60000000e-01	3.32787034e-01	1.42761433e-02	7.81272761e-01	5.70032283e-01	9.61257524e-01	4.18553642e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.72000000e-01	3.24831895e-01	1.32226346e-02	7.79546893e-01	5.79738568e-01	9.80231985e-01	3.44412093e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.84000000e-01	3.16807261e-01	1.22584732e-02	7.74656923e-01	5.87270757e-01	9.93691733e-01	2.79818770e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.96000000e-01	3.08668656e-01	1.13704873e-02	7.66891072e-01	5.92681338e-01	1.00198897e+00	2.23497865e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.08000000e-01	3.00387726e-01	1.05486528e-02	7.56514509e-01	5.96027289e-01	1.00546471e+00	1.74415320e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.20000000e-01	2.91951401e-01	9.78520543e-03	7.43786120e-01	5.97375448e-01	1.00446407e+00	1.31709077e-02	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.32000000e-01	2.83357093e-01	9.07402165e-03	7.28953536e-01	5.96798883e-01	9.99328720e-01	9.46490977e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.44000000e-01	2.74610833e-01	8.41018029e-03	7.12255579e-01	5.94378705e-01	9.90398218e-01	6.26053237e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.56000000e-01	2.65724970e-01	7.78965458e-03	6.93921193e-01	5.90202269e-01	9.78006615e-01	3.50273749e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.68000000e-01	2.56716756e-01	7.20908375e-03	6.74169487e-01	5.84362968e-01	9.62480847e-01	1.14297789e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.80000000e-01	2.47606849e-01	6.66561205e-03	6.53208995e-01	5.76958581e-01	9.44138704e-01	-8.61951647e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	2.92000000e-01	2.38418306e-01	6.15677003e-03	6.31237497e-01	5.68090169e-01	9.23286687e-01	-2.55070722e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.04000000e-01	2.29175909e-01	5.68038729e-03	6.08442290e-01	5.57862131e-01	9.00220361e-01	-3.95811180e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.16000000e-01	2.19905425e-01	5.23452694e-03	5.84999598e-01	5.46381477e-01	8.75222947e-01	-5.11556571e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.28000000e-01	2.10632968e-01	4.81743685e-03	5.61074708e-01	5.33755769e-01	8.48564459e-01	-6.05145550e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.40000000e-01	2.01384699e-01	4.42751302e-03	5.36821922e-01	5.20093675e-01	8.20501913e-01	-6.79146135e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.52000000e-01	1.92186315e-01	4.06327233e-03	5.12384724e-01	5.05503437e-01	7.91278474e-01	-7.35888497e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.64000000e-01	1.83062821e-01	3.72333168e-03	4.87895365e-01	4.90093167e-01	7.61123672e-01	-7.77477760e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.76000000e-01	1.74038375e-01	3.40639238e-03	4.63476486e-01	4.73968816e-01	7.30253614e-01	-8.05828909e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	3.88000000e-01	1.65135868e-01	3.11122778e-03	4.39239342e-01	4.57235119e-01	6.98870089e-01	-8.22667297e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.00000000e-01	1.56376882e-01	2.83667448e-03	4.15284918e-01	4.39994413e-01	6.67161121e-01	-8.29546978e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.12000000e-01	1.47781744e-01	2.58162471e-03	3.91705222e-01	4.22346133e-01	6.35302290e-01	-8.27881823e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.24000000e-01	1.39369310e-01	2.34502059e-03	3.68582559e-01	4.04386715e-01	6.03455981e-01	-8.18939519e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.36000000e-01	1.31156753e-01	2.12585002e-03	3.45989670e-01	3.86208414e-01	5.71770754e-01	-8.03854086e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.48000000e-01	1.23159922e-01	1.92314303e-03	3.23990977e-01	3.67902134e-01	5.40385007e-01	-7.83654428e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.60000000e-01	1.15393173e-01	1.73596860e-03	3.02642801e-01	3.49555778e-01	5.09426172e-01	-7.59271392e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.72000000e-01	1.07867983e-01	1.56343396e-03	2.81990464e-01	3.31243030e-01	4.78999551e-01	-7.31480939e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.84000000e-01	1.00595781e-01	1.40468244e-03	2.62075391e-01	3.13044586e-01	4.49211070e-01	-7.01032660e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	4.96000000e-01	9.35857286e-02	1.25889042e-03	2.42930131e-01	2.95031572e-01	4.20150531e-01	-6.68566211e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.08000000e-01	8.68455977e-02	1.12526820e-03	2.24580792e-01	2.77271363e-01	3.91898004e-01	-6.34648560e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.20000000e-01	8.03815731e-02	1.00305734e-03	2.07046924e-01	2.59826233e-01	3.64523525e-01	-5.99779673e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.32000000e-01	7.41983721e-02	8.91530515e-04	1.90342151e-01	2.42753563e-01	3.38087110e-01	-5.64398730e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.44000000e-01	6.82992968e-02	7.89990514e-04	1.74474518e-01	2.26105743e-01	3.12639465e-01	-5.28885995e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.56000000e-01	6.26862934e-02	6.97769823e-04	1.59446928e-01	2.09930170e-01	2.88222481e-01	-4.93569861e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.68000000e-01	5.73600884e-02	6.14229677e-04	1.45257790e-01	1.94269596e-01	2.64870203e-01	-4.58735204e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.80000000e-01	5.23201030e-02	5.38759456e-04	1.31900974e-01	1.79161581e-01	2.42608330e-01	-4.24623784e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	5.92000000e-01	4.75645475e-02	4.70776316e-04	1.19366251e-01	1.64638578e-01	2.21454729e-01	-3.91437198e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.04000000e-01	4.30906238e-02	4.09724537e-04	1.07640071e-01	1.50728556e-01	2.01420745e-01	-3.59345086e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.16000000e-01	3.88944982e-02	3.55074898e-04	9.67056443e-02	1.37454726e-01	1.82511122e-01	-3.28486465e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.28000000e-01	3.49713116e-02	3.06324246e-04	8.65431235e-02	1.24835344e-01	1.64723960e-01	-2.98970730e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.40000000e-01	3.13154352e-02	2.62994922e-04	7.71304412e-02	1.12884619e-01	1.48052252e-01	-2.70884897e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.52000000e-01	2.79202893e-02	2.24634224e-04	6.84429759e-02	1.01611761e-01	1.32482951e-01	-2.44291235e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.64000000e-01	2.47786992e-02	1.90813905e-04	6.04545757e-02	9.10223643e-02	1.17998833e-01	-2.19234730e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.76000000e-01	2.18826747e-02	1.61129603e-04	5.31371493e-02	8.11172487e-02	1.04577404e-01	-1.95740154e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	6.88000000e-01	1.92237606e-02	1.35200312e-04	4.64615940e-02	7.18939806e-02	9.21927879e-02	-1.73819086e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.00000000e-01	1.67928457e-02	1.12667808e-04	4.03974925e-02	6.33457125e-02	8.08147087e-02	-1.53466906e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.12000000e-01	1.45804614e-02	9.31961144e-05	3.49138337e-02	5.54626390e-02	7.04101089e-02	-1.34668535e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.24000000e-01	1.25766783e-02	7.64708782e-05	2.99789201e-02	4.82312624e-02	6.09426771e-02	-1.17397418e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.36000000e-01	1.07712253e-02	6.21988331e-05	2.55607088e-02	4.16348102e-02	5.23733213e-02	-1.01616830e-03	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.48000000e-01	9.15361224e-03	5.01071774e-05	2.16270597e-02	3.56540222e-02	4.46610760e-02	-8.72831756e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.60000000e-01	7.71309236e-03	3.99429532e-05	1.81458123e-02	3.02666157e-02	3.77627726e-02	-7.43449573e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.72000000e-01	6.43877824e-03	3.14724580e-05	1.50850692e-02	2.54478087e-02	3.16336186e-02	-6.27443860e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.84000000e-01	5.31968488e-03	2.44806055e-05	1.24132405e-02	2.11707392e-02	2.62276070e-02	-5.24188058e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	7.96000000e-01	4.34478531e-03	1.87702864e-05	1.00992387e-02	1.74065738e-02	2.14977235e-02	-4.33012936e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.08000000e-01	3.50303193e-03	1.41617579e-05	8.11253702e-03	1.41245437e-02	1.73959785e-02	-3.53195243e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.20000000e-01	2.78361042e-03	1.04918835e-05	6.42383573e-03	1.12930407e-02	1.38749553e-02	-2.84020355e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.32000000e-01	2.17584142e-03	7.61330987e-06	5.00474330e-03	8.87941514e-03	1.08873270e-02	-2.24764173e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.44000000e-01	1.66858813e-03	5.39422950e-06	3.82614925e-03	6.84778361e-03	8.38250222e-03	-1.74563825e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.56000000e-01	1.25170463e-03	3.71758785e-06	2.86205672e-03	5.16450445e-03	6.31433794e-03	-1.32680740e-04	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.68000000e-01	9.14937135e-04	2.48006406e-06	2.08662312e-03	3.79425629e-03	4.63568790e-03	-9.83153215e-05	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.80000000e-01	6.48425523e-04	1.59159215e-06	1.47539679e-03	2.70198487e-03	3.30056767e-03	-7.06689782e-05	1.71433773e-01	1.70000000e-01
7.75539150e+01	8.92000000e-01	4.42632194e-04	9.74562866e-07	1.00511412e-03	1.85281270e-03	2.26422352e-03	-4.89542419e-05	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.04000000e-01	2.88441649e-04	5.63110783e-07	6.53861603e-04	1.21250894e-03	1.48337073e-03	-3.23879864e-05	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.16000000e-01	1.77190894e-04	3.02320111e-07	4.01104352e-04	7.47774787e-04	9.16553394e-04	-2.02051304e-05	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.28000000e-01	1.00732068e-04	1.47446123e-07	2.27769638e-04	4.26623590e-04	5.24407310e-04	-1.16623556e-05	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.40000000e-01	5.14914975e-05	6.30989644e-08	1.16321813e-04	2.18754744e-04	2.69967054e-04	-6.04293262e-06	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.52000000e-01	2.25533513e-05	2.23642911e-08	5.08988641e-05	9.60404853e-05	1.19162602e-04	-2.66894935e-06	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.64000000e-01	7.74062975e-06	5.88329306e-09	1.74386878e-05	3.29910153e-05	4.12248737e-05	-9.09915258e-07	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.76000000e-01	1.69037689e-06	8.71813565e-10	3.78963618e-06	7.18322759e-06	9.06146883e-06	-1.87950910e-07	1.71433773e-01	1.70000000e-01
7.75539150e+01	9.88000000e-01	1.10236964e-07	-7.58741031e-12	2.45978981e-07	4.66708579e-07	6.08571091e-07	-1.15149155e-08	1.71433773e-01	1.70000000e-01
7.75539150e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.71433773e-01	1.70000000e-01
9.18379732e+01	1.00000000e-06	5.88959476e+00	1.29842106e+00	1.42053624e-03	8.72436814e-04	-8.21850872e+00	8.64045541e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.16591440e-06	5.71450214e+00	1.25424785e+00	1.56871338e-03	9.63887881e-04	-7.97025471e+00	8.38086065e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.35935639e-06	5.54293487e+00	1.21138480e+00	1.73280630e-03	1.06525464e-03	-7.73049291e+00	8.12658288e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.58489319e-06	5.37640808e+00	1.16974191e+00	1.91344132e-03	1.17692459e-03	-7.49566718e+00	7.87966519e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.84784980e-06	5.21409182e+00	1.12932165e+00	2.11263297e-03	1.30012552e-03	-7.26750998e+00	7.63898743e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.15443469e-06	5.05618305e+00	1.09007774e+00	2.33210920e-03	1.43592417e-03	-7.04487176e+00	7.40478519e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.51188643e-06	4.90245590e+00	1.05198792e+00	2.57386333e-03	1.58562374e-03	-6.82813730e+00	7.17673972e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.92864456e-06	4.75286082e+00	1.01501995e+00	2.84011971e-03	1.75049005e-03	-6.61688670e+00	6.95477333e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.41454887e-06	4.60726744e+00	9.79147073e-01	3.13329107e-03	1.93207523e-03	-6.41111965e+00	6.73868478e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.98107171e-06	4.46558981e+00	9.44340894e-01	3.45599946e-03	2.13215682e-03	-6.21061805e+00	6.52834344e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.64158883e-06	4.32772480e+00	9.10574709e-01	3.81112331e-03	2.35242797e-03	-6.01528805e+00	6.32359359e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.41169527e-06	4.19357955e+00	8.77821952e-01	4.20182591e-03	2.59491573e-03	-5.82497138e+00	6.12429292e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.30957344e-06	4.06306062e+00	8.46056840e-01	4.63147304e-03	2.86169249e-03	-5.63955151e+00	5.93029826e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.35642254e-06	3.93607491e+00	8.15254049e-01	5.10378200e-03	3.15506667e-03	-5.45889079e+00	5.74146820e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.57695899e-06	3.81253290e+00	7.85388920e-01	5.62298838e-03	3.47782556e-03	-5.28286602e+00	5.55766711e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.00000000e-05	3.69234826e+00	7.56437299e-01	6.19353320e-03	3.83274013e-03	-5.11135359e+00	5.37875738e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.16591440e-05	3.57543440e+00	7.28375569e-01	6.82022946e-03	4.22275366e-03	-4.94423137e+00	5.20460674e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.35935639e-05	3.46170705e+00	7.01180645e-01	7.50824698e-03	4.65108404e-03	-4.78138105e+00	5.03508527e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.58489319e-05	3.35108343e+00	6.74829969e-01	8.26343909e-03	5.12151107e-03	-4.62268667e+00	4.87006374e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.84784980e-05	3.24348275e+00	6.49301477e-01	9.09225128e-03	5.63798836e-03	-4.46803318e+00	4.70941657e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.15443469e-05	3.13882634e+00	6.24573599e-01	1.00012710e-02	6.20469755e-03	-4.31731038e+00	4.55302021e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.51188643e-05	3.03703618e+00	6.00625249e-01	1.09977433e-02	6.82626985e-03	-4.17040800e+00	4.40075232e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.92864456e-05	2.93803673e+00	5.77435829e-01	1.20897968e-02	7.50777364e-03	-4.02721952e+00	4.25249343e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.41454887e-05	2.84175438e+00	5.54985187e-01	1.32866442e-02	8.25483069e-03	-3.88764076e+00	4.10812645e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.98107171e-05	2.74811618e+00	5.33253617e-01	1.45971163e-02	9.07318698e-03	-3.75156977e+00	3.96753623e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.64158883e-05	2.65704933e+00	5.12221867e-01	1.60302624e-02	9.96863463e-03	-3.61890740e+00	3.83060854e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.41169527e-05	2.56849221e+00	4.91871072e-01	1.75997074e-02	1.09494603e-02	-3.48955768e+00	3.69723830e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.30957344e-05	2.48237046e+00	4.72182770e-01	1.93153791e-02	1.20218856e-02	-3.36342212e+00	3.56731062e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.35642254e-05	2.39862045e+00	4.53138936e-01	2.11904843e-02	1.31943822e-02	-3.24040985e+00	3.44072078e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.57695899e-05	2.31717846e+00	4.34721913e-01	2.32389503e-02	1.44754541e-02	-3.12042818e+00	3.31736478e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.00000000e-04	2.23798264e+00	4.16914409e-01	2.54753579e-02	1.58745644e-02	-3.00338969e+00	3.19714125e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.16591440e-04	2.16097281e+00	3.99699487e-01	2.79158312e-02	1.74015249e-02	-2.88920613e+00	3.07995080e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.35935639e-04	2.08609075e+00	3.83060546e-01	3.05773034e-02	1.90669118e-02	-2.77779259e+00	2.96569730e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.58489319e-04	2.01328047e+00	3.66981291e-01	3.34779959e-02	2.08822453e-02	-2.66906522e+00	2.85428693e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.84784980e-04	1.94248738e+00	3.51445725e-01	3.66375686e-02	2.28595861e-02	-2.56294089e+00	2.74562779e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.15443469e-04	1.87365805e+00	3.36438126e-01	4.00766849e-02	2.50120649e-02	-2.45933580e+00	2.63963123e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.51188643e-04	1.80674254e+00	3.21943023e-01	4.38176209e-02	2.73532715e-02	-2.35816815e+00	2.53621187e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.92864456e-04	1.74169229e+00	3.07945176e-01	4.78839812e-02	2.98976544e-02	-2.25935495e+00	2.43528794e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.41454887e-04	1.67846179e+00	2.94429558e-01	5.23007164e-02	3.26609702e-02	-2.16281527e+00	2.33678125e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.98107171e-04	1.61700733e+00	2.81381312e-01	5.70941237e-02	3.56593432e-02	-2.06846267e+00	2.24061786e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.64158883e-04	1.55728729e+00	2.68785727e-01	6.22923920e-02	3.89098122e-02	-1.97621070e+00	2.14672661e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.41169527e-04	1.49926204e+00	2.56628198e-01	6.79245112e-02	4.24304672e-02	-1.88596756e+00	2.05503961e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.30957344e-04	1.44289496e+00	2.44894220e-01	7.40216028e-02	4.62402765e-02	-1.79763821e+00	1.96549501e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.35642254e-04	1.38815170e+00	2.33569344e-01	8.06155015e-02	5.03584019e-02	-1.71112247e+00	1.87803544e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.57695899e-04	1.33500082e+00	2.22639164e-01	8.77400492e-02	5.48054268e-02	-1.62631335e+00	1.79260861e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.00000000e-03	1.28341272e+00	2.12089284e-01	9.54296535e-02	5.96019976e-02	-1.54309533e+00	1.70916704e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.16591440e-03	1.23336038e+00	2.01905274e-01	1.03720451e-01	6.47698291e-02	-1.46134265e+00	1.62766842e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.35935639e-03	1.18481871e+00	1.92072707e-01	1.12649091e-01	7.03309130e-02	-1.38091961e+00	1.54807555e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.58489319e-03	1.13776517e+00	1.82577149e-01	1.22253401e-01	7.63074399e-02	-1.30167974e+00	1.47035780e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.84784980e-03	1.09217964e+00	1.73404173e-01	1.32571700e-01	8.27222010e-02	-1.22346505e+00	1.39449044e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.15443469e-03	1.04804362e+00	1.64539410e-01	1.43642565e-01	8.95975360e-02	-1.14610571e+00	1.32045411e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.51188643e-03	1.00534064e+00	1.55968589e-01	1.55505106e-01	9.69563387e-02	-1.06941984e+00	1.24823614e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.92864456e-03	9.64055419e-01	1.47677659e-01	1.68197651e-01	1.04820812e-01	-9.93218299e-01	1.17782920e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.41454887e-03	9.24173861e-01	1.39652897e-01	1.81758937e-01	1.13213201e-01	-9.17304460e-01	1.10923144e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.98107171e-03	8.85683335e-01	1.31881137e-01	1.96225833e-01	1.22154392e-01	-8.41484242e-01	1.04244749e+00	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.64158883e-03	8.48572104e-01	1.24349916e-01	2.11635486e-01	1.31665815e-01	-7.65563759e-01	9.77487388e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.41169527e-03	8.12827378e-01	1.17047772e-01	2.28022310e-01	1.41767428e-01	-6.89366540e-01	9.14364143e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.30957344e-03	7.78438088e-01	1.09964542e-01	2.45420545e-01	1.52479202e-01	-6.12737357e-01	8.53097739e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.35642254e-03	7.45392668e-01	1.03091687e-01	2.63861165e-01	1.63820325e-01	-5.35558774e-01	7.93711456e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.57695899e-03	7.13679009e-01	9.64226598e-02	2.83374836e-01	1.75810673e-01	-4.57754475e-01	7.36232005e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.00000000e-02	6.83284602e-01	8.99532885e-02	3.03988806e-01	1.88470086e-01	-3.79309080e-01	6.80688823e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.16591440e-02	6.54197300e-01	8.36820971e-02	3.25729754e-01	2.01821006e-01	-3.00272771e-01	6.27115172e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.35935639e-02	6.26404901e-01	7.76105805e-02	3.48621028e-01	2.15888191e-01	-2.20766738e-01	5.75546457e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.58489319e-02	5.99895018e-01	7.17433753e-02	3.72683084e-01	2.30700989e-01	-1.40983065e-01	5.26019362e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.84784980e-02	5.74656832e-01	6.60882429e-02	3.97935584e-01	2.46296734e-01	-6.11723575e-02	4.78572784e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.15443469e-02	5.50680698e-01	6.06558033e-02	4.24396792e-01	2.62723707e-01	1.83862738e-02	4.33246293e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.51188643e-02	5.27955177e-01	5.54590636e-02	4.52062911e-01	2.80035640e-01	9.73919651e-02	3.90075960e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.92864456e-02	5.06472599e-01	5.05125250e-02	4.80928340e-01	2.98305797e-01	1.75595738e-01	3.49098934e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.41454887e-02	4.86222501e-01	4.58309633e-02	5.10957218e-01	3.17620640e-01	2.52829927e-01	3.10345088e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.98107171e-02	4.67190756e-01	4.14278737e-02	5.42072100e-01	3.38080002e-01	3.29053421e-01	2.73836140e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.64158883e-02	4.49353615e-01	3.73136311e-02	5.74126540e-01	3.59790797e-01	4.04372379e-01	2.39580816e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.41169527e-02	4.32669329e-01	3.34935403e-02	6.06867827e-01	3.82853806e-01	4.79022288e-01	2.07570401e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.30957344e-02	4.17064754e-01	2.99659641e-02	6.39881439e-01	4.07338747e-01	5.53288754e-01	1.77775629e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.35642254e-02	4.02416778e-01	2.67209315e-02	6.72520031e-01	4.33242218e-01	6.27348750e-01	1.50145878e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.57695899e-02	3.88527916e-01	2.37394377e-02	7.03810793e-01	4.60422919e-01	7.01028505e-01	1.24614933e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.00000000e-01	3.75093728e-01	2.09939961e-02	7.32347121e-01	4.88505122e-01	7.73480075e-01	1.01111954e-01	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.12000000e-01	3.65212790e-01	1.90988957e-02	7.50531656e-01	5.09403177e-01	8.25135774e-01	8.50275677e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.24000000e-01	3.56151635e-01	1.74786127e-02	7.63869588e-01	5.27872491e-01	8.69111844e-01	7.14936969e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.36000000e-01	3.47591752e-01	1.60656972e-02	7.72775099e-01	5.43980021e-01	9.06002698e-01	5.99657254e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.48000000e-01	3.39311220e-01	1.48137363e-02	7.77608989e-01	5.57772875e-01	9.36261904e-01	5.00595553e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.60000000e-01	3.31155969e-01	1.36900211e-02	7.78705264e-01	5.69292062e-01	9.60281009e-01	4.14949620e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.72000000e-01	3.23021717e-01	1.26709945e-02	7.76388839e-01	5.78585137e-01	9.78444614e-01	3.40597243e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.84000000e-01	3.14831439e-01	1.17393664e-02	7.70934080e-01	5.85694498e-01	9.91085907e-01	2.75917723e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.96000000e-01	3.06540290e-01	1.08822126e-02	7.62634070e-01	5.90677727e-01	9.98570960e-01	2.19606179e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.08000000e-01	2.98119863e-01	1.00896878e-02	7.51758294e-01	5.93596730e-01	1.00125278e+00	1.70605524e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.20000000e-01	2.89557108e-01	9.35415699e-03	7.38568970e-01	5.94522831e-01	9.99486407e-01	1.28035355e-02	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.32000000e-01	2.80849514e-01	8.66959143e-03	7.23316306e-01	5.93533312e-01	9.93621737e-01	9.11509090e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.44000000e-01	2.72003171e-01	8.03114041e-03	7.06240944e-01	5.90713085e-01	9.84004953e-01	5.93103293e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.56000000e-01	2.63030448e-01	7.43483123e-03	6.87572979e-01	5.86152926e-01	9.70975329e-01	3.19538260e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.68000000e-01	2.53948558e-01	6.87734627e-03	6.67532061e-01	5.79949244e-01	9.54863805e-01	8.58838456e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.80000000e-01	2.44778049e-01	6.35586584e-03	6.46326740e-01	5.72202446e-01	9.35991065e-01	-1.12240253e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	2.92000000e-01	2.35541806e-01	5.86795213e-03	6.24154363e-01	5.63015890e-01	9.14665621e-01	-2.78747117e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.04000000e-01	2.26264363e-01	5.41146377e-03	6.01201363e-01	5.52495903e-01	8.91184193e-01	-4.17155774e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.16000000e-01	2.16971167e-01	4.98449160e-03	5.77642758e-01	5.40751014e-01	8.65830415e-01	-5.30634572e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.28000000e-01	2.07687951e-01	4.58531077e-03	5.53642327e-01	5.27890031e-01	8.38874116e-01	-6.22043495e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.40000000e-01	1.98440431e-01	4.21234465e-03	5.29352608e-01	5.14022498e-01	8.10571538e-01	-6.93966352e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.52000000e-01	1.89253805e-01	3.86413783e-03	5.04915101e-01	4.99257274e-01	7.81164625e-01	-7.48744281e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.64000000e-01	1.80152537e-01	3.53933544e-03	4.80459948e-01	4.83702731e-01	7.50881250e-01	-7.88489878e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.76000000e-01	1.71160192e-01	3.23666752e-03	4.56107473e-01	4.67464882e-01	7.19935513e-01	-8.15122110e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	3.88000000e-01	1.62299043e-01	2.95493665e-03	4.31966564e-01	4.50648237e-01	6.88526906e-01	-8.30367948e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.00000000e-01	1.53590031e-01	2.69300903e-03	4.08135809e-01	4.33354670e-01	6.56840962e-01	-8.35781807e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.12000000e-01	1.45052812e-01	2.44980681e-03	3.84704725e-01	4.15682959e-01	6.25050508e-01	-8.32775512e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.24000000e-01	1.36705552e-01	2.22430222e-03	3.61753103e-01	3.97728667e-01	5.93314997e-01	-8.22613680e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.36000000e-01	1.28564738e-01	2.01551332e-03	3.39351215e-01	3.79583085e-01	5.61780038e-01	-8.06426915e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.48000000e-01	1.20645517e-01	1.82250031e-03	3.17561023e-01	3.61335880e-01	5.30580885e-01	-7.85239573e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.60000000e-01	1.12961499e-01	1.64436218e-03	2.96436336e-01	3.43073242e-01	4.99841418e-01	-7.59975511e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.72000000e-01	1.05523550e-01	1.48023590e-03	2.76020311e-01	3.24867949e-01	4.69664306e-01	-7.31407968e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.84000000e-01	9.83423810e-02	1.32929413e-03	2.56352022e-01	3.06798891e-01	4.40152026e-01	-7.00279743e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	4.96000000e-01	9.14264883e-02	1.19074222e-03	2.37461842e-01	2.88935554e-01	4.11391201e-01	-6.67224735e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.08000000e-01	8.47829916e-02	1.06381886e-03	2.19373789e-01	2.71343582e-01	3.83458755e-01	-6.32804251e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.20000000e-01	7.84174447e-02	9.47793503e-04	2.02105436e-01	2.54083460e-01	3.56421617e-01	-5.97512451e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.32000000e-01	7.23339590e-02	8.41966070e-04	1.85668541e-01	2.37210744e-01	3.30336784e-01	-5.61782634e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.44000000e-01	6.65352560e-02	7.45665971e-04	1.70069402e-01	2.20775974e-01	3.05252045e-01	-5.25989462e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.56000000e-01	6.10227308e-02	6.58251582e-04	1.55309302e-01	2.04824697e-01	2.81206484e-01	-4.90455939e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.68000000e-01	5.57965815e-02	5.79109322e-04	1.41385135e-01	1.89397785e-01	2.58231411e-01	-4.55461499e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.80000000e-01	5.08557355e-02	5.07653015e-04	1.28289389e-01	1.74530945e-01	2.36349934e-01	-4.21242628e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	5.92000000e-01	4.61979476e-02	4.43323489e-04	1.16010594e-01	1.60254826e-01	2.15577499e-01	-3.87996014e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.04000000e-01	4.18199916e-02	3.85587914e-04	1.04534072e-01	1.46595611e-01	1.95923141e-01	-3.55886467e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.16000000e-01	3.77176379e-02	3.33939177e-04	9.38420180e-02	1.33574762e-01	1.77389423e-01	-3.25048283e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.28000000e-01	3.38856745e-02	2.87895435e-04	8.39137189e-02	1.21208881e-01	1.59972467e-01	-2.95586509e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.40000000e-01	3.03181432e-02	2.46999541e-04	7.47263280e-02	1.09510542e-01	1.43663385e-01	-2.67583825e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.52000000e-01	2.70081830e-02	2.10818508e-04	6.62545929e-02	9.84874534e-02	1.28447471e-01	-2.41098536e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.64000000e-01	2.39483598e-02	1.78943000e-04	5.84718112e-02	8.81437346e-02	1.14305936e-01	-2.16171697e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.76000000e-01	2.11304715e-02	1.50986769e-04	5.13494777e-02	7.84788832e-02	1.01214953e-01	-1.92824512e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	6.88000000e-01	1.85458739e-02	1.26586129e-04	4.48581532e-02	6.94891833e-02	8.91474104e-02	-1.71065031e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.00000000e-01	1.61853108e-02	1.05399381e-04	3.89672030e-02	6.11666667e-02	7.80720132e-02	-1.50885443e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.12000000e-01	1.40391941e-02	8.71062926e-05	3.36454754e-02	5.35004727e-02	6.79548044e-02	-1.32267593e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.24000000e-01	1.20975103e-02	7.14074715e-05	2.88612261e-02	4.64761783e-02	5.87587417e-02	-1.15182036e-03	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.36000000e-01	1.03499387e-02	5.80238401e-05	2.45824492e-02	4.00762290e-02	5.04441821e-02	-9.95894519e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.48000000e-01	8.78596454e-03	4.66960188e-05	2.07771116e-02	3.42806645e-02	4.29697266e-02	-8.54437529e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.60000000e-01	7.39484984e-03	3.71837157e-05	1.74132356e-02	2.90666463e-02	3.62919378e-02	-7.26911760e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.72000000e-01	6.16574363e-03	2.92651431e-05	1.44591662e-02	2.44089725e-02	3.03659045e-02	-6.12719020e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.84000000e-01	5.08772499e-03	2.27363882e-05	1.18836193e-02	2.02804781e-02	2.51456368e-02	-5.11214298e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	7.96000000e-01	4.14985660e-03	1.74107848e-05	9.65586746e-03	1.66521495e-02	2.05842685e-02	-4.21711567e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.08000000e-01	3.34121128e-03	1.31183045e-05	7.74580695e-03	1.34931927e-02	1.66341282e-02	-3.43474664e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.20000000e-01	2.65110668e-03	9.70481576e-06	6.12457226e-03	1.07720610e-02	1.32481814e-02	-2.75776428e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.32000000e-01	2.06899849e-03	7.03129721e-06	4.76419465e-03	8.45621494e-03	1.03794936e-02	-2.17878409e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.44000000e-01	1.58397513e-03	4.97356608e-06	3.63620262e-03	6.51025489e-03	7.97833779e-03	-1.68915826e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.56000000e-01	1.18606892e-03	3.42149641e-06	2.71509733e-03	4.90090429e-03	5.99922345e-03	-1.28142517e-04	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.68000000e-01	8.65247023e-04	2.27805098e-06	1.97562168e-03	3.59340715e-03	4.39585937e-03	-9.47551687e-05	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.80000000e-01	6.11882667e-04	1.45879316e-06	1.39392439e-03	2.55337129e-03	3.12321202e-03	-6.79548730e-05	1.67619583e-01	1.75000000e-01
9.18379732e+01	8.92000000e-01	4.16687658e-04	8.91103484e-07	9.47362328e-04	1.74668605e-03	2.13756005e-03	-4.69553604e-05	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.04000000e-01	2.70807888e-04	5.13509598e-07	6.14655825e-04	1.13997936e-03	1.39673420e-03	-3.09775494e-05	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.16000000e-01	1.65852587e-04	2.74848910e-07	3.75914543e-04	7.00895427e-04	8.60462281e-04	-1.92627579e-05	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.28000000e-01	9.39544968e-05	1.33574310e-07	2.12716745e-04	3.98462829e-04	4.90621419e-04	-1.10764215e-05	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.40000000e-01	4.78264949e-05	5.69225798e-08	1.08180683e-04	2.03456433e-04	2.51540002e-04	-5.71319689e-06	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.52000000e-01	2.08408943e-05	2.00704433e-08	4.70930618e-05	8.88625560e-05	1.10468739e-04	-2.50885489e-06	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.64000000e-01	7.10523527e-06	5.24309750e-09	1.60258527e-05	3.03187412e-05	3.79635887e-05	-8.48639607e-07	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.76000000e-01	1.53660065e-06	7.67510910e-10	3.44808124e-06	6.53585977e-06	8.26313323e-06	-1.73148410e-07	1.67619583e-01	1.75000000e-01
9.18379732e+01	9.88000000e-01	9.76809922e-08	-8.68643838e-12	2.18155518e-07	4.13909576e-07	5.41609572e-07	-1.03410857e-08	1.67619583e-01	1.75000000e-01
9.18379732e+01	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.67619583e-01	1.75000000e-01
1.09221672e+02	1.00000000e-06	6.24783734e+00	1.36994278e+00	1.44562623e-03	8.85825073e-04	-8.75254635e+00	9.17806430e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.16591440e-06	6.05806245e+00	1.32235592e+00	1.59625605e-03	9.78587206e-04	-8.48251691e+00	8.89644029e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.35935639e-06	5.87230262e+00	1.27621323e+00	1.76305306e-03	1.08140041e-03	-8.22218170e+00	8.62086089e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.58489319e-06	5.69206005e+00	1.23141366e+00	1.94664184e-03	1.19464886e-03	-7.96722453e+00	8.35335946e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.84784980e-06	5.51650927e+00	1.18795972e+00	2.14906747e-03	1.31957773e-03	-7.71973480e+00	8.09281868e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.15443469e-06	5.34582344e+00	1.14579941e+00	2.37207815e-03	1.45726600e-03	-7.47837167e+00	7.83943966e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.51188643e-06	5.17976700e+00	1.10490755e+00	2.61769746e-03	1.60902927e-03	-7.24357473e+00	7.59288900e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.92864456e-06	5.01827652e+00	1.06524790e+00	2.88817740e-03	1.77615243e-03	-7.01487553e+00	7.35306782e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.41454887e-06	4.86120823e+00	1.02679030e+00	3.18596183e-03	1.96020650e-03	-6.79226685e+00	7.11975506e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.98107171e-06	4.70846407e+00	9.89502875e-01	3.51370644e-03	2.16298000e-03	-6.57550848e+00	6.89280183e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.64158883e-06	4.55992865e+00	9.53355528e-01	3.87432631e-03	2.38618939e-03	-6.36449134e+00	6.67203399e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.41169527e-06	4.41549730e+00	9.18318440e-01	4.27102170e-03	2.63187993e-03	-6.15903970e+00	6.45729152e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.30957344e-06	4.27506495e+00	8.84362647e-01	4.70720242e-03	2.90214789e-03	-5.95902085e+00	6.24841376e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.35642254e-06	4.13852729e+00	8.51459732e-01	5.18663534e-03	3.19933202e-03	-5.76428110e+00	6.04524251e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.57695899e-06	4.00578388e+00	8.19582020e-01	5.71359860e-03	3.52623735e-03	-5.57468188e+00	5.84762555e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.00000000e-05	3.87673763e+00	7.88702425e-01	6.29258458e-03	3.88566000e-03	-5.39008430e+00	5.65540926e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.16591440e-05	3.75129157e+00	7.58794479e-01	6.92846176e-03	4.28057466e-03	-5.21035154e+00	5.46844579e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.35935639e-05	3.62935128e+00	7.29832326e-01	7.62646342e-03	4.71423661e-03	-5.03535087e+00	5.28658991e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.58489319e-05	3.51082413e+00	7.01790707e-01	8.39250893e-03	5.19045559e-03	-4.86495232e+00	5.10969762e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.84784980e-05	3.39561972e+00	6.74644937e-01	9.23309964e-03	5.71321672e-03	-4.69902720e+00	4.93762889e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.15443469e-05	3.28365002e+00	6.48370898e-01	1.01548975e-02	6.28674190e-03	-4.53745194e+00	4.77024608e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.51188643e-05	3.17482792e+00	6.22945023e-01	1.11652323e-02	6.91570401e-03	-4.38010334e+00	4.60741320e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.92864456e-05	3.06906901e+00	5.98344307e-01	1.22723182e-02	7.60521382e-03	-4.22686223e+00	4.44899749e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.41454887e-05	2.96629107e+00	5.74546253e-01	1.34854265e-02	8.36093065e-03	-4.07761209e+00	4.29486888e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.98107171e-05	2.86641271e+00	5.51528880e-01	1.48134683e-02	9.18863737e-03	-3.93223898e+00	4.14489962e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.64158883e-05	2.76935321e+00	5.29270725e-01	1.62656795e-02	1.00942227e-02	-3.79063205e+00	3.99896336e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.41169527e-05	2.67504263e+00	5.07750773e-01	1.78556673e-02	1.10859586e-02	-3.65268375e+00	3.85694279e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.30957344e-05	2.58339912e+00	4.86948482e-01	1.95935141e-02	1.21701580e-02	-3.51828461e+00	3.71871163e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.35642254e-05	2.49435152e+00	4.66843799e-01	2.14925387e-02	1.33553389e-02	-3.38733281e+00	3.58415388e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.57695899e-05	2.40782880e+00	4.47417102e-01	2.35667636e-02	1.46500644e-02	-3.25972511e+00	3.45315456e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.00000000e-04	2.32376200e+00	4.28649195e-01	2.58308956e-02	1.60638481e-02	-3.13536367e+00	3.32560165e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.16591440e-04	2.24208406e+00	4.10521290e-01	2.83011684e-02	1.76065611e-02	-3.01415014e+00	3.20138542e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.35935639e-04	2.16273005e+00	3.93014995e-01	3.09946360e-02	1.92888455e-02	-2.89598975e+00	3.08039970e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.58489319e-04	2.08563744e+00	3.76112279e-01	3.39296461e-02	2.11222748e-02	-2.78078892e+00	2.96254089e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.84784980e-04	2.01074528e+00	3.59795465e-01	3.71259740e-02	2.31189751e-02	-2.66845505e+00	2.84770759e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.15443469e-04	1.93799403e+00	3.44047205e-01	4.06044103e-02	2.52921270e-02	-2.55889510e+00	2.73580197e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.51188643e-04	1.86732775e+00	3.28850461e-01	4.43873507e-02	2.76553788e-02	-2.45201818e+00	2.62672976e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.92864456e-04	1.79869208e+00	3.14188478e-01	4.84985147e-02	3.02232461e-02	-2.34773244e+00	2.52040051e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.41454887e-04	1.73203584e+00	3.00044769e-01	5.29629634e-02	3.30115246e-02	-2.24594814e+00	2.41672764e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.98107171e-04	1.66730980e+00	2.86403072e-01	5.78071114e-02	3.60363877e-02	-2.14657029e+00	2.31562901e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.64158883e-04	1.60446701e+00	2.73247330e-01	6.30592283e-02	3.93149231e-02	-2.04950398e+00	2.21702555e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.41169527e-04	1.54346266e+00	2.60561649e-01	6.87484057e-02	4.28652568e-02	-1.95464918e+00	2.12084175e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.30957344e-04	1.48425508e+00	2.48330296e-01	7.49058212e-02	4.67063709e-02	-1.86190275e+00	2.02700833e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.35642254e-04	1.42680500e+00	2.36537652e-01	8.15633778e-02	5.08574635e-02	-1.77115656e+00	1.93546072e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.57695899e-04	1.37107621e+00	2.25168203e-01	8.87549343e-02	5.53391134e-02	-1.68229584e+00	1.84613965e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.00000000e-03	1.31703443e+00	2.14206510e-01	9.65149191e-02	6.01719744e-02	-1.59519748e+00	1.75899084e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.16591440e-03	1.26464813e+00	2.03637170e-01	1.04879436e-01	6.53777399e-02	-1.50972840e+00	1.67396546e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.35935639e-03	1.21388781e+00	1.93444850e-01	1.13885087e-01	7.09783645e-02	-1.42574585e+00	1.59101996e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.58489319e-03	1.16472667e+00	1.83614281e-01	1.23569605e-01	7.69960008e-02	-1.34309665e+00	1.51011759e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.84784980e-03	1.11714038e+00	1.74130278e-01	1.33971165e-01	8.34533615e-02	-1.26161645e+00	1.43122762e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.15443469e-03	1.07110641e+00	1.64977784e-01	1.45128169e-01	9.03727181e-02	-1.18112952e+00	1.35432496e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.51188643e-03	1.02660432e+00	1.56141922e-01	1.57079468e-01	9.77768514e-02	-1.10144872e+00	1.27939136e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.92864456e-03	9.83615009e-01	1.47608106e-01	1.69863108e-01	1.05687851e-01	-1.02238022e+00	1.20641408e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.41454887e-03	9.42120665e-01	1.39362151e-01	1.83517429e-01	1.14127806e-01	-9.43723545e-01	1.13538609e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.98107171e-03	9.02105064e-01	1.31390499e-01	1.98078880e-01	1.23117473e-01	-8.65281475e-01	1.06630701e+00	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.64158883e-03	8.63552956e-01	1.23680354e-01	2.13584043e-01	1.32678094e-01	-7.86858062e-01	9.99181986e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.41169527e-03	8.26448247e-01	1.16219969e-01	2.30066731e-01	1.42829450e-01	-7.08275660e-01	9.34019453e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.30957344e-03	7.90776652e-01	1.08998929e-01	2.47560409e-01	1.53591311e-01	-6.29378941e-01	8.70834942e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.35642254e-03	7.56523529e-01	1.02008452e-01	2.66095211e-01	1.64982673e-01	-5.50051088e-01	8.09647484e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.57695899e-03	7.23673867e-01	9.52417350e-02	2.85700739e-01	1.77023179e-01	-4.70217411e-01	7.50479781e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.00000000e-02	6.92212406e-01	8.86943001e-02	3.06403042e-01	1.89732465e-01	-3.89864609e-01	6.93357485e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.16591440e-02	6.62124419e-01	8.23642809e-02	3.28227302e-01	2.03132711e-01	-3.09045189e-01	6.38310311e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.35935639e-02	6.33395269e-01	7.62526589e-02	3.51195067e-01	2.17248387e-01	-2.27882575e-01	5.85370330e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.58489319e-02	6.06010301e-01	7.03633860e-02	3.75324637e-01	2.32108502e-01	-1.46570478e-01	5.34571145e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.84784980e-02	5.79956547e-01	6.47033314e-02	4.00632967e-01	2.47749923e-01	-6.53600007e-02	4.85948792e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.15443469e-02	5.55222188e-01	5.92819828e-02	4.27134458e-01	2.64220040e-01	1.54698533e-02	4.39540067e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.51188643e-02	5.31793786e-01	5.41109480e-02	4.54821139e-01	2.81571628e-01	9.56202119e-02	3.95378599e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.92864456e-02	5.09661432e-01	4.92030606e-02	4.83681534e-01	2.99876240e-01	1.74844445e-01	3.53499038e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.41454887e-02	4.88812229e-01	4.45711815e-02	5.13672335e-01	3.19217761e-01	2.52976908e-01	3.13928852e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.98107171e-02	4.69229189e-01	4.02266966e-02	5.44706619e-01	3.39692176e-01	3.29976527e-01	2.76687338e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.64158883e-02	4.50885085e-01	3.61777660e-02	5.76626015e-01	3.61400755e-01	4.05945147e-01	2.41780750e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.41169527e-02	4.33733840e-01	3.24274964e-02	6.09163115e-01	3.84436202e-01	4.81106938e-01	2.09197857e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.30957344e-02	4.17696938e-01	2.89722233e-02	6.41885877e-01	4.08856993e-01	5.55726650e-01	1.78906870e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.35642254e-02	4.02644754e-01	2.58002810e-02	6.74126968e-01	4.34644611e-01	6.29949204e-01	1.50854748e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.57695899e-02	3.88372191e-01	2.28914585e-02	7.04892318e-01	4.61638212e-01	7.03558074e-01	1.24973018e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.00000000e-01	3.74566527e-01	2.02176601e-02	7.32755253e-01	4.89438094e-01	7.75655270e-01	1.01188798e-01	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.12000000e-01	3.64414511e-01	1.83747704e-02	7.50338671e-01	5.10050650e-01	8.26837748e-01	8.49404008e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.24000000e-01	3.55109638e-01	1.68010451e-02	7.63058880e-01	5.28197088e-01	8.70219703e-01	7.12900836e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.36000000e-01	3.46327229e-01	1.54303000e-02	7.71341413e-01	5.43950250e-01	9.06426282e-01	5.96810927e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.48000000e-01	3.37841708e-01	1.42170427e-02	7.75557133e-01	5.57363182e-01	9.35937468e-01	4.97207204e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.60000000e-01	3.29496900e-01	1.31292307e-02	7.76048913e-01	5.68482911e-01	9.59167990e-01	4.11223751e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.72000000e-01	3.21187065e-01	1.21437887e-02	7.73147838e-01	5.77362358e-01	9.76520504e-01	3.36691401e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.84000000e-01	3.12834796e-01	1.12437748e-02	7.67135524e-01	5.84049668e-01	9.88345943e-01	2.71952287e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.96000000e-01	3.04394875e-01	1.04165160e-02	7.58309735e-01	5.88607486e-01	9.95023959e-01	2.15673011e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.08000000e-01	2.95838830e-01	9.65235013e-03	7.46944074e-01	5.91102590e-01	9.96919274e-01	1.66773927e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.20000000e-01	2.87153607e-01	8.94377630e-03	7.33303903e-01	5.91610731e-01	9.94396534e-01	1.24356691e-02	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.32000000e-01	2.78336746e-01	8.28486556e-03	7.17641822e-01	5.90213320e-01	9.87813581e-01	8.76621726e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.44000000e-01	2.69394366e-01	7.67084269e-03	7.00200115e-01	5.86998982e-01	9.77522946e-01	5.60370172e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.56000000e-01	2.60338827e-01	7.09779405e-03	6.81209861e-01	5.82061819e-01	9.63868851e-01	2.89122843e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.68000000e-01	2.51187268e-01	6.56244970e-03	6.60891100e-01	5.75501154e-01	9.47185991e-01	5.78764402e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.80000000e-01	2.41960099e-01	6.06203024e-03	6.39452254e-01	5.67419922e-01	9.27797701e-01	-1.37807173e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	2.92000000e-01	2.32680000e-01	5.59413324e-03	6.17090106e-01	5.57923667e-01	9.06014282e-01	-3.01886832e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.04000000e-01	2.23371232e-01	5.15664973e-03	5.93990115e-01	5.47120538e-01	8.82133401e-01	-4.37916810e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.16000000e-01	2.14058891e-01	4.74770109e-03	5.70325989e-01	5.35120480e-01	8.56438914e-01	-5.49092470e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.28000000e-01	2.04768308e-01	4.36559216e-03	5.46259907e-01	5.22033442e-01	8.29200288e-01	-6.38293987e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.40000000e-01	1.95524732e-01	4.00877558e-03	5.21942572e-01	5.07969748e-01	8.00672834e-01	-7.08119948e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.52000000e-01	1.86352845e-01	3.67582517e-03	4.97513435e-01	4.93038773e-01	7.71097129e-01	-7.60921554e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.64000000e-01	1.77276551e-01	3.36541542e-03	4.73100475e-01	4.77349065e-01	7.40699280e-01	-7.98818061e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.76000000e-01	1.68318812e-01	3.07630585e-03	4.48821663e-01	4.61006612e-01	7.09691279e-01	-8.23731750e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	3.88000000e-01	1.59501270e-01	2.80732874e-03	4.24783489e-01	4.44115617e-01	6.78270154e-01	-8.37390386e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.00000000e-01	1.50844219e-01	2.55738008e-03	4.01082124e-01	4.26777423e-01	6.46618943e-01	-8.41348297e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.12000000e-01	1.42366639e-01	2.32541182e-03	3.77804582e-01	4.09090081e-01	6.14907630e-01	-8.37014654e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.24000000e-01	1.34086004e-01	2.11042604e-03	3.55028142e-01	3.91148225e-01	5.83292687e-01	-8.25650508e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.36000000e-01	1.26018115e-01	1.91147051e-03	3.32820613e-01	3.73042124e-01	5.51916725e-01	-8.08382551e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.48000000e-01	1.18177415e-01	1.72763489e-03	3.11241508e-01	3.54860158e-01	5.20911819e-01	-7.86230096e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.60000000e-01	1.10576783e-01	1.55804749e-03	2.90342156e-01	3.36686807e-01	4.90398323e-01	-7.60109782e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.72000000e-01	1.03226469e-01	1.40187415e-03	2.70163561e-01	3.18593870e-01	4.60476228e-01	-7.30791571e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.84000000e-01	9.61364785e-02	1.25831588e-03	2.50742481e-01	3.00658419e-01	4.31244575e-01	-6.99011160e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	4.96000000e-01	8.93146525e-02	1.12660600e-03	2.32107149e-01	2.82948288e-01	4.02786828e-01	-6.65396366e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.08000000e-01	8.27674683e-02	1.00601052e-03	2.14279531e-01	2.65527379e-01	3.75176785e-01	-6.30502515e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.20000000e-01	7.64998614e-02	8.95825685e-04	1.97275264e-01	2.48454386e-01	3.48478300e-01	-5.94817661e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.32000000e-01	7.05153507e-02	7.95377561e-04	1.81104285e-01	2.31783046e-01	3.22745389e-01	-5.58768964e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.44000000e-01	6.48160908e-02	7.04021024e-04	1.65771190e-01	2.15562058e-01	2.98022968e-01	-5.22725236e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.56000000e-01	5.94029405e-02	6.21139211e-04	1.51275690e-01	1.99835132e-01	2.74347360e-01	-4.87003857e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.68000000e-01	5.42755853e-02	5.46142586e-04	1.37613210e-01	1.84641284e-01	2.51747199e-01	-4.51878612e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.80000000e-01	4.94324750e-02	4.78468301e-04	1.24774904e-01	1.70014394e-01	2.30243058e-01	-4.17580532e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	5.92000000e-01	4.48709247e-02	4.17579749e-04	1.12748111e-01	1.55983339e-01	2.09848024e-01	-3.84301224e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.04000000e-01	4.05872964e-02	3.62965904e-04	1.01517068e-01	1.42572549e-01	1.90568883e-01	-3.52200516e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.16000000e-01	3.65769817e-02	3.14140701e-04	9.10630068e-02	1.29801778e-01	1.72406090e-01	-3.21407866e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.28000000e-01	3.28344315e-02	2.70642576e-04	8.13643884e-02	1.17686014e-01	1.55353850e-01	-2.92023855e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.40000000e-01	2.93533748e-02	2.32033889e-04	7.23976330e-02	1.06236245e-01	1.39401467e-01	-2.64126742e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.52000000e-01	2.61266849e-02	1.97900395e-04	6.41368977e-02	9.54587218e-02	1.24532642e-01	-2.37770795e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.64000000e-01	2.31466843e-02	1.67850728e-04	5.65549706e-02	8.53561428e-02	1.10727096e-01	-2.12993089e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.76000000e-01	2.04049737e-02	1.41515844e-04	4.96229690e-02	7.59267318e-02	9.79597300e-02	-1.89811221e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	6.88000000e-01	1.78927345e-02	1.18548500e-04	4.33111533e-02	6.71655459e-02	8.62022676e-02	-1.68229697e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.00000000e-01	1.56005797e-02	9.86226864e-05	3.75887036e-02	5.90635473e-02	7.54224585e-02	-1.48237514e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.12000000e-01	1.35188144e-02	8.14330993e-05	3.24243579e-02	5.16088741e-02	6.55855104e-02	-1.29813449e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.24000000e-01	1.16373539e-02	6.66945356e-05	2.77863528e-02	4.47862321e-02	5.66537117e-02	-1.12925203e-03	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.36000000e-01	9.94583886e-03	5.41413645e-05	2.36427441e-02	3.85773348e-02	4.85869247e-02	-9.75308958e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.48000000e-01	8.43374119e-03	4.35269192e-05	1.99616279e-02	3.29615741e-02	4.13433724e-02	-8.35820053e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.60000000e-01	7.09034114e-03	3.46228982e-05	1.67112285e-02	2.79156052e-02	3.48794005e-02	-7.10225707e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.72000000e-01	5.90483299e-03	2.72187858e-05	1.38601500e-02	2.34138519e-02	2.91500262e-02	-5.97908179e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.84000000e-01	4.86636755e-03	2.11212317e-05	1.13774284e-02	1.94288908e-02	2.41093196e-02	-4.98204861e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	7.96000000e-01	3.96410393e-03	1.61534327e-05	9.23270715e-03	1.59315692e-02	1.97106026e-02	-4.10413928e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.08000000e-01	3.18724027e-03	1.21545314e-05	7.39631269e-03	1.28911033e-02	1.59065532e-02	-3.33787228e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.20000000e-01	2.52523041e-03	8.97888412e-06	5.83981911e-03	1.02760403e-02	1.26505468e-02	-2.67586034e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.32000000e-01	1.96767164e-03	6.49531646e-06	4.53569237e-03	8.05399161e-03	9.89608245e-03	-2.11059065e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.44000000e-01	1.50387555e-03	4.58681679e-06	3.45609036e-03	6.19005090e-03	7.59429705e-03	-1.63340436e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.56000000e-01	1.12405498e-03	3.14976825e-06	2.57601423e-03	4.65133062e-03	5.70037208e-03	-1.23677569e-04	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.68000000e-01	8.18397504e-04	2.09302731e-06	1.87078812e-03	3.40365309e-03	4.16887928e-03	-9.12646560e-05	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.80000000e-01	5.77507901e-04	1.33742804e-06	1.31715423e-03	2.41329496e-03	2.95573679e-03	-6.53035412e-05	1.63890255e-01	1.80000000e-01
1.09221672e+02	8.92000000e-01	3.92344160e-04	8.15017042e-07	8.93080564e-04	1.64691279e-03	2.01825023e-03	-4.50102777e-05	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.04000000e-01	2.54309026e-04	4.68413047e-07	5.77909301e-04	1.07198681e-03	1.31535347e-03	-2.96107888e-05	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.16000000e-01	1.55277932e-04	2.49950457e-07	3.52380100e-04	6.57090633e-04	8.07939316e-04	-1.83537325e-05	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.28000000e-01	8.76567422e-05	1.21047158e-07	1.98704950e-04	3.72247079e-04	4.59099299e-04	-1.05141102e-05	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.40000000e-01	4.44358325e-05	5.13689122e-08	1.00635797e-04	1.89277575e-04	2.34421479e-04	-5.39862707e-06	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.52000000e-01	1.92650677e-05	1.80188664e-08	4.35849116e-05	8.22457390e-05	1.02434705e-04	-2.35720930e-06	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.64000000e-01	6.52457418e-06	4.67461459e-09	1.47326237e-05	2.78726419e-05	3.49705150e-05	-7.91134466e-07	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.76000000e-01	1.39745409e-06	6.76041798e-10	3.13858928e-06	5.94925789e-06	7.53769689e-06	-1.59444384e-07	1.63890255e-01	1.80000000e-01
1.09221672e+02	9.88000000e-01	8.65679115e-08	-9.37502149e-12	1.93502516e-07	3.67127357e-07	4.82044623e-07	-9.28287552e-09	1.63890255e-01	1.80000000e-01
1.09221672e+02	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.63890255e-01	1.80000000e-01
1.30438492e+02	1.00000000e-06	6.62589862e+00	1.44306627e+00	1.47106330e-03	8.99410671e-04	-9.31685387e+00	9.74540020e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.16591440e-06	6.42039659e+00	1.39191954e+00	1.62417695e-03	9.93501964e-04	-9.02344311e+00	9.44017937e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.35935639e-06	6.21943330e+00	1.34235995e+00	1.79371155e-03	1.09778105e-03	-8.74103147e+00	9.14178205e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.58489319e-06	6.02451160e+00	1.29427452e+00	1.98029033e-03	1.21262912e-03	-8.46448071e+00	8.85225180e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.84784980e-06	5.83480540e+00	1.24766574e+00	2.18598907e-03	1.33930883e-03	-8.19627268e+00	8.57046663e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.15443469e-06	5.65046339e+00	1.20247535e+00	2.41257653e-03	1.47891148e-03	-7.93485507e+00	8.29659213e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.51188643e-06	5.47123785e+00	1.15867500e+00	2.66210667e-03	1.63276535e-03	-7.68072671e+00	8.03027651e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.92864456e-06	5.29705081e+00	1.11622411e+00	2.93685937e-03	1.80217445e-03	-7.43336610e+00	7.77139882e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.41454887e-06	5.12774344e+00	1.07508881e+00	3.23930986e-03	1.98872861e-03	-7.19275820e+00	7.51971552e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.98107171e-06	4.96320403e+00	1.03523341e+00	3.57214773e-03	2.19422783e-03	-6.95863793e+00	7.27505730e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.64158883e-06	4.80330373e+00	9.96624186e-01	3.93832488e-03	2.42041185e-03	-6.73087936e+00	7.03722974e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.41169527e-06	4.64792471e+00	9.59227734e-01	4.34107894e-03	2.66934442e-03	-6.50928728e+00	6.80605304e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.30957344e-06	4.49694900e+00	9.23011655e-01	4.78386403e-03	2.94314595e-03	-6.29371103e+00	6.58134724e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.35642254e-06	4.35025988e+00	8.87944172e-01	5.27049648e-03	3.24418529e-03	-6.08397909e+00	6.36293547e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.57695899e-06	4.20774478e+00	8.53994347e-01	5.80529751e-03	3.57528562e-03	-5.87993578e+00	6.15064715e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.00000000e-05	4.06929473e+00	8.21131918e-01	6.39281114e-03	3.93926857e-03	-5.68142526e+00	5.94431097e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.16591440e-05	3.93480124e+00	7.89327334e-01	7.03796160e-03	4.33914042e-03	-5.48829442e+00	5.74376178e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.35935639e-05	3.80415871e+00	7.58551739e-01	7.74604591e-03	4.77819381e-03	-5.30039457e+00	5.54883748e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.58489319e-05	3.67726359e+00	7.28776964e-01	8.52304925e-03	5.26026859e-03	-5.11758015e+00	5.35937771e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.84784980e-05	3.55401489e+00	6.99975493e-01	9.37552951e-03	5.78938177e-03	-4.93970741e+00	5.17522650e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.15443469e-05	3.43431422e+00	6.72120457e-01	1.03102236e-02	6.36979567e-03	-4.76663798e+00	4.99623067e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.51188643e-05	3.31806445e+00	6.45185622e-01	1.13345457e-02	7.00622488e-03	-4.59823434e+00	4.82223916e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.92864456e-05	3.20517142e+00	6.19145389e-01	1.24567952e-02	7.70382263e-03	-4.43436338e+00	4.65310454e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.41454887e-05	3.09554339e+00	5.93974741e-01	1.36863026e-02	8.46828590e-03	-4.27489494e+00	4.48868250e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.98107171e-05	2.98908970e+00	5.69649252e-01	1.50320616e-02	9.30543597e-03	-4.11970183e+00	4.32883137e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.64158883e-05	2.88572087e+00	5.46145085e-01	1.65034895e-02	1.02212553e-02	-3.96866030e+00	4.17341146e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.41169527e-05	2.78535786e+00	5.23438925e-01	1.81141797e-02	1.12240039e-02	-3.82165008e+00	4.02229204e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.30957344e-05	2.68791057e+00	5.01507993e-01	1.98743684e-02	1.23200849e-02	-3.67854960e+00	3.87533430e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.35642254e-05	2.59329958e+00	4.80330071e-01	2.17974851e-02	1.35180631e-02	-3.53924498e+00	3.73240987e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.57695899e-05	2.50144582e+00	4.59883437e-01	2.38976477e-02	1.48265598e-02	-3.40362139e+00	3.59339170e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.00000000e-04	2.41227254e+00	4.40146855e-01	2.61896884e-02	1.62551397e-02	-3.27156956e+00	3.45815607e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.16591440e-04	2.32570511e+00	4.21099567e-01	2.86899495e-02	1.78137333e-02	-3.14298009e+00	3.32658197e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.35935639e-04	2.24167128e+00	4.02721267e-01	3.14156052e-02	1.95130474e-02	-3.01774736e+00	3.19855217e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.58489319e-04	2.16010135e+00	3.84992077e-01	3.43851284e-02	2.13647093e-02	-2.89576720e+00	3.07395237e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.84784980e-04	2.08092741e+00	3.67892531e-01	3.76184081e-02	2.33809092e-02	-2.77693661e+00	2.95267082e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.15443469e-04	2.00408324e+00	3.51403551e-01	4.11363608e-02	2.55748779e-02	-2.66115251e+00	2.83459963e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.51188643e-04	1.92950633e+00	3.35506434e-01	4.49614998e-02	2.79603215e-02	-2.54831409e+00	2.71963478e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.92864456e-04	1.85713600e+00	3.20182813e-01	4.91176572e-02	3.05518212e-02	-2.43831987e+00	2.60767636e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.41454887e-04	1.78691488e+00	3.05414651e-01	5.36300025e-02	3.33652114e-02	-2.33107050e+00	2.49862861e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.98107171e-04	1.71878773e+00	2.91184197e-01	5.85250641e-02	3.64167136e-02	-2.22646177e+00	2.39240047e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.64158883e-04	1.65270178e+00	2.77473966e-01	6.38311895e-02	3.97234631e-02	-2.12438960e+00	2.28890424e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.41169527e-04	1.58860659e+00	2.64266693e-01	6.95775677e-02	4.33036200e-02	-2.02474505e+00	2.18805609e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.30957344e-04	1.52645498e+00	2.51545342e-01	7.57954285e-02	4.71761794e-02	-1.92741626e+00	2.08977866e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.35642254e-04	1.46620235e+00	2.39293050e-01	8.25167377e-02	5.13603732e-02	-1.83228653e+00	1.99399954e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.57695899e-04	1.40780728e+00	2.27493126e-01	8.97753662e-02	5.58767744e-02	-1.73923274e+00	1.90065183e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.00000000e-03	1.35123046e+00	2.16129020e-01	9.76057565e-02	6.07460413e-02	-1.64812363e+00	1.80967393e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.16591440e-03	1.29643544e+00	2.05184284e-01	1.06043974e-01	6.59898436e-02	-1.55881826e+00	1.72100986e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.35935639e-03	1.24338796e+00	1.94642616e-01	1.15126565e-01	7.16300967e-02	-1.47116639e+00	1.63460922e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.58489319e-03	1.19205659e+00	1.84487848e-01	1.24891158e-01	7.76889114e-02	-1.38500759e+00	1.55042857e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.84784980e-03	1.14241249e+00	1.74703967e-01	1.35375777e-01	8.41889198e-02	-1.30017076e+00	1.46843072e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.15443469e-03	1.09442876e+00	1.65275165e-01	1.46618637e-01	9.11523210e-02	-1.21647383e+00	1.38858438e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.51188643e-03	1.04808068e+00	1.56185890e-01	1.58658323e-01	9.86017796e-02	-1.13372402e+00	1.31086522e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.92864456e-03	1.00334505e+00	1.47420954e-01	1.71532582e-01	1.06559268e-01	-1.05172243e+00	1.23525470e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.41454887e-03	9.60200046e-01	1.38965637e-01	1.85279343e-01	1.15046714e-01	-9.70264388e-01	1.16174016e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.98107171e-03	9.18625598e-01	1.30805915e-01	1.99934625e-01	1.24084741e-01	-8.89149216e-01	1.09031581e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.64158883e-03	8.78602685e-01	1.22928583e-01	2.15534423e-01	1.33694394e-01	-8.08178567e-01	1.02098154e+00	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.41169527e-03	8.40111669e-01	1.15321527e-01	2.32111933e-01	1.43895275e-01	-7.27173309e-01	9.53740837e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.30957344e-03	8.03134818e-01	1.07973994e-01	2.49699822e-01	1.54706943e-01	-6.45977685e-01	8.88604439e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.35642254e-03	7.67654197e-01	1.00876874e-01	2.68327360e-01	1.66148192e-01	-5.64475188e-01	8.25586807e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.57695899e-03	7.33651669e-01	9.40230165e-02	2.88023057e-01	1.78238423e-01	-4.82592391e-01	7.64706294e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.00000000e-02	7.01109036e-01	8.74075474e-02	3.08811731e-01	1.90997051e-01	-4.00317733e-01	7.05984492e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.16591440e-02	6.70008792e-01	8.10281197e-02	3.30717026e-01	2.04445976e-01	-3.17705670e-01	6.49447270e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.35935639e-02	6.40333676e-01	7.48851143e-02	3.53758654e-01	2.18609356e-01	-2.34881467e-01	5.95123089e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.58489319e-02	6.12066580e-01	6.89817181e-02	3.77952700e-01	2.33515832e-01	-1.52040053e-01	5.43042200e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.84784980e-02	5.85192197e-01	6.33238386e-02	4.03313348e-01	2.49201754e-01	-6.94326453e-02	4.93237509e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.15443469e-02	5.59696356e-01	5.79197759e-02	4.29851091e-01	2.65713581e-01	1.26622641e-02	4.45742778e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.51188643e-02	5.35563423e-01	5.27797034e-02	4.57553706e-01	2.83103062e-01	9.39481155e-02	4.00588926e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.92864456e-02	5.12781058e-01	4.79147752e-02	4.86403776e-01	3.01439956e-01	1.74180910e-01	3.57807839e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.41454887e-02	4.91333724e-01	4.33359529e-02	5.16350490e-01	3.20805477e-01	2.53197225e-01	3.17424307e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.98107171e-02	4.71201366e-01	3.90525573e-02	5.47297417e-01	3.41291656e-01	3.30956136e-01	2.79454926e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.64158883e-02	4.52353067e-01	3.50706060e-02	5.79074275e-01	3.62994000e-01	4.07555243e-01	2.43903192e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.41169527e-02	4.34738215e-01	3.13911042e-02	6.11399053e-01	3.85997032e-01	4.83207469e-01	2.10755068e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.30957344e-02	4.18272735e-01	2.80084722e-02	6.43822407e-01	4.10347909e-01	5.58156879e-01	1.79975949e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.35642254e-02	4.02820342e-01	2.49094669e-02	6.75657412e-01	4.36012992e-01	6.32516761e-01	1.51510081e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.57695899e-02	3.88168247e-01	2.20727779e-02	7.05889365e-01	4.62812019e-01	7.06028651e-01	1.25286444e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.00000000e-01	3.73995468e-01	1.94697817e-02	7.33072453e-01	4.90321636e-01	7.77745898e-01	1.01229836e-01	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.12000000e-01	3.63575795e-01	1.76783150e-02	7.50051695e-01	5.10642882e-01	8.28437783e-01	8.48237920e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.24000000e-01	3.54030521e-01	1.61503236e-02	7.62153234e-01	5.28461605e-01	8.71212102e-01	7.10625195e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.36000000e-01	3.45028886e-01	1.48209005e-02	7.69813845e-01	5.43856649e-01	9.06724640e-01	5.93772474e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.48000000e-01	3.36341729e-01	1.36454783e-02	7.73414307e-01	5.56887068e-01	9.35481631e-01	4.93667579e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.60000000e-01	3.27810799e-01	1.25926825e-02	7.73306147e-01	5.67605931e-01	9.57920699e-01	4.07381843e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.72000000e-01	3.19328938e-01	1.16399212e-02	7.69826513e-01	5.76071556e-01	9.74462380e-01	3.32699868e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.84000000e-01	3.10818348e-01	1.07706029e-02	7.63264024e-01	5.82337801e-01	9.85475006e-01	2.67927273e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.96000000e-01	3.02233435e-01	9.97230920e-03	7.53920934e-01	5.86472342e-01	9.91351521e-01	2.11702698e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.08000000e-01	2.93545644e-01	9.23556446e-03	7.42074773e-01	5.88546770e-01	9.92468059e-01	1.62924412e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.20000000e-01	2.84741900e-01	8.55300639e-03	7.27993857e-01	5.88641197e-01	9.89198583e-01	1.20676532e-02	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.32000000e-01	2.75819765e-01	7.91881015e-03	7.11932992e-01	5.86841080e-01	9.81908583e-01	8.41859078e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.44000000e-01	2.66785357e-01	7.32828055e-03	6.94135930e-01	5.83238663e-01	9.70956659e-01	5.27879938e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.56000000e-01	2.57650997e-01	6.77756719e-03	6.74834572e-01	5.77931279e-01	9.56691716e-01	2.59049555e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.68000000e-01	2.48433718e-01	6.26345187e-03	6.54249193e-01	5.71021064e-01	9.39451946e-01	3.02937360e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.80000000e-01	2.39153761e-01	5.78319910e-03	6.32587954e-01	5.62613372e-01	9.19563105e-01	-1.62881546e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	2.92000000e-01	2.29833574e-01	5.33444513e-03	6.10046948e-01	5.52815834e-01	8.97337059e-01	-3.24479155e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.04000000e-01	2.20497114e-01	4.91511615e-03	5.86810546e-01	5.41738309e-01	8.73072216e-01	-4.58087119e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.16000000e-01	2.11169105e-01	4.52336650e-03	5.63051048e-01	5.29492058e-01	8.47052471e-01	-5.66926510e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.28000000e-01	2.01874452e-01	4.15753266e-03	5.38928951e-01	5.16188067e-01	8.19546755e-01	-6.53896541e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.40000000e-01	1.92637914e-01	3.81609813e-03	5.14593047e-01	5.01937346e-01	7.90809301e-01	-7.21609551e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.52000000e-01	1.83483642e-01	3.49766714e-03	4.90180681e-01	4.86849688e-01	7.61079176e-01	-7.72425892e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.64000000e-01	1.74434965e-01	3.20094435e-03	4.65817620e-01	4.71033733e-01	7.30580600e-01	-8.08470602e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.76000000e-01	1.65514230e-01	2.92471932e-03	4.41619445e-01	4.54595358e-01	6.99523317e-01	-8.31668810e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	3.88000000e-01	1.56742439e-01	2.66785426e-03	4.17690226e-01	4.37638387e-01	6.68101923e-01	-8.43747895e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.00000000e-01	1.48139231e-01	2.42927493e-03	3.94123696e-01	4.20263558e-01	6.36496760e-01	-8.46261889e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.12000000e-01	1.39722908e-01	2.20796292e-03	3.71004358e-01	4.02568135e-01	6.04874949e-01	-8.40616628e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.24000000e-01	1.31510251e-01	2.00294971e-03	3.48406984e-01	3.84645767e-01	5.73389934e-01	-8.28069098e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.36000000e-01	1.23516371e-01	1.81331222e-03	3.26396926e-01	3.66585647e-01	5.42181292e-01	-8.09741573e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.48000000e-01	1.15755016e-01	1.63816894e-03	3.05031262e-01	3.48474819e-01	5.11377888e-01	-7.86647842e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.60000000e-01	1.08238338e-01	1.47667665e-03	2.84358874e-01	3.30396056e-01	4.81096575e-01	-7.59697078e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.72000000e-01	1.00975976e-01	1.32802918e-03	2.64418627e-01	3.12420112e-01	4.51434624e-01	-7.29655428e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.84000000e-01	9.39772386e-02	1.19145494e-03	2.45245002e-01	2.94622235e-01	4.22487663e-01	-6.97251178e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	4.96000000e-01	8.72493214e-02	1.06621422e-03	2.26864123e-01	2.77068590e-01	3.94336015e-01	-6.63105749e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.08000000e-01	8.07980710e-02	9.51599331e-04	2.09295947e-01	2.59821333e-01	3.67050376e-01	-6.27768167e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.20000000e-01	7.46278171e-02	8.46932215e-04	1.92554216e-01	2.42937367e-01	3.40691558e-01	-5.91720098e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.32000000e-01	6.87414991e-02	7.51563999e-04	1.76647089e-01	2.26468614e-01	3.15310638e-01	-5.55382317e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.44000000e-01	6.31407193e-02	6.64873943e-04	1.61577507e-01	2.10461945e-01	2.90949701e-01	-5.19117545e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.56000000e-01	5.78258147e-02	5.86268853e-04	1.47343654e-01	1.94959250e-01	2.67642360e-01	-4.83237318e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.68000000e-01	5.27959738e-02	5.15182165e-04	1.33939534e-01	1.79997712e-01	2.45414629e-01	-4.48009584e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.80000000e-01	4.80491848e-02	4.51073293e-04	1.21355016e-01	1.65609412e-01	2.24284607e-01	-4.13659750e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	5.92000000e-01	4.35823388e-02	3.93427148e-04	1.09576292e-01	1.51821485e-01	2.04263081e-01	-3.80374188e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.04000000e-01	3.93914025e-02	3.41753486e-04	9.85865618e-02	1.38656645e-01	1.85354653e-01	-3.48307606e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.16000000e-01	3.54714046e-02	2.95586291e-04	8.83661394e-02	1.26132979e-01	1.67557734e-01	-3.17584521e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.28000000e-01	3.18164747e-02	2.54483302e-04	7.88927037e-02	1.14263901e-01	1.50864682e-01	-2.88300947e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.40000000e-01	2.84200457e-02	2.18025445e-04	7.01419846e-02	1.03058860e-01	1.35263062e-01	-2.60530658e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.52000000e-01	2.52747398e-02	1.85816301e-04	6.20875881e-02	9.25226971e-02	1.20735045e-01	-2.34323820e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.64000000e-01	2.23726518e-02	1.57481588e-04	5.47018326e-02	8.26567388e-02	1.07258933e-01	-2.09713495e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.76000000e-01	1.97051993e-02	1.32668618e-04	4.79554928e-02	7.34579842e-02	9.48084208e-02	-1.86713647e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	6.88000000e-01	1.72634040e-02	1.11045769e-04	4.18185637e-02	6.49203176e-02	8.33541336e-02	-1.65325240e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.00000000e-01	1.50377605e-02	9.23019261e-05	3.62600706e-02	5.70336813e-02	7.28629274e-02	-1.45534081e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.12000000e-01	1.30184804e-02	7.61459608e-05	3.12486706e-02	4.97852657e-02	6.32992367e-02	-1.27315908e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.24000000e-01	1.11954194e-02	6.23061308e-05	2.67526075e-02	4.31589572e-02	5.46247402e-02	-1.10635608e-03	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.36000000e-01	9.55819054e-03	5.05295566e-05	2.27400216e-02	3.71357861e-02	4.67988593e-02	-9.54487877e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.48000000e-01	8.09626246e-03	4.05816200e-05	1.91791597e-02	3.16945464e-02	3.97794929e-02	-8.17045533e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.60000000e-01	6.79894283e-03	3.22453766e-05	1.60384659e-02	2.68114347e-02	3.35228185e-02	-6.93448211e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.72000000e-01	5.65547938e-03	2.53209790e-05	1.32868190e-02	2.24605445e-02	2.79838267e-02	-5.83059426e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.84000000e-01	4.65510172e-03	1.96250671e-05	1.08935876e-02	1.86142353e-02	2.31166882e-02	-4.85199870e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	7.96000000e-01	3.78707160e-03	1.49901595e-05	8.82879638e-03	1.52432552e-02	1.88749502e-02	-3.99152934e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.08000000e-01	3.04071693e-03	1.12640542e-05	7.06320792e-03	1.23168638e-02	1.52116692e-02	-3.24159423e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.20000000e-01	2.40563154e-03	8.30911700e-06	5.56884059e-03	9.80373200e-03	1.20806565e-02	-2.59470029e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.32000000e-01	1.87156004e-03	6.00156391e-06	4.31860509e-03	7.67165951e-03	9.43588133e-03	-2.04322118e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.44000000e-01	1.42803498e-03	4.23113060e-06	3.28527919e-03	5.88624205e-03	7.22934384e-03	-1.57849503e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.56000000e-01	1.06545161e-03	2.90031691e-06	2.44436506e-03	4.41500245e-03	5.41691437e-03	-1.19294328e-04	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.68000000e-01	7.74216991e-04	1.92350837e-06	1.77176313e-03	3.22435226e-03	3.95403358e-03	-8.78494708e-05	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.80000000e-01	5.45165330e-04	1.22647558e-06	1.24480172e-03	2.28124200e-03	2.79757025e-03	-6.27185435e-05	1.60243900e-01	1.85000000e-01
1.30438492e+02	8.92000000e-01	3.69497361e-04	7.45628528e-07	8.42050129e-04	1.55309421e-03	1.90585017e-03	-4.31209708e-05	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.04000000e-01	2.38867962e-04	4.27397796e-07	5.43460214e-04	1.00823370e-03	1.23889681e-03	-2.82885877e-05	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.16000000e-01	1.45412672e-04	2.27375703e-07	3.30386925e-04	6.16148972e-04	7.58748164e-04	-1.74782470e-05	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.28000000e-01	8.18029962e-05	1.09730071e-07	1.85658751e-04	3.47835504e-04	4.29682983e-04	-9.97524833e-06	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.40000000e-01	4.12978831e-05	4.63731934e-08	9.36413872e-05	1.76132325e-04	2.18514698e-04	-5.09892015e-06	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.52000000e-01	1.78144051e-05	1.61831836e-08	4.03500353e-05	7.61441026e-05	9.50083562e-05	-2.21373666e-06	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.64000000e-01	5.99369553e-06	4.16957167e-09	1.35484116e-05	2.56326980e-05	3.22227042e-05	-7.37223928e-07	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.76000000e-01	1.27148049e-06	5.95784415e-10	2.85802237e-06	5.41747541e-06	6.87825322e-06	-1.46768693e-07	1.60243900e-01	1.85000000e-01
1.30438492e+02	9.88000000e-01	7.67285229e-08	-9.74149503e-12	1.71652322e-07	3.25664191e-07	4.29047959e-07	-8.32968958e-09	1.60243900e-01	1.85000000e-01
1.30438492e+02	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.60243900e-01	1.85000000e-01
1.56477473e+02	1.00000000e-06	7.02452296e+00	1.51773148e+00	1.49685122e-03	9.13195922e-04	-9.91257123e+00	1.03435796e+01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.16591440e-06	6.80219628e+00	1.46287909e+00	1.65248010e-03	1.00863463e-03	-9.59409134e+00	1.00131155e+01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.35935639e-06	6.58496941e+00	1.40976596e+00	1.82478607e-03	1.11439922e-03	-9.28802112e+00	9.69031012e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.58489319e-06	6.37435858e+00	1.35826633e+00	2.01439138e-03	1.23086822e-03	-8.98834549e+00	9.37723602e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.84784980e-06	6.16953168e+00	1.30838250e+00	2.22340269e-03	1.35932189e-03	-8.69796513e+00	9.07275848e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.15443469e-06	5.97061332e+00	1.26004951e+00	2.45360958e-03	1.50086388e-03	-8.41509999e+00	8.77700840e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.51188643e-06	5.77734028e+00	1.21323554e+00	2.70709654e-03	1.65683546e-03	-8.14031172e+00	8.48961003e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.92864456e-06	5.58961916e+00	1.16789528e+00	2.98617158e-03	1.82855985e-03	-7.87302065e+00	8.21041950e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.41454887e-06	5.40727435e+00	1.12399082e+00	3.29334149e-03	2.01764557e-03	-7.61320315e+00	7.93916809e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.98107171e-06	5.23017905e+00	1.08148235e+00	3.63133003e-03	2.22590455e-03	-7.36056638e+00	7.67566388e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.64158883e-06	5.05818950e+00	1.04033224e+00	4.00312614e-03	2.45509985e-03	-7.11496586e+00	7.41968998e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.41169527e-06	4.89117326e+00	1.00050316e+00	4.41200514e-03	2.70731398e-03	-6.87618458e+00	7.17104471e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.30957344e-06	4.72899814e+00	9.61959026e-01	4.86146576e-03	2.98469176e-03	-6.64405209e+00	6.92952675e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.35642254e-06	4.57153367e+00	9.24664415e-01	5.35537375e-03	3.28963187e-03	-6.41837704e+00	6.69493857e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.57695899e-06	4.41865388e+00	8.88584866e-01	5.89809384e-03	3.62497606e-03	-6.19898483e+00	6.46708934e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.00000000e-05	4.27023668e+00	8.53686690e-01	6.49422204e-03	3.99357180e-03	-5.98570084e+00	6.24578820e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.16591440e-05	4.12616089e+00	8.19937008e-01	7.14873857e-03	4.39845723e-03	-5.77835393e+00	6.03085091e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.35935639e-05	3.98630854e+00	7.87303737e-01	7.86700439e-03	4.84296225e-03	-5.57677774e+00	5.82209677e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.58489319e-05	3.85056407e+00	7.55755568e-01	8.65507039e-03	5.33095698e-03	-5.38080954e+00	5.61934738e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.84784980e-05	3.71881481e+00	7.25261941e-01	9.51955161e-03	5.86649071e-03	-5.19028890e+00	5.42242922e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.15443469e-05	3.59095097e+00	6.95793034e-01	1.04672602e-02	6.45386634e-03	-5.00506114e+00	5.23117201e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.51188643e-05	3.46686440e+00	6.67319743e-01	1.15056949e-02	7.09784022e-03	-4.82497294e+00	5.04540811e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.92864456e-05	3.34645021e+00	6.39813687e-01	1.26432393e-02	7.80360810e-03	-4.64987581e+00	4.86497396e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.41454887e-05	3.22960619e+00	6.13247149e-01	1.38892842e-02	8.57690474e-03	-4.47962459e+00	4.68970958e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.98107171e-05	3.11623153e+00	5.87593082e-01	1.52529081e-02	9.42359123e-03	-4.31407749e+00	4.51945803e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.64158883e-05	3.00622708e+00	5.62825110e-01	1.67437040e-02	1.03497411e-02	-4.15309659e+00	4.35406498e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.41169527e-05	2.89950389e+00	5.38917456e-01	1.83752563e-02	1.13636049e-02	-3.99654765e+00	4.19338500e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.30957344e-05	2.79596277e+00	5.15844955e-01	2.01579536e-02	1.24716754e-02	-3.84429576e+00	4.03726555e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.35642254e-05	2.69551525e+00	4.93583076e-01	2.21053346e-02	1.36825635e-02	-3.69621388e+00	3.88556466e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.57695899e-05	2.59807346e+00	4.72107855e-01	2.42316134e-02	1.50049493e-02	-3.55217445e+00	3.73814211e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.00000000e-04	2.50355214e+00	4.51395888e-01	2.65517464e-02	1.64484481e-02	-3.41205568e+00	3.59486139e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.16591440e-04	2.41186839e+00	4.31424316e-01	2.90821837e-02	1.80230498e-02	-3.27573608e+00	3.45558909e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.35935639e-04	2.32294193e+00	4.12170800e-01	3.18402193e-02	1.97395258e-02	-3.14309818e+00	3.32019596e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.58489319e-04	2.23669525e+00	3.93613497e-01	3.48444493e-02	2.16095563e-02	-3.01402625e+00	3.18855601e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.84784980e-04	2.15305286e+00	3.75731041e-01	3.81148759e-02	2.36453957e-02	-2.88840598e+00	3.06054615e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.15443469e-04	2.07194122e+00	3.58502527e-01	4.16725395e-02	2.58603240e-02	-2.76612331e+00	2.93604755e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.51188643e-04	1.99329069e+00	3.41907472e-01	4.55400690e-02	2.82681050e-02	-2.64706666e+00	2.81494555e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.92864456e-04	1.91703369e+00	3.25925812e-01	4.97414067e-02	3.08833842e-02	-2.53112409e+00	2.69712995e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.41454887e-04	1.84310610e+00	3.10537866e-01	5.43018287e-02	3.37220336e-02	-2.41818588e+00	2.58249497e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.98107171e-04	1.77144617e+00	2.95724309e-01	5.92479729e-02	3.68003226e-02	-2.30813776e+00	2.47093986e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.64158883e-04	1.70199480e+00	2.81466139e-01	6.46082627e-02	4.01354319e-02	-2.20086579e+00	2.36236752e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.41169527e-04	1.63469542e+00	2.67744648e-01	7.04119794e-02	4.37455545e-02	-2.09625142e+00	2.25668510e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.30957344e-04	1.56949490e+00	2.54541414e-01	7.66904016e-02	4.76496973e-02	-1.99417338e+00	2.15380644e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.35642254e-04	1.50634284e+00	2.41838260e-01	8.34755523e-02	5.18671238e-02	-1.89450576e+00	2.05365061e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.57695899e-04	1.44519220e+00	2.29617247e-01	9.08013093e-02	5.64183994e-02	-1.79711647e+00	1.95614247e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.00000000e-03	1.38599820e+00	2.17860640e-01	9.87021231e-02	6.13241846e-02	-1.70186553e+00	1.86121245e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.16591440e-03	1.32871909e+00	2.06550887e-01	1.07214013e-01	6.66061228e-02	-1.60860359e+00	1.76879686e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.35935639e-03	1.27331547e+00	1.95670647e-01	1.16373464e-01	7.22860877e-02	-1.51717236e+00	1.67883784e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.58489319e-03	1.21975092e+00	1.85202787e-01	1.26217990e-01	7.83861454e-02	-1.42740373e+00	1.59128476e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.84784980e-03	1.16799172e+00	1.75130404e-01	1.36785455e-01	8.49288443e-02	-1.33911931e+00	1.50609344e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.15443469e-03	1.11800627e+00	1.65436873e-01	1.48113878e-01	9.19363074e-02	-1.25213031e+00	1.42322586e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.51188643e-03	1.06976529e+00	1.56105901e-01	1.60241564e-01	9.94310796e-02	-1.16623786e+00	1.34265117e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.92864456e-03	1.02324113e+00	1.47121630e-01	1.73205952e-01	1.07435011e-01	-1.08123762e+00	1.26434454e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.41454887e-03	9.78407710e-01	1.38468737e-01	1.87044547e-01	1.15969866e-01	-9.96920342e-01	1.18828728e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.98107171e-03	9.35240798e-01	1.30132662e-01	2.01792917e-01	1.25056127e-01	-9.13081530e-01	1.11446776e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.64158883e-03	8.93717359e-01	1.22099712e-01	2.17486461e-01	1.34714639e-01	-8.29520102e-01	1.04288022e+00	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.41169527e-03	8.53813954e-01	1.14357334e-01	2.34157733e-01	1.44964817e-01	-7.46055102e-01	9.73522843e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.30957344e-03	8.15509168e-01	1.06894356e-01	2.51838583e-01	1.55826000e-01	-6.62530005e-01	9.06401192e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.35642254e-03	7.78781552e-01	9.97012571e-02	2.70557392e-01	1.67316772e-01	-5.78828280e-01	8.41524833e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.57695899e-03	7.43609612e-01	9.27704548e-02	2.90341551e-01	1.79456280e-01	-4.94877388e-01	7.78907432e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.00000000e-02	7.09972018e-01	8.60965955e-02	3.11214612e-01	1.92263703e-01	-4.10667160e-01	7.18566226e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.16591440e-02	6.77848279e-01	7.96767700e-02	3.33198648e-01	2.05760643e-01	-3.26253606e-01	6.60522932e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.35935639e-02	6.47218317e-01	7.35106782e-02	3.56311486e-01	2.19970922e-01	-2.41763432e-01	6.04802120e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.58489319e-02	6.18062376e-01	6.76006712e-02	3.80566954e-01	2.34922777e-01	-1.57392366e-01	5.51430405e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.84784980e-02	5.90362621e-01	6.19516345e-02	4.05976394e-01	2.50652002e-01	-7.33913495e-02	5.00437289e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.15443469e-02	5.64102340e-01	5.65706346e-02	4.32546350e-01	2.67204080e-01	9.96203864e-03	4.51853233e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.51188643e-02	5.39263509e-01	5.14663839e-02	4.60260270e-01	2.84629663e-01	9.23738835e-02	4.05706170e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.92864456e-02	5.15831153e-01	4.66483535e-02	4.89094732e-01	3.02996638e-01	1.73603094e-01	3.62024948e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.41454887e-02	4.93786891e-01	4.21256276e-02	5.18991378e-01	3.22383456e-01	2.53488668e-01	3.20831400e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.98107171e-02	4.73107391e-01	3.79055108e-02	5.49844238e-01	3.42878086e-01	3.31989954e-01	2.82139137e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.64158883e-02	4.53757831e-01	3.39919533e-02	5.81471146e-01	3.64570166e-01	4.09200374e-01	2.45948609e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.41169527e-02	4.35682861e-01	3.03839549e-02	6.13575594e-01	3.87535935e-01	4.85321684e-01	2.12242678e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.30957344e-02	4.18792665e-01	2.70741307e-02	6.45691159e-01	4.11811165e-01	5.60577450e-01	1.80983630e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.35642254e-02	4.02944153e-01	2.40477721e-02	6.77111727e-01	4.37347102e-01	6.35049765e-01	1.52112707e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.57695899e-02	3.87916771e-01	2.12825706e-02	7.06802607e-01	4.63944199e-01	7.08439061e-01	1.25556060e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.00000000e-01	3.73381308e-01	1.87494507e-02	7.33299773e-01	4.91155796e-01	7.79751421e-01	1.01235894e-01	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.12000000e-01	3.62697450e-01	1.70085690e-02	7.49672095e-01	5.11180105e-01	8.29935915e-01	8.46785254e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.24000000e-01	3.52915137e-01	1.55254509e-02	7.61154322e-01	5.28666485e-01	8.72089665e-01	7.08117392e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.36000000e-01	3.43697623e-01	1.42364753e-02	7.68194346e-01	5.43699878e-01	9.06898976e-01	5.90548722e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.48000000e-01	3.34812219e-01	1.30980023e-02	7.71182712e-01	5.56345419e-01	9.34896149e-01	4.89982971e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.60000000e-01	3.26098633e-01	1.20793259e-02	7.70479383e-01	5.66662233e-01	9.56541415e-01	4.03429664e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.72000000e-01	3.17448325e-01	1.11583390e-02	7.66427458e-01	5.74714057e-01	9.72272995e-01	3.28627897e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.84000000e-01	3.08783097e-01	1.03188018e-02	7.59322305e-01	5.80560428e-01	9.82476273e-01	2.63847438e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.96000000e-01	3.00056976e-01	9.54855310e-03	7.49470484e-01	5.84274014e-01	9.87557188e-01	2.07699521e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.08000000e-01	2.91241307e-01	8.83830713e-03	7.37153256e-01	5.85931156e-01	9.87902985e-01	1.59060797e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.20000000e-01	2.82322969e-01	8.18084372e-03	7.22641700e-01	5.85616254e-01	9.83896645e-01	1.16998248e-02	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.32000000e-01	2.73299524e-01	7.57044601e-03	7.06192647e-01	5.83418730e-01	9.75911014e-01	8.07250560e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.44000000e-01	2.64177056e-01	7.00250273e-03	6.88051144e-01	5.79434355e-01	9.64310478e-01	4.95657828e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.56000000e-01	2.54967817e-01	6.47323041e-03	6.68449754e-01	5.73763588e-01	9.49448361e-01	2.29339561e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.68000000e-01	2.45688706e-01	5.97946606e-03	6.47608841e-01	5.66511278e-01	9.31666102e-01	3.15296415e-05	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.80000000e-01	2.36359764e-01	5.51852124e-03	6.25736166e-01	5.57785098e-01	9.11291644e-01	-1.87449944e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	2.92000000e-01	2.27003179e-01	5.08807360e-03	6.03027013e-01	5.47694655e-01	8.88638200e-01	-3.46514330e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.04000000e-01	2.17642576e-01	4.68608686e-03	5.79664558e-01	5.36351414e-01	8.64004720e-01	-4.77660483e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.16000000e-01	2.08302285e-01	4.31075034e-03	5.55819596e-01	5.23867851e-01	8.37674956e-01	-5.84133862e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.28000000e-01	1.99006760e-01	3.96043372e-03	5.31650864e-01	5.10355889e-01	8.09917138e-01	-6.68851558e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.40000000e-01	1.89780256e-01	3.63365259e-03	5.07305174e-01	4.95927126e-01	7.80984269e-01	-7.34438622e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.52000000e-01	1.80646372e-01	3.32904248e-03	4.82917707e-01	4.80691684e-01	7.51113778e-01	-7.83263629e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.64000000e-01	1.71627851e-01	3.04533885e-03	4.58611974e-01	4.64758209e-01	7.20527880e-01	-8.17456635e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.76000000e-01	1.62746412e-01	2.78136157e-03	4.34501134e-01	4.48232388e-01	6.89433983e-01	-8.38944709e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	3.88000000e-01	1.54022413e-01	2.53600288e-03	4.10686815e-01	4.31217588e-01	6.58024136e-01	-8.49454241e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.00000000e-01	1.45474830e-01	2.30821814e-03	3.87260296e-01	4.13813881e-01	6.26475945e-01	-8.50538401e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.12000000e-01	1.37121282e-01	2.09701826e-03	3.64303565e-01	3.96117680e-01	5.94953598e-01	-8.43599074e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.24000000e-01	1.28977858e-01	1.90146364e-03	3.41888890e-01	3.78221597e-01	5.63607474e-01	-8.29888684e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.36000000e-01	1.21058984e-01	1.72065972e-03	3.20079176e-01	3.60213698e-01	5.32574078e-01	-8.10524580e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.48000000e-01	1.13377710e-01	1.55375307e-03	2.98929085e-01	3.42179650e-01	5.01979043e-01	-7.86514552e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.60000000e-01	1.05945475e-01	1.39992815e-03	2.78485083e-01	3.24200517e-01	4.71935744e-01	-7.58760053e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.72000000e-01	9.87713065e-02	1.25840585e-03	2.58783914e-01	3.06345949e-01	4.42538700e-01	-7.28022888e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.84000000e-01	9.18638283e-02	1.12844107e-03	2.39857814e-01	2.88689362e-01	4.13880148e-01	-6.95023627e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	4.96000000e-01	8.52296015e-02	1.00932005e-03	2.21730841e-01	2.71295245e-01	3.86037289e-01	-6.60376986e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.08000000e-01	7.88738527e-02	9.00360378e-04	2.04420980e-01	2.54224000e-01	3.59077748e-01	-6.24625389e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.20000000e-01	7.28003187e-02	8.00908687e-04	1.87940120e-01	2.37530742e-01	3.33059327e-01	-5.88243840e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.32000000e-01	6.70113728e-02	7.10340111e-04	1.72294687e-01	2.21265587e-01	3.08030207e-01	-5.51646491e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.44000000e-01	6.15080793e-02	6.28057249e-04	1.57486012e-01	2.05473591e-01	2.84029690e-01	-5.15189754e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.56000000e-01	5.62902680e-02	5.53489544e-04	1.43510797e-01	1.90194841e-01	2.61088729e-01	-4.79179111e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.68000000e-01	5.13566460e-02	4.86092377e-04	1.30361674e-01	1.75464712e-01	2.39230772e-01	-4.43876496e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.80000000e-01	4.67047556e-02	4.25346412e-04	1.18027273e-01	1.61313516e-01	2.18471507e-01	-4.09501544e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	5.92000000e-01	4.23310797e-02	3.70757092e-04	1.06492685e-01	1.47766676e-01	1.98819479e-01	-3.76235247e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.04000000e-01	3.82312051e-02	3.21853987e-04	9.57401175e-02	1.34845228e-01	1.80277172e-01	-3.44227078e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.16000000e-01	3.43998144e-02	2.78190185e-04	8.57490116e-02	1.22565631e-01	1.62841021e-01	-3.13596520e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.28000000e-01	3.08307308e-02	2.39341817e-04	7.64963058e-02	1.10939768e-01	1.46501599e-01	-2.84434941e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.40000000e-01	2.75171069e-02	2.04907483e-04	6.79570827e-02	9.99755959e-02	1.31244800e-01	-2.56811569e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.52000000e-01	2.44513285e-02	1.74507733e-04	6.01044350e-02	8.96765890e-02	1.17051335e-01	-2.30772428e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.64000000e-01	2.16252779e-02	1.47784539e-04	5.29102495e-02	8.00427556e-02	1.03898151e-01	-2.06346545e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.76000000e-01	1.90302030e-02	1.24400765e-04	4.63449925e-02	7.10699171e-02	9.17577999e-02	-1.83544237e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	6.88000000e-01	1.66569798e-02	1.04039640e-04	4.03784269e-02	6.27508373e-02	8.05998747e-02	-1.62362937e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.00000000e-01	1.44959970e-02	8.64042030e-05	3.49794524e-02	5.50744881e-02	7.03903977e-02	-1.42785280e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.12000000e-01	1.25373850e-02	7.12167894e-05	3.01166734e-02	4.80271631e-02	6.10930897e-02	-1.24784001e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.24000000e-01	1.07709511e-02	5.82184349e-05	2.57583655e-02	4.15919803e-02	5.26690772e-02	-1.08321221e-03	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.36000000e-01	9.18629097e-03	4.71683586e-05	2.18727756e-02	3.57493336e-02	4.50773929e-02	-9.33500918e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.48000000e-01	7.77287969e-03	3.78433682e-05	1.84283209e-02	3.04774675e-02	3.82756625e-02	-7.98174147e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.60000000e-01	6.52006095e-03	3.00372806e-05	1.53936819e-02	2.57521652e-02	3.22199421e-02	-6.76630636e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.72000000e-01	5.41714350e-03	2.35603515e-05	1.27380268e-02	2.15472322e-02	2.68652380e-02	-5.68216010e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.84000000e-01	4.45344239e-03	1.82386730e-05	1.04310682e-02	1.78348504e-02	2.21658599e-02	-4.72235185e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	7.96000000e-01	3.61832761e-03	1.39135765e-05	8.44322122e-03	1.45857059e-02	1.80756154e-02	-3.87957797e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.08000000e-01	2.90126086e-03	1.04410356e-05	6.74568952e-03	1.17691325e-02	1.45479660e-02	-3.14614563e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.20000000e-01	2.29197942e-03	7.69097308e-06	5.31093986e-03	9.35395388e-03	1.15371831e-02	-2.51446594e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.32000000e-01	1.78038005e-03	5.54656931e-06	4.11233591e-03	7.30819139e-03	8.99773945e-03	-1.97681338e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.44000000e-01	1.35621412e-03	3.90390998e-06	3.12326600e-03	5.59795066e-03	6.88249663e-03	-1.52453083e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.56000000e-01	1.01006060e-03	2.67124389e-06	2.31973338e-03	4.19118414e-03	5.14802865e-03	-1.14999814e-04	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.68000000e-01	7.32544811e-04	1.76814558e-06	1.67820927e-03	3.05490159e-03	3.75064912e-03	-8.45142175e-05	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.80000000e-01	5.14728028e-04	1.12500987e-06	1.17660023e-03	2.15673083e-03	2.64817487e-03	-6.02026394e-05	1.56678671e-01	1.90000000e-01
1.56477473e+02	8.92000000e-01	3.48050078e-04	6.82327374e-07	7.94066744e-04	1.46485775e-03	1.79994369e-03	-4.12888520e-05	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.04000000e-01	2.24413106e-04	3.90081867e-07	5.11157890e-04	9.48442871e-04	1.16705419e-03	-2.70114531e-05	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.16000000e-01	1.36206602e-04	2.06900617e-07	3.09829149e-04	5.77874222e-04	7.12668739e-04	-1.66362625e-05	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.28000000e-01	7.63602612e-05	9.95023915e-08	1.73508376e-04	3.25097936e-04	4.02225948e-04	-9.45953491e-06	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.40000000e-01	3.83928109e-05	4.18776115e-08	8.71553616e-05	1.63941723e-04	2.03730308e-04	-4.81371461e-06	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.52000000e-01	1.64784499e-05	1.45399785e-08	3.73661415e-05	7.05156455e-05	8.81418290e-05	-2.07814211e-06	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.64000000e-01	5.50811771e-06	3.72067793e-09	1.24636061e-05	2.35807404e-05	2.96992472e-05	-6.86730835e-07	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.76000000e-01	1.15737476e-06	5.25326735e-10	2.60356245e-06	4.93517194e-06	6.27857409e-06	-1.35053676e-07	1.56678671e-01	1.90000000e-01
1.56477473e+02	9.88000000e-01	6.80139960e-08	-9.85813707e-12	1.52280913e-07	2.88905148e-07	3.81885857e-07	-7.47175511e-09	1.56678671e-01	1.90000000e-01
1.56477473e+02	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.56678671e-01	1.90000000e-01
1.88538888e+02	1.00000000e-06	7.44447243e+00	1.59387641e+00	1.52299377e-03	9.27183163e-04	-1.05408635e+01	1.09737457e+01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.16591440e-06	7.20416987e+00	1.53517321e+00	1.68116954e-03	1.02398772e-03	-1.01955422e+01	1.06163112e+01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.35935639e-06	6.96956787e+00	1.47837080e+00	1.85628093e-03	1.13125762e-03	-9.86415468e+00	1.02674305e+01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.58489319e-06	6.74220966e+00	1.42332966e+00	2.04894963e-03	1.24936905e-03	-9.53974659e+00	9.92922511e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.84784980e-06	6.52125165e+00	1.37005183e+00	2.26131326e-03	1.37962000e-03	-9.22567041e+00	9.60053957e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.15443469e-06	6.30679422e+00	1.31846508e+00	2.49518258e-03	1.52312652e-03	-8.91989881e+00	9.28146971e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.51188643e-06	6.09855576e+00	1.26853383e+00	2.75267269e-03	1.68124316e-03	-8.62306134e+00	8.97161175e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.92864456e-06	5.89642511e+00	1.22020765e+00	3.03611999e-03	1.85531240e-03	-8.33451221e+00	8.67079516e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.41454887e-06	5.70020941e+00	1.17344428e+00	3.34806307e-03	2.04696139e-03	-8.05422059e+00	8.37872546e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.98107171e-06	5.50976476e+00	1.12819944e+00	3.69126008e-03	2.25801443e-03	-7.78186206e+00	8.09518501e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.64158883e-06	5.32493087e+00	1.08443126e+00	4.06873720e-03	2.49025796e-03	-7.51727163e+00	7.81993211e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.41169527e-06	5.14555920e+00	1.04209822e+00	4.48380782e-03	2.74579347e-03	-7.26020808e+00	7.55274089e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.30957344e-06	4.97150184e+00	1.00116020e+00	4.94001553e-03	3.02679041e-03	-7.01047914e+00	7.29338648e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.35642254e-06	4.80261317e+00	9.61577892e-01	5.44127548e-03	3.33567717e-03	-6.76787151e+00	7.04164858e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.57695899e-06	4.63875245e+00	9.23313025e-01	5.99199633e-03	3.67531437e-03	-6.53218966e+00	6.79731402e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.00000000e-05	4.47978313e+00	8.86328221e-01	6.59682642e-03	4.04857575e-03	-6.30323826e+00	6.56017041e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.16591440e-05	4.32557006e+00	8.50587026e-01	7.26080222e-03	4.45853143e-03	-6.08082624e+00	6.33001250e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.35935639e-05	4.17598167e+00	8.16053883e-01	7.98934880e-03	4.90854856e-03	-5.86476779e+00	6.10663912e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.58489319e-05	4.03088918e+00	7.82694117e-01	8.78858265e-03	5.40252769e-03	-5.65488121e+00	5.88985206e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.84784980e-05	3.89016709e+00	7.50473901e-01	9.66517661e-03	5.94455080e-03	-5.45098771e+00	5.67945848e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.15443469e-05	3.75369310e+00	7.19360245e-01	1.06260184e-02	6.53896147e-03	-5.25291467e+00	5.47526935e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.51188643e-05	3.62134695e+00	6.89320975e-01	1.16786909e-02	7.19055784e-03	-5.06049137e+00	5.27709881e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.92864456e-05	3.49301197e+00	6.60324732e-01	1.28316619e-02	7.90457832e-03	-4.87355243e+00	5.08476564e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.41454887e-05	3.36857450e+00	6.32340909e-01	1.40943829e-02	8.68679551e-03	-4.69193618e+00	4.89809267e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.98107171e-05	3.24792260e+00	6.05339664e-01	1.54760195e-02	9.54311167e-03	-4.51548483e+00	4.71690624e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.64158883e-05	3.13094652e+00	5.79291908e-01	1.69863350e-02	1.04796886e-02	-4.34404490e+00	4.54103595e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.41169527e-05	3.01754649e+00	5.54169240e-01	1.86389088e-02	1.15047705e-02	-4.17746684e+00	4.37032036e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.30957344e-05	2.90761336e+00	5.29943953e-01	2.04442809e-02	1.26249382e-02	-4.01560115e+00	4.20459186e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.35642254e-05	2.80104877e+00	5.06589053e-01	2.24160983e-02	1.38488492e-02	-3.85830636e+00	4.04369364e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.57695899e-05	2.69775525e+00	4.84078193e-01	2.45686713e-02	1.51852417e-02	-3.70544098e+00	3.88747109e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.00000000e-04	2.59763825e+00	4.62385666e-01	2.69170792e-02	1.66437821e-02	-3.55686959e+00	3.73577376e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.16591440e-04	2.50060584e+00	4.41486379e-01	2.94778799e-02	1.82345193e-02	-3.41245745e+00	3.58845471e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.35935639e-04	2.40656899e+00	4.21355840e-01	3.22684858e-02	1.99682887e-02	-3.27207422e+00	3.44537158e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.58489319e-04	2.31544169e+00	4.01970123e-01	3.53076153e-02	2.18568237e-02	-3.13559153e+00	3.30638562e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.84784980e-04	2.22714019e+00	3.83305855e-01	3.86153820e-02	2.39124416e-02	-3.00288281e+00	3.17136144e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.15443469e-04	2.14158299e+00	3.65340182e-01	4.22129489e-02	2.61484717e-02	-2.87382206e+00	3.04016828e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.51188643e-04	2.05869271e+00	3.48050756e-01	4.61230582e-02	2.85787348e-02	-2.74828600e+00	2.91267993e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.92864456e-04	1.97839424e+00	3.31415711e-01	5.03697606e-02	3.12179392e-02	-2.62615137e+00	2.78877496e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.41454887e-04	1.90061618e+00	3.15413634e-01	5.49784359e-02	3.40819945e-02	-2.50729719e+00	2.66833677e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.98107171e-04	1.82528969e+00	3.00023534e-01	5.99758283e-02	3.71872160e-02	-2.39159837e+00	2.55125405e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.64158883e-04	1.75234881e+00	2.85224814e-01	6.53904340e-02	4.05508292e-02	-2.27893031e+00	2.43741952e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.41169527e-04	1.68173033e+00	2.70997238e-01	7.12516223e-02	4.41910578e-02	-2.16916410e+00	2.32673054e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.30957344e-04	1.61337467e+00	2.57320925e-01	7.75907167e-02	4.81269199e-02	-2.06216835e+00	2.21909142e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.35642254e-04	1.54722520e+00	2.44176309e-01	8.44397916e-02	5.23777078e-02	-1.95780727e+00	2.11441202e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.57695899e-04	1.48322876e+00	2.31544130e-01	9.18327271e-02	5.69639779e-02	-1.85593915e+00	2.01260829e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.00000000e-03	1.42133470e+00	2.19405407e-01	9.98039746e-02	6.19063903e-02	-1.75641467e+00	1.91360202e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.16591440e-03	1.36149555e+00	2.07741409e-01	1.08389502e-01	6.72265596e-02	-1.65907550e+00	1.81732119e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.35935639e-03	1.30366636e+00	1.96533696e-01	1.17625722e-01	7.29463157e-02	-1.56375475e+00	1.72369992e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.58489319e-03	1.24780534e+00	1.85764105e-01	1.27550029e-01	7.90876760e-02	-1.47027606e+00	1.63267978e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.84784980e-03	1.19387356e+00	1.75414780e-01	1.38200118e-01	8.56731032e-02	-1.37845333e+00	1.54420908e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.15443469e-03	1.14183436e+00	1.65468216e-01	1.49613797e-01	9.27246397e-02	-1.28809056e+00	1.45824255e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.51188643e-03	1.09165353e+00	1.55907312e-01	1.61829087e-01	1.00264707e-01	-1.19898232e+00	1.37474233e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.92864456e-03	1.04329871e+00	1.46715479e-01	1.74883099e-01	1.08315030e-01	-1.11091846e+00	1.29367683e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.41454887e-03	9.96739217e-01	1.37876723e-01	1.88812906e-01	1.16897203e-01	-1.02368473e+00	1.21502087e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.98107171e-03	9.51946405e-01	1.29375878e-01	2.03653608e-01	1.26031565e-01	-9.37072468e-01	1.13875655e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.64158883e-03	9.08892941e-01	1.21198695e-01	2.19439990e-01	1.35738752e-01	-8.50877486e-01	1.06487207e+00	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.41169527e-03	8.67551329e-01	1.13332108e-01	2.36203946e-01	1.46037988e-01	-7.64916653e-01	9.93359895e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.30957344e-03	8.27896223e-01	1.05764450e-01	2.53976490e-01	1.56948384e-01	-6.79032312e-01	9.24220067e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.35642254e-03	7.89902427e-01	9.84857125e-02	2.72785085e-01	1.68488301e-01	-5.93107560e-01	8.57456900e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.57695899e-03	7.53544866e-01	9.14878051e-02	2.92655979e-01	1.80676625e-01	-5.07070375e-01	7.93079037e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.00000000e-02	7.18798862e-01	8.47648153e-02	3.13611424e-01	1.93532281e-01	-4.20911588e-01	7.31099041e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.16591440e-02	6.85640735e-01	7.83131975e-02	3.35671885e-01	2.07076553e-01	-3.34688376e-01	6.71534175e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.35935639e-02	6.54047388e-01	7.21318993e-02	3.58853266e-01	2.21332904e-01	-2.48528464e-01	6.14404815e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.58489319e-02	6.23996222e-01	6.62223738e-02	3.83167082e-01	2.36329138e-01	-1.62627962e-01	5.59733658e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.84784980e-02	5.95466675e-01	6.05884320e-02	4.08621776e-01	2.52100445e-01	-7.72371330e-02	5.07546516e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.15443469e-02	5.68439304e-01	5.52358701e-02	4.35219896e-01	2.68691288e-01	7.36775800e-03	4.57870273e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.51188643e-02	5.42893487e-01	5.01719212e-02	4.62940491e-01	2.86151155e-01	9.08957756e-02	4.10729595e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.92864456e-02	5.18811419e-01	4.54043764e-02	4.91754076e-01	3.04545983e-01	1.73109014e-01	3.66150012e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.41454887e-02	4.96171661e-01	4.09404708e-02	5.21594700e-01	3.23951369e-01	2.53849091e-01	3.24150115e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.98107171e-02	4.74947391e-01	3.67855460e-02	5.52346838e-01	3.44451120e-01	3.33075752e-01	2.84740241e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.64158883e-02	4.55099670e-01	3.29415613e-02	5.83816471e-01	3.66128897e-01	4.10878315e-01	2.47917497e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.41169527e-02	4.36568208e-01	2.94056068e-02	6.15692703e-01	3.89052563e-01	4.87447467e-01	2.13661355e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.30957344e-02	4.19257264e-01	2.61685993e-02	6.47492275e-01	4.13246446e-01	5.62986447e-01	1.81930698e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.35642254e-02	4.03016811e-01	2.32144726e-02	6.78490297e-01	4.38646697e-01	6.37546632e-01	1.52663475e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.57695899e-02	3.87618462e-01	2.05200153e-02	7.07632731e-01	4.65034632e-01	7.10788198e-01	1.25782725e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.00000000e-01	3.72724813e-01	1.80557705e-02	7.33438271e-01	4.91940641e-01	7.81671370e-01	1.01207803e-01	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.12000000e-01	3.61780295e-01	1.63645925e-02	7.49201243e-01	5.11662575e-01	8.31332246e-01	8.45053929e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.24000000e-01	3.51764349e-01	1.49254559e-02	7.60063809e-01	5.28812187e-01	8.72853070e-01	7.05384858e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.36000000e-01	3.42334341e-01	1.36760321e-02	7.66484856e-01	5.43480616e-01	9.06950534e-01	5.87146554e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.48000000e-01	3.33254115e-01	1.25736095e-02	7.68864529e-01	5.55739132e-01	9.34182812e-01	4.86159723e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.60000000e-01	3.24361366e-01	1.15881505e-02	7.67571012e-01	5.65652934e-01	9.55032433e-01	3.99373019e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.72000000e-01	3.15546210e-01	1.06980325e-02	7.62953227e-01	5.73291189e-01	9.69955107e-01	3.24480772e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.84000000e-01	3.06730037e-01	9.88736876e-03	7.55313046e-01	5.78719075e-01	9.79352908e-01	2.59717561e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.96000000e-01	2.97866491e-01	9.14425732e-03	7.44961146e-01	5.82014206e-01	9.83644475e-01	2.03667770e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.08000000e-01	2.88926801e-01	8.45960492e-03	7.32182321e-01	5.83257610e-01	9.83227854e-01	1.55186900e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.20000000e-01	2.79897778e-01	7.82633656e-03	7.17250227e-01	5.82537902e-01	9.78494747e-01	1.13325203e-02	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.32000000e-01	2.70776952e-01	7.23884663e-03	7.00423539e-01	5.79948377e-01	9.69825062e-01	7.72825381e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.44000000e-01	2.61570350e-01	6.69261110e-03	6.81948429e-01	5.75588239e-01	9.57588691e-01	4.63728779e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.56000000e-01	2.52290123e-01	6.18391662e-03	6.62057963e-01	5.69560977e-01	9.42143114e-01	2.00013682e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.68000000e-01	2.42953005e-01	5.70965834e-03	6.40972449e-01	5.61974046e-01	9.23832766e-01	-2.35290535e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.80000000e-01	2.33578810e-01	5.26719751e-03	6.18899120e-01	5.52937336e-01	9.02987550e-01	-2.11499385e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	2.92000000e-01	2.24189436e-01	4.85425548e-03	5.96032331e-01	5.42562325e-01	8.79921811e-01	-3.67983079e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.04000000e-01	2.14808155e-01	4.46883548e-03	5.72553958e-01	5.30961977e-01	8.54934845e-01	-4.96631172e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.16000000e-01	2.05458876e-01	4.10916337e-03	5.48633204e-01	5.18249885e-01	8.28310083e-01	-6.00712176e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.28000000e-01	1.96165584e-01	3.77364333e-03	5.24426964e-01	5.04538808e-01	8.00314892e-01	-6.83159894e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.40000000e-01	1.86952008e-01	3.46082395e-03	5.00080006e-01	4.89940840e-01	7.71200902e-01	-7.46611037e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.52000000e-01	1.77841185e-01	3.16937274e-03	4.75725301e-01	4.74566341e-01	7.41203781e-01	-7.93441469e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.64000000e-01	1.68855256e-01	2.89805628e-03	4.51484053e-01	4.58523884e-01	7.10543622e-01	-8.25785409e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.76000000e-01	1.60015306e-01	2.64572492e-03	4.27466977e-01	4.41918884e-01	6.79425408e-01	-8.45571026e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	3.88000000e-01	1.51341037e-01	2.41130081e-03	4.03773236e-01	4.24854182e-01	6.48038557e-01	-8.54523332e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.00000000e-01	1.42850760e-01	2.19376869e-03	3.80491642e-01	4.07429119e-01	6.16557876e-01	-8.54193695e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.12000000e-01	1.34561411e-01	1.99216830e-03	3.57701666e-01	3.89739200e-01	5.85144567e-01	-8.45979585e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.24000000e-01	1.26488383e-01	1.80558845e-03	3.35473081e-01	3.71875950e-01	5.53945907e-01	-8.31128353e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.36000000e-01	1.18645421e-01	1.63316241e-03	3.13866358e-01	3.53926262e-01	5.23095297e-01	-8.10751923e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.48000000e-01	1.11044882e-01	1.47406407e-03	2.92933757e-01	3.35974381e-01	4.92715119e-01	-7.85851622e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.60000000e-01	1.03697501e-01	1.32750471e-03	2.72719364e-01	3.18099669e-01	4.62915298e-01	-7.57320915e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.72000000e-01	9.66116977e-02	1.19273140e-03	2.53257820e-01	3.00370613e-01	4.33787571e-01	-7.25916757e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.84000000e-01	8.97954215e-02	1.06902459e-03	2.34579154e-01	2.82858793e-01	4.05420808e-01	-6.92351704e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	4.96000000e-01	8.32546090e-02	9.55695506e-04	2.16705395e-01	2.65627015e-01	3.77889113e-01	-6.57233465e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.08000000e-01	7.69938794e-02	8.52086025e-04	1.99652595e-01	2.48733923e-01	3.51257068e-01	-6.21097571e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.20000000e-01	7.10163893e-02	7.57566462e-04	1.83430835e-01	2.32232848e-01	3.25579505e-01	-5.84412104e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.32000000e-01	6.53239596e-02	6.71534963e-04	1.68044851e-01	2.16172110e-01	3.00901751e-01	-5.47584371e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.44000000e-01	5.99171307e-02	5.93416469e-04	1.53494409e-01	2.00594965e-01	2.77260372e-01	-5.10964264e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.56000000e-01	5.47952396e-02	5.22662071e-04	1.39774774e-01	1.85539718e-01	2.54683711e-01	-4.74851017e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.68000000e-01	4.99565279e-02	4.58748125e-04	1.26877253e-01	1.71039959e-01	2.33192712e-01	-4.39500393e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.80000000e-01	4.53981075e-02	4.01175587e-04	1.14789284e-01	1.57124262e-01	2.12800709e-01	-4.05126118e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	5.92000000e-01	4.11160682e-02	3.49469495e-04	1.03494901e-01	1.43816372e-01	1.93514067e-01	-3.71903677e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.04000000e-01	3.71056327e-02	3.03178321e-04	9.29753658e-02	1.31135680e-01	1.75333213e-01	-3.39977206e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.16000000e-01	3.33611531e-02	2.61873370e-04	8.32092878e-02	1.19097063e-01	1.58252674e-01	-3.09461080e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.28000000e-01	2.98761613e-02	2.25148300e-04	7.41729071e-02	1.07710910e-01	1.42261303e-01	-2.80441949e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.40000000e-01	2.66435450e-02	1.92618552e-04	6.58406999e-02	9.69837335e-02	1.27343391e-01	-2.52984458e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.52000000e-01	2.36554679e-02	1.63920833e-04	5.81852826e-02	8.69176876e-02	1.13478250e-01	-2.27130453e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.64000000e-01	2.09036142e-02	1.38712589e-04	5.11781474e-02	7.75115112e-02	1.00641540e-01	-2.02904923e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.76000000e-01	1.83790755e-02	1.16671485e-04	4.47894848e-02	6.87598951e-02	8.88047329e-02	-1.80314533e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	6.88000000e-01	1.60725952e-02	9.74948744e-05	3.89888578e-02	6.06545348e-02	7.79364517e-02	-1.59353210e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.00000000e-01	1.39744682e-02	8.08992552e-05	3.37450687e-02	5.31834788e-02	6.80019433e-02	-1.40000445e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.12000000e-01	1.20747552e-02	6.66197557e-05	2.90266953e-02	4.63321744e-02	5.89642730e-02	-1.22226011e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.24000000e-01	1.03632263e-02	5.44095496e-05	2.48020689e-02	4.00830202e-02	5.07840701e-02	-1.05989325e-03	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.36000000e-01	8.82946913e-03	4.40393413e-05	2.10395638e-02	3.44158189e-02	4.34200284e-02	-9.12411409e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.48000000e-01	7.46297448e-03	3.52967781e-05	1.77077861e-02	2.93083123e-02	3.68295494e-02	-7.79260351e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.60000000e-01	6.25313008e-03	2.79858794e-05	1.47756682e-02	2.47359133e-02	3.09686124e-02	-6.59819218e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.72000000e-01	5.18931280e-03	2.19264724e-05	1.22126809e-02	2.06721794e-02	2.57922791e-02	-5.53416630e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.84000000e-01	4.26092923e-03	1.69535964e-05	9.98889150e-03	1.70891528e-02	2.12550349e-02	-4.59342678e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	7.96000000e-01	3.45746272e-03	1.29169176e-05	8.07511340e-03	1.39574925e-02	1.73109796e-02	-3.76854284e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.08000000e-01	2.76851235e-03	9.68013388e-06	6.44299581e-03	1.12466359e-02	1.39140050e-02	-3.05173030e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.20000000e-01	2.18396190e-03	7.12030130e-06	5.06545723e-03	8.92558570e-03	1.10188650e-02	-2.43531453e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.32000000e-01	1.69386447e-03	5.12716435e-06	3.91632087e-03	6.96261574e-03	8.58056500e-03	-1.91148471e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.44000000e-01	1.28818794e-03	3.60278603e-06	2.96957639e-03	5.32434849e-03	6.55282622e-03	-1.47159608e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.56000000e-01	9.57695967e-04	2.46082079e-06	2.20172737e-03	3.97918301e-03	4.89293879e-03	-1.10799775e-04	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.68000000e-01	6.93230563e-04	1.62571324e-06	1.58980978e-03	2.89473464e-03	3.55809160e-03	-8.12625330e-05	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.80000000e-01	4.86077483e-04	1.03219100e-06	1.11230012e-03	2.03931032e-03	2.50704543e-03	-5.77578791e-05	1.53192764e-01	1.95000000e-01
1.88538888e+02	8.92000000e-01	3.27911821e-04	6.24561029e-07	7.48939653e-04	1.38185541e-03	1.70014078e-03	-3.95148394e-05	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.04000000e-01	2.10878004e-04	3.56120442e-07	4.80862060e-04	8.92356240e-04	1.09953593e-03	-2.57795666e-05	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.16000000e-01	1.27613280e-04	1.88323561e-07	2.90608557e-04	5.42084309e-04	6.69496132e-04	-1.58275438e-05	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.28000000e-01	7.12981309e-05	9.02559178e-08	1.62189354e-04	3.03914082e-04	3.76592317e-04	-8.96656365e-06	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.40000000e-01	3.57024230e-05	3.78305430e-08	8.11390078e-05	1.52633143e-04	1.89985838e-04	-4.54260311e-06	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.52000000e-01	1.52476659e-05	1.30684545e-08	3.46128465e-05	6.53219579e-05	8.17911931e-05	-1.95011783e-06	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.64000000e-01	5.06378315e-06	3.32150514e-09	1.14694838e-05	2.17002765e-05	2.73810920e-05	-6.39478842e-07	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.76000000e-01	1.05396726e-06	4.63438935e-10	2.37267804e-06	4.49755008e-06	5.73304210e-06	-1.24234465e-07	1.53192764e-01	1.95000000e-01
1.88538888e+02	9.88000000e-01	6.02933676e-08	-9.78382566e-12	1.35102630e-07	2.56308104e-07	3.39908227e-07	-6.70008853e-09	1.53192764e-01	1.95000000e-01
1.88538888e+02	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.53192764e-01	1.95000000e-01
2.28233809e+02	1.00000000e-06	7.88653336e+00	1.67143712e+00	1.54949481e-03	9.41374718e-04	-1.12029308e+01	1.16370779e+01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.16591440e-06	7.62704801e+00	1.60873890e+00	1.71024938e-03	1.03956370e-03	-1.08289083e+01	1.12508624e+01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.35935639e-06	7.37390565e+00	1.54811258e+00	1.88820056e-03	1.14835890e-03	-1.04704633e+01	1.08741585e+01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.58489319e-06	7.12869212e+00	1.48940391e+00	2.08396978e-03	1.26813448e-03	-1.01196380e+01	1.05091600e+01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.84784980e-06	6.89054580e+00	1.43261454e+00	2.29972582e-03	1.40020622e-03	-9.78027082e+00	1.01546806e+01	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.15443469e-06	6.65954215e+00	1.37766444e+00	2.53730089e-03	1.54570269e-03	-9.45006540e+00	9.81078015e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.51188643e-06	6.43537855e+00	1.32451393e+00	2.79884086e-03	1.70599195e-03	-9.12972508e+00	9.47702305e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.92864456e-06	6.21792463e+00	1.27310706e+00	3.08671069e-03	1.88243584e-03	-8.81853129e+00	9.15320977e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.41454887e-06	6.00696833e+00	1.22339689e+00	3.40348105e-03	2.07668005e-03	-8.51644513e+00	8.83901717e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.98107171e-06	5.80234692e+00	1.17533429e+00	3.75194472e-03	2.29056172e-03	-8.22310727e+00	8.53419934e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.64158883e-06	5.60388188e+00	1.12887285e+00	4.13516531e-03	2.52589067e-03	-7.93833008e+00	8.23848719e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.41169527e-06	5.41140694e+00	1.08396654e+00	4.55649465e-03	2.78478763e-03	-7.66184553e+00	7.95162822e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.30957344e-06	5.22475690e+00	1.04057090e+00	5.01952142e-03	3.06944696e-03	-7.39343734e+00	7.67337163e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.35642254e-06	5.04376944e+00	9.98642418e-01	5.52821017e-03	3.38232649e-03	-7.13286798e+00	7.40347207e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.57695899e-06	4.86828758e+00	9.58138748e-01	6.08701393e-03	3.72630617e-03	-6.87991883e+00	7.14169183e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.00000000e-05	4.69815889e+00	9.19018553e-01	6.70063364e-03	4.10428630e-03	-6.63437175e+00	6.88779483e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.16591440e-05	4.53323289e+00	8.81241542e-01	7.37416230e-03	4.51936922e-03	-6.39601373e+00	6.64155275e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.35935639e-05	4.37336304e+00	8.44768438e-01	8.11308931e-03	4.97495923e-03	-6.16463754e+00	6.40274196e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.58489319e-05	4.21840609e+00	8.09560960e-01	8.92359660e-03	5.47498752e-03	-5.94004065e+00	6.17114250e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.84784980e-05	4.06822246e+00	7.75581787e-01	9.81241544e-03	6.02356909e-03	-5.72202406e+00	5.94654039e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.15443469e-05	3.92267615e+00	7.42794541e-01	1.07865094e-02	6.62508838e-03	-5.51039547e+00	5.72872602e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.51188643e-05	3.78163363e+00	7.11163769e-01	1.18535455e-02	7.28438535e-03	-5.30496506e+00	5.51749361e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.92864456e-05	3.64496536e+00	6.80654934e-01	1.30220750e-02	8.00674110e-03	-5.10554890e+00	5.31264258e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.41454887e-05	3.51254513e+00	6.51234349e-01	1.43016109e-02	8.79796629e-03	-4.91196725e+00	5.11397697e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.98107171e-05	3.38424886e+00	6.22869193e-01	1.57014077e-02	9.66400548e-03	-4.72404478e+00	4.92130488e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.64158883e-05	3.25995516e+00	5.95527490e-01	1.72313944e-02	1.06111065e-02	-4.54161097e+00	4.73443832e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.41169527e-05	3.13955251e+00	5.69178048e-01	1.89051491e-02	1.16475092e-02	-4.36449957e+00	4.55319840e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.30957344e-05	3.02292088e+00	5.43790458e-01	2.07333623e-02	1.27798819e-02	-4.19254510e+00	4.37740106e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.35642254e-05	2.90995113e+00	5.19335112e-01	2.27297877e-02	1.40169286e-02	-4.02559034e+00	4.20687330e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.57695899e-05	2.80053533e+00	4.95783138e-01	2.49088322e-02	1.53674454e-02	-3.86347861e+00	4.04144486e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.00000000e-04	2.69456878e+00	4.73106382e-01	2.72856973e-02	1.68411497e-02	-3.70605961e+00	3.88095006e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.16591440e-04	2.59194976e+00	4.51277392e-01	2.98770476e-02	1.84481497e-02	-3.55318422e+00	3.72522729e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.35935639e-04	2.49257972e+00	4.30269396e-01	3.27004133e-02	2.01993437e-02	-3.40470803e+00	3.57411990e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.58489319e-04	2.39636340e+00	4.10056268e-01	3.57746333e-02	2.21065185e-02	-3.26048900e+00	3.42747530e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.84784980e-04	2.30320809e+00	3.90612505e-01	3.91199320e-02	2.41820533e-02	-3.12038719e+00	3.28514473e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.15443469e-04	2.21302364e+00	3.71913210e-01	4.27575926e-02	2.64393265e-02	-2.98426368e+00	3.14698446e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.51188643e-04	2.12572427e+00	3.53934061e-01	4.67104690e-02	2.88922156e-02	-2.85198255e+00	3.01285575e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.92864456e-04	2.04122674e+00	3.36651295e-01	5.10027176e-02	3.15554899e-02	-2.72340822e+00	2.88262504e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.41454887e-04	1.95945173e+00	3.20041674e-01	5.56598198e-02	3.44450959e-02	-2.59840760e+00	2.75616394e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.98107171e-04	1.88032275e+00	3.04082454e-01	6.07086223e-02	3.75773944e-02	-2.47684392e+00	2.63334975e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.64158883e-04	1.80376641e+00	2.88751359e-01	6.61776915e-02	4.09696536e-02	-2.35858110e+00	2.51406418e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.41169527e-04	1.72971234e+00	2.74026543e-01	7.20964798e-02	4.46401264e-02	-2.24347906e+00	2.39819399e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.30957344e-04	1.65809399e+00	2.59886593e-01	7.84963519e-02	4.86078412e-02	-2.13139558e+00	2.28563317e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.35642254e-04	1.58884797e+00	2.46310481e-01	8.54094280e-02	5.28921165e-02	-2.02218424e+00	2.17628167e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.57695899e-04	1.52191459e+00	2.33277554e-01	9.28695855e-02	5.75134982e-02	-1.91569304e+00	2.07004578e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.00000000e-03	1.45723684e+00	2.20767516e-01	1.00911270e-01	6.24926432e-02	-1.81176269e+00	1.96683802e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.16591440e-03	1.39476111e+00	2.08760399e-01	1.09570390e-01	6.78511351e-02	-1.71022524e+00	1.86657736e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.35935639e-03	1.33443649e+00	1.97236592e-01	1.18883282e-01	7.36107572e-02	-1.61090463e+00	1.76918930e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.58489319e-03	1.27621542e+00	1.86176845e-01	1.28887208e-01	7.97934751e-02	-1.51361573e+00	1.67460702e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.84784980e-03	1.22005337e+00	1.75562283e-01	1.39619687e-01	8.64216630e-02	-1.41816416e+00	1.58277074e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.15443469e-03	1.16590827e+00	1.65374460e-01	1.51118307e-01	9.35172786e-02	-1.32434623e+00	1.49362742e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.51188643e-03	1.11374066e+00	1.55595410e-01	1.63420790e-01	1.01102617e-01	-1.23194955e+00	1.40713165e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.92864456e-03	1.06351310e+00	1.46207745e-01	1.76563910e-01	1.09199272e-01	-1.14075765e+00	1.32324462e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.41454887e-03	1.01519002e+00	1.37194739e-01	1.90584293e-01	1.17828666e-01	-1.05055093e+00	1.24193418e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.98107171e-03	9.68738058e-01	1.28540552e-01	2.05516555e-01	1.27010985e-01	-9.61116122e-01	1.16317572e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.64158883e-03	9.24125305e-01	1.20230317e-01	2.21394852e-01	1.36766656e-01	-8.72245566e-01	1.08695098e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.41169527e-03	8.81319941e-01	1.12250381e-01	2.38250399e-01	1.47114700e-01	-7.83753587e-01	1.01324630e+00	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.30957344e-03	8.40292438e-01	1.04588516e-01	2.56113351e-01	1.58073994e-01	-6.95481028e-01	9.42055832e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.35642254e-03	8.01013592e-01	9.72341526e-02	2.75010231e-01	1.69662668e-01	-6.07310212e-01	8.73378253e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.57695899e-03	7.63454541e-01	9.01786200e-02	2.94966114e-01	1.81899332e-01	-5.19169281e-01	8.07216868e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.00000000e-02	7.27587030e-01	8.34153770e-02	3.16001923e-01	1.94802642e-01	-4.31049661e-01	7.43579222e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.16591440e-02	6.93383975e-01	7.69401730e-02	3.38136475e-01	2.08393546e-01	-3.43009281e-01	6.82477811e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.35935639e-02	6.60819054e-01	7.07511410e-02	3.61383712e-01	2.22695125e-01	-2.55176465e-01	6.23928512e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.58489319e-02	6.29866624e-01	6.48487809e-02	3.85752789e-01	2.37734715e-01	-1.67747276e-01	5.67949810e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.84784980e-02	6.00503192e-01	5.92357858e-02	4.11249187e-01	2.53546858e-01	-8.09708943e-02	5.14563530e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.15443469e-02	5.72706388e-01	5.39166523e-02	4.37871417e-01	2.70174956e-01	4.87814025e-03	4.63792703e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.51188643e-02	5.46452787e-01	4.88971232e-02	4.65594060e-01	2.87667265e-01	8.95121972e-02	4.15658434e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.92864456e-02	5.21721542e-01	4.41833201e-02	4.94381515e-01	3.06087693e-01	1.72696842e-01	3.70182647e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.41454887e-02	4.98487949e-01	3.97806619e-02	5.24160197e-01	3.25508896e-01	2.54276511e-01	3.27380404e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.98107171e-02	4.76721478e-01	3.56925840e-02	5.54805013e-01	3.46010419e-01	3.34211468e-01	2.87258472e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.64158883e-02	4.56378863e-01	3.19191324e-02	5.86110133e-01	3.67669847e-01	4.12587011e-01	2.49810321e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.41169527e-02	4.37394668e-01	2.84555827e-02	6.17750397e-01	3.90546581e-01	4.89582855e-01	2.15011735e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.30957344e-02	4.19667055e-01	2.52912571e-02	6.49225953e-01	4.14653456e-01	5.65382123e-01	1.82817902e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.35642254e-02	4.03038925e-01	2.24088348e-02	6.79793557e-01	4.39911557e-01	6.40005952e-01	1.53163193e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.57695899e-02	3.87274005e-01	1.97842918e-02	7.08380477e-01	4.66083223e-01	7.13075129e-01	1.25967266e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.00000000e-01	3.72026736e-01	1.73878554e-02	7.33489051e-01	4.92676266e-01	7.83505439e-01	1.01146363e-01	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.12000000e-01	3.60825130e-01	1.57454626e-02	7.48640545e-01	5.12090575e-01	8.32627030e-01	8.43051518e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.24000000e-01	3.50579003e-01	1.43493908e-02	7.58883393e-01	5.28899201e-01	8.73503139e-01	7.02434678e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.36000000e-01	3.40939925e-01	1.31386070e-02	7.64687335e-01	5.43199565e-01	9.06880693e-01	5.83572533e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.48000000e-01	3.31668332e-01	1.20713274e-02	7.66461948e-01	5.55069130e-01	9.33343521e-01	4.82203864e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.60000000e-01	3.22599942e-01	1.11181818e-02	7.64583418e-01	5.64579169e-01	9.53396148e-01	3.95217410e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.72000000e-01	3.13623553e-01	1.02580315e-02	7.59406362e-01	5.71804293e-01	9.67511548e-01	3.20263478e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.84000000e-01	3.04660137e-01	9.47534349e-03	7.51238902e-01	5.76815272e-01	9.76108131e-01	2.55542127e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.96000000e-01	2.95662948e-01	8.75847616e-03	7.40395644e-01	5.79694621e-01	9.79616930e-01	1.99611447e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.08000000e-01	2.86603079e-01	8.09853103e-03	7.27164720e-01	5.80527985e-01	9.78446483e-01	1.51306257e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.20000000e-01	2.77467254e-01	7.48858082e-03	7.11822178e-01	5.79408117e-01	9.72996911e-01	1.09660480e-02	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.32000000e-01	2.68252944e-01	6.92313393e-03	6.94628355e-01	5.76432095e-01	9.63654891e-01	7.38610007e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.44000000e-01	2.58966089e-01	6.39775633e-03	6.75830383e-01	5.71702461e-01	9.50795542e-01	4.32115040e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.56000000e-01	2.49618710e-01	5.90880749e-03	6.55661673e-01	5.65325631e-01	9.34780237e-01	1.71090097e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.68000000e-01	2.40227346e-01	5.45324315e-03	6.34342340e-01	5.57411565e-01	9.15956164e-01	-4.97380605e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.80000000e-01	2.30811556e-01	5.02847645e-03	6.12078958e-01	5.48072264e-01	8.94654958e-01	-2.35019384e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	2.92000000e-01	2.21392925e-01	4.63227434e-03	5.89064839e-01	5.37420972e-01	8.71191886e-01	-3.88878527e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.04000000e-01	2.11994344e-01	4.26268111e-03	5.65480460e-01	5.25572049e-01	8.45866396e-01	-5.14995752e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.16000000e-01	2.02639279e-01	3.91796046e-03	5.41493345e-01	5.12640106e-01	8.18961428e-01	-6.16661286e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.28000000e-01	1.93351229e-01	3.59655200e-03	5.17258473e-01	4.98738641e-01	7.90743328e-01	-6.96824462e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.40000000e-01	1.84153380e-01	3.29703803e-03	4.92918508e-01	4.83980155e-01	7.61462217e-01	-7.58132589e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.52000000e-01	1.75068190e-01	3.01811843e-03	4.68604159e-01	4.68475155e-01	7.31351874e-01	-8.02967878e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.64000000e-01	1.66117191e-01	2.75859110e-03	4.44434289e-01	4.52332060e-01	7.00630171e-01	-8.33467879e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.76000000e-01	1.57320820e-01	2.51733684e-03	4.20517138e-01	4.35655940e-01	6.69499574e-01	-8.51560832e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	3.88000000e-01	1.48698123e-01	2.29330748e-03	3.96949391e-01	4.18549043e-01	6.38146797e-01	-8.58970355e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.00000000e-01	1.40266738e-01	2.08551676e-03	3.73817382e-01	4.01109914e-01	6.06743782e-01	-8.57244744e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.12000000e-01	1.32042916e-01	1.89303281e-03	3.51198067e-01	3.83433097e-01	5.75448701e-01	-8.47776689e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.24000000e-01	1.24041360e-01	1.71497214e-03	3.29158730e-01	3.65608983e-01	5.44405693e-01	-8.31807960e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.36000000e-01	1.16275132e-01	1.55049519e-03	3.07757421e-01	3.47723246e-01	5.13745031e-01	-8.10444558e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.48000000e-01	1.08755904e-01	1.39880239e-03	2.87044023e-01	3.29858677e-01	4.83585832e-01	-7.84680887e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.60000000e-01	1.01493714e-01	1.25913098e-03	2.67060271e-01	3.12092929e-01	4.54034594e-01	-7.55402160e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.72000000e-01	9.44963795e-02	1.13075331e-03	2.47838724e-01	2.94493281e-01	4.25180250e-01	-7.23359981e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.84000000e-01	8.77711870e-02	1.01297446e-03	2.29407246e-01	2.77129474e-01	3.97108333e-01	-6.89258605e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	4.96000000e-01	8.13234592e-02	9.05129693e-04	2.11785871e-01	2.60062622e-01	3.69889874e-01	-6.53698446e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.08000000e-01	7.51572200e-02	8.06584240e-04	1.94988761e-01	2.43349613e-01	3.43586442e-01	-6.17207856e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.20000000e-01	6.92750585e-02	7.16731128e-04	1.79024230e-01	2.27042000e-01	3.18249941e-01	-5.80247754e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.32000000e-01	6.36782569e-02	6.34990554e-04	1.63895370e-01	2.11186316e-01	2.93922887e-01	-5.43218389e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.44000000e-01	5.83668460e-02	5.60808849e-04	1.49600425e-01	1.95824036e-01	2.70639159e-01	-5.06462937e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.56000000e-01	5.33396848e-02	4.93657815e-04	1.36133269e-01	1.80991700e-01	2.48424544e-01	-4.70274211e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.68000000e-01	4.85945642e-02	4.33033856e-04	1.23483931e-01	1.66721143e-01	2.27297535e-01	-4.34901654e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.80000000e-01	4.41281814e-02	3.78457315e-04	1.11638701e-01	1.53039233e-01	2.07269178e-01	-4.00552961e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	5.92000000e-01	3.99362482e-02	3.29471941e-04	1.00580601e-01	1.39968065e-01	1.88343714e-01	-3.67398002e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.04000000e-01	3.60136386e-02	2.85644246e-04	9.02899890e-02	1.27525427e-01	1.70519581e-01	-3.35575487e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.16000000e-01	3.23543894e-02	2.46562914e-04	8.07446878e-02	1.15724650e-01	1.53789461e-01	-3.05194622e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.28000000e-01	2.89517558e-02	2.11838319e-04	7.19202778e-02	1.04574675e-01	1.38140550e-01	-2.76337283e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.40000000e-01	2.57983760e-02	1.81101953e-04	6.37906688e-02	9.40806157e-02	1.23555602e-01	-2.49063509e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.52000000e-01	2.28862049e-02	1.54005918e-04	5.63280367e-02	8.42433486e-02	1.10012593e-01	-2.23410945e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.64000000e-01	2.02067430e-02	1.30222403e-04	4.95035148e-02	7.50603935e-02	9.74859640e-02	-1.99400547e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.76000000e-01	1.77509381e-02	1.09443163e-04	4.32870495e-02	6.65253570e-02	8.59461626e-02	-1.77035342e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	6.88000000e-01	1.55094140e-02	9.13789946e-05	3.76480341e-02	5.86289161e-02	7.53609062e-02	-1.56305777e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.00000000e-01	1.34723832e-02	7.57591993e-05	3.25552007e-02	5.13582432e-02	6.56947216e-02	-1.37188241e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.12000000e-01	1.16298480e-02	6.23310697e-05	2.79771259e-02	4.46979877e-02	5.69100750e-02	-1.19649596e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.24000000e-01	9.97155119e-03	5.08593142e-05	2.38822188e-02	3.86298760e-02	4.89671514e-02	-1.03646618e-03	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.36000000e-01	8.48708183e-03	4.11255454e-05	2.02390008e-02	3.31331635e-02	4.18243536e-02	-8.91277344e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.48000000e-01	7.16595504e-03	3.29276989e-05	1.70162840e-02	2.81851340e-02	3.54389055e-02	-7.60353748e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.60000000e-01	5.99761004e-03	2.60794713e-05	1.41832674e-02	2.37608716e-02	2.97667516e-02	-6.43055826e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.72000000e-01	4.97149847e-03	2.04097606e-05	1.17097368e-02	1.98337239e-02	2.47630474e-02	-5.38696102e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.84000000e-01	4.07712398e-03	1.57620792e-05	9.56612315e-03	1.63756293e-02	2.03824873e-02	-4.46550816e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	7.96000000e-01	3.30408803e-03	1.19939780e-05	7.72364567e-03	1.33572522e-02	1.65794942e-02	-3.65865209e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.08000000e-01	2.64213020e-03	8.97645567e-06	6.15440246e-03	1.07481612e-02	1.33084125e-02	-2.95852691e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.20000000e-01	2.08128350e-03	6.59330282e-06	4.83176642e-03	8.51756296e-03	1.05244996e-02	-2.35738224e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.32000000e-01	1.61176084e-03	4.74045277e-06	3.73002570e-03	6.63401143e-03	8.18331969e-03	-1.84733534e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.44000000e-01	1.22374430e-03	3.32559673e-06	2.82376189e-03	5.06465199e-03	6.23945095e-03	-1.41976122e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.56000000e-01	9.08182762e-04	2.26747243e-06	2.08997749e-03	3.77834539e-03	4.65091010e-03	-1.06698871e-04	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.68000000e-01	6.56133119e-04	1.49509630e-06	1.50626660e-03	2.74331816e-03	3.37576207e-03	-7.80972330e-05	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.80000000e-01	4.59102782e-04	9.47256314e-07	1.05166712e-03	1.92855693e-03	2.37370618e-03	-5.53857145e-05	1.49784415e-01	2.00000000e-01
2.28233809e+02	8.92000000e-01	3.08998141e-04	5.71829004e-07	7.06490363e-04	1.30376143e-03	1.60607520e-03	-3.77994375e-05	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.04000000e-01	1.98200832e-04	3.25201985e-07	4.52441890e-04	8.39733002e-04	1.03607089e-03	-2.45928412e-05	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.16000000e-01	1.19589653e-04	1.71462908e-07	2.72633863e-04	5.08609969e-04	6.29039231e-04	-1.50516965e-05	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.28000000e-01	6.65885333e-05	8.18935385e-08	1.51642007e-04	2.84172573e-04	3.52655869e-04	-8.49584550e-06	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.40000000e-01	3.32100029e-05	3.41858575e-08	7.55566634e-05	1.42139675e-04	1.77205041e-04	-4.28514454e-06	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.52000000e-01	1.41133407e-05	1.17501283e-08	3.20714808e-05	6.05278587e-05	7.59160662e-05	-1.82934847e-06	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.64000000e-01	4.65701222e-06	2.96638189e-09	1.05581148e-05	1.99763130e-05	2.52508538e-05	-5.95294127e-07	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.76000000e-01	9.60208113e-07	4.09049322e-10	2.16309181e-06	4.10029407e-06	5.23658396e-06	-1.14249202e-07	1.49784415e-01	2.00000000e-01
2.28233809e+02	9.88000000e-01	5.34512520e-08	-9.56632116e-12	1.19865344e-07	2.27394572e-07	3.02538475e-07	-6.00645416e-09	1.49784415e-01	2.00000000e-01
2.28233809e+02	1.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	0.00000000e+00	1.49784415e-01	2.00000000e-01

